A Comparative Study of Star Forming Dwarf Galaxies using the UVIT

We present a Far-Ultraviolet (FUV) study of sixteen star-forming dwarf galaxies (SFDGs) using the Ultraviolet Imaging Telescope (UVIT). Morphologically, SFDGs are classified as dwarf spirals, dwarf irregulars, and blue compact dwarfs (BCDs). We extracted the star-forming complexes (SFCs) from the sample galaxies, derived their sizes, and estimated the FUV+24$\mu m$ star formation rates (SFRs). We also determined the approximate stellar disk mass associated with the SFCs using IRAC 3.6-micron images. We derived the specific SFRs (sSFRs), as well as the SFR densities ($\Sigma(SFR)$) for the SFCs. We find that the lower $\Sigma(SFR)$ for each type is different, with the dwarf irregulars having the lowest $\Sigma(SFR)$ compared to others. However, the median size of the SFCs in the dwarf irregulars is the largest compared to the other two types when compared at roughly the same distance. We have derived the star-forming main sequence (SFMS) on the scale of SFCs for all three classes of SFDGs. We find that although all SFDGs approximately follow the global SFMS relation, i.e. $SFR\propto {M_{*}}^{\alpha}$ (where globally $\alpha\approx1$ for low surface brightness galaxies and $0.9$ for SFDGs), on the scale of SFCs the $\alpha$ value for each type is different. The $\alpha$ values for dwarf spirals, dwarf irregulars, and BCDs are found to be 0.74$\pm$0.13, 0.8$\pm$0.16, and 0.8$\pm$0.19, respectively. However, the age of all SFCs approximately corresponds to 1 Gyr. Finally, we find that the outer SFCs in most galaxies except BCDs have a high sSFR, supporting the inside-out model of galaxy growth.

==> anc/Machine_readable_table.txt <==
Title:A Comparative Study of Star Forming Dwarf Galaxies using the UVIT
Authors:Amrutha S., Das M., Yadav J.
Table:Catalogue of properties of extracted SFCs from UVIT.
================================================================================
ADC_Keywords: galaxies: dwarf  -- galaxies: star formation  -- ultraviolet: galaxies 
Keywords: Dwarf galaxies , Galaxy evolution , Star-forming regions , Ultraviolet astronomy 

Abstract:
   We present a Far-Ultraviolet (FUV) study of sixteen star-forming dwarf galaxies (SFDGs) using the Ultraviolet Imaging Telescope (UVIT). Based on their morphology SFDGs can be loosely classified into three types- dwarf spirals, dwarf irregulars, and blue compact dwarfs (BCDs). We extracted the star-forming complexes (SFCs) from the sample galaxies and derived their sizes and estimated the total star formation rates (SFRs) using the UVIT FUV emission. We also determined the approximate stellar disk mass associated with the SFCs using the IRAC 3.6-micron images and then derived the specific SFRs (sSFR), as well as the SFR densities(SFRD) for the SFCs. We compared the distribution of these parameters for all the three types of SFDGs. We find that the lower limit for SFR densities for each type of SFDG is different, with the dwarf irregulars having the lowest SFR densities compared to dwarf spirals and BCDs. However, the median size of the SFCs in the dwarf irregulars is larger compared to the other two types of SFDGs at roughly the same distance. We have derived the star-forming main sequence on the scale of SFCs for all three classes of SFDGs. We find that although all SFDGs approximately follow the global star forming main sequence relation i.e. SFR proportional to the stellar mass raised to alpha (where alpha is approximately equal to 1 for low surface brightness galaxies and 0.9 for SFDGs), the alpha value for each type is different. The slope alpha for dwarf spirals, dwarf irregulars, and BCDs are found to be 0.74, 0.86, and 0.8, respectively. Finally, we find that the outer SFCs in most of the galaxies have a high specific star formation rate, which supports the inside-out model of galaxy growth for SFDGs.

Description:
  We used deep the Ultraviolet Imaging Telescope (UVIT) data of 16 UV Bright dwarf galaxies to extract the star forming complexes (SFCs) in them and characterise them. We used 24 micron MIPS and 3.6 micron spitzer image to correct extinction and find stellar disk mass of SFCs.
================================================================================
Byte-by-byte Description of file: Machine_readable_table.txt
--------------------------------------------------------------------------------
   Bytes Format Units               Label          Explanations
--------------------------------------------------------------------------------
   1- 11 A11    ---                 Galaxyname     Galaxy name
  13- 23 A11    deg                 RAdeg          Right ascension (J2000) expressed in decimal degrees
  25- 36 A12    deg                 DEdeg          Declination (J2000) expressed in decimal degrees
  38- 48 A11    arcsec              amaj           Semi-major axis
  50- 60 A11    arcsec              bmin           Semi-minor axis
  62- 73 A12    deg                 PA             Position angle
  75- 82 A8     arcsec2             Area           Area
  84- 91 A8     ---                 (e_Area)/Area  Relative Uncertainty in Area
  93-103 A11    uJy                 Fluxfuv        FUV flux measured in microJansky
 105-115 A11    uJy               e_Fluxfuv        uncertainty in fUV flux measured in microJansky
 117-127 A11    solMass.yr-1.kpc2   SFRDfuv        Star formation rate density from FUV
 129-139 A11    solMass.yr-1.kpc2   SFRDtotal      Total Star formation rate density from FUV and 24-micron
 141-151 A11    solMass.yr-1.kpc2 e_SFRDtotal      uncertainty in Total SFR density
 153-156 A4     [solMass]           logMass        log of Stellar mass of SFCs
================================================================================ 
NGC 4136    182.3092913 29.95130702  0.7         0.6         -39.397      1.308    0.268    1.67        0.02        0.004       0.042       0.0111      4.45 
NGC 4136    182.3186966 29.95074998  2.3         1.4         -71.698      10.424   0.099    11.65       0.11        0.004       0.039       0.0039      5.50 
NGC 4136    182.3177649 29.94971279  2           1.8         -50.788      11.545   0.118    11.09       0.1         0.003       0.035       0.0041      5.60 
NGC 4136    182.3306337 29.94756966  1           0.9         -26.472      2.858    0.169    3.62        0.03        0.004       0.046       0.0079      5.12 
NGC 4136    182.3126736 29.94640579  1.4         0.7         -9.517       3.202    0.171    3.94        0.04        0.004       0.045       0.0078      5.14 
NGC 4136    182.3253775 29.9471035   1.8         1.5         -80.612      8.834    0.093    11.51       0.11        0.004       0.045       0.0042      5.68 
NGC 4136    182.3242126 29.94569841  1.3         1           4.339        4.362    0.159    4.76        0.05        0.004       0.035       0.0056      5.43 
NGC 4136    182.3306297 29.94458672  1.1         0.8         -34.216      2.853    0.273    2.3         0.02        0.003       0.026       0.0071      5.24 
NGC 4136    182.317924  29.94340004  2.4         0.8         84.887       5.903    0.166    5.44        0.05        0.003       0.028       0.0047      5.59 
NGC 4136    182.3128679 29.94262623  1.4         0.9         30.189       3.874    0.15     4.64        0.04        0.004       0.038       0.0058      5.38 
NGC 4136    182.3194354 29.94513634  2.7         2           -26.569      17.047   0.034    53.68       0.5         0.011       0.101       0.0035      6.02 
NGC 4136    182.3201493 29.94383131  3.8         3           -88.112      35.84    0.022    121.72      1.14        0.012       0.104       0.0025      6.38 
NGC 4136    182.3219271 29.94624008  3.1         2           -22.249      19.241   0.06     27.59       0.26        0.005       0.047       0.0028      6.06 
NGC 4136    182.3226768 29.94741117  2.9         2.3         50.334       21.31    0.064    25.74       0.24        0.004       0.042       0.0027      6.05 
NGC 4136    182.3300471 29.94308902  2.5         1.9         -31.203      14.543   0.064    22.01       0.21        0.005       0.046       0.0029      6.00 
NGC 4136    182.3236461 29.94185716  2.3         1.8         -43.176      12.787   0.082    15.92       0.15        0.004       0.03        0.0025      6.11 
NGC 4136    182.2918385 29.93957073  1           0.6         -86.711      2.045    0.25     2.2         0.02        0.004       0.035       0.0088      4.65 
NGC 4136    182.313994  29.94079259  1.6         0.5         47.31        2.74     0.226    2.76        0.03        0.003       0.028       0.0064      5.33 
NGC 4136    182.3265439 29.94152887  1.9         1.3         -5.855       7.439    0.118    8.14        0.08        0.004       0.027       0.0031      5.89 
NGC 4136    182.2951342 29.94018928  2.8         1.6         -70.683      14.357   0.058    23.61       0.22        0.006       0.054       0.0031      5.49 
NGC 4136    182.2945662 29.93933359  2.1         1.2         62.842       7.786    0.086    11.71       0.11        0.005       0.049       0.0042      5.23 
NGC 4136    182.318033  29.93979962  1.6         0.6         -43.976      2.916    0.218    2.9         0.03        0.003       0.025       0.0054      5.56 
NGC 4136    182.339218  29.94119165  1.9         1.5         -25.62       9.099    0.084    12.94       0.12        0.005       0.048       0.004       5.72 
NGC 4136    182.3376932 29.9395083   1.7         1           17.996       5.151    0.141    5.63        0.05        0.004       0.034       0.0048      5.52 
NGC 4136    182.3269627 29.9387716   1.9         1           -30.943      5.96     0.143    6.29        0.06        0.004       0.028       0.004       6.00 
NGC 4136    182.3293742 29.93842987  1.4         1.2         -12.864      5.425    0.145    5.59        0.05        0.004       0.027       0.0038      5.93 
NGC 4136    182.3213755 29.93731001  1.8         1.3         13.622       7.041    0.14     6.88        0.06        0.003       0.03        0.0041      6.19 
NGC 4136    182.2925984 29.93477951  1.6         0.9         80.923       4.688    0.145    5.41        0.05        0.004       0.038       0.0055      5.01 
NGC 4136    182.3295021 29.93671868  1.3         1.1         -41.069      4.477    0.141    5.52        0.05        0.004       0.036       0.0051      5.97 
NGC 4136    182.3435808 29.93697108  2.1         0.8         -69.21       5.064    0.162    4.94        0.05        0.003       0.033       0.0054      5.44 
NGC 4136    182.341325  29.93669755  1.7         1.2         -23.192      6.295    0.135    6.55        0.06        0.004       0.033       0.0045      5.59 
NGC 4136    182.3060872 29.93384785  1.5         0.9         -78.655      4.384    0.146    5.26        0.05        0.004       0.037       0.0054      5.46 
NGC 4136    182.3181183 29.93429779  1.8         0.7         -10.293      4.086    0.197    3.98        0.04        0.003       0.033       0.0065      6.05 
NGC 4136    182.3125184 29.93779459  3.2         2.6         10.288       26.708   0.022    108.21      1.02        0.014       0.098       0.0023      6.44 
NGC 4136    182.3134276 29.93687536  3.3         3           38.835       31.392   0.024    104.79      0.98        0.012       0.084       0.0022      6.61 
NGC 4136    182.3113441 29.93709329  1.8         1           -43.087      5.397    0.079    10.6        0.1         0.007       0.047       0.0038      5.72 
NGC 4136    182.3115548 29.93675844  1.5         0.5         -40.897      2.327    0.117    4.77        0.05        0.007       0.05        0.0058      5.39 
NGC 4136    182.3133623 29.93539865  1.6         1.1         -80.296      5.477    0.11     6.99        0.07        0.004       0.033       0.0036      5.92 
NGC 4136    182.3112145 29.9350485   6           4           -40.465      76.195   0.027    116.62      1.09        0.005       0.038       0.0011      6.97 
NGC 4136    182.3199813 29.93501308  1.5         1.2         -92.278      5.498    0.126    6.65        0.06        0.004       0.041       0.0052      6.18 
NGC 4136    182.3190027 29.93510543  1           0.7         82.577       1.981    0.262    1.96        0.02        0.003       0.033       0.0087      5.72 
NGC 4136    182.3222173 29.93402093  1.4         0.8         -76.444      3.533    0.18     3.96        0.04        0.004       0.038       0.0069      5.99 
NGC 4136    182.3445379 29.93517569  3.9         2.3         -13.621      27.869   0.068    31.72       0.3         0.004       0.039       0.0027      6.19 
NGC 4136    182.3416    29.93474888  2.1         1.1         -92.687      7.212    0.143    6.66        0.06        0.003       0.029       0.0041      5.66 
NGC 4136    182.2943272 29.93124148  1.2         0.6         -34.329      2.08     0.224    2.42        0.02        0.004       0.038       0.0084      4.68 
NGC 4136    182.3572829 29.93468927  2           1.3         64.62        8.349    0.111    9.21        0.09        0.004       0.036       0.004       5.26 
NGC 4136    182.3280626 29.93244173  2.6         2           -9.384       16.138   0.069    21.11       0.2         0.005       0.045       0.0031      6.65 
NGC 4136    182.3254734 29.9346816   2.9         1.5         -0.83        13.529   0.108    12.95       0.12        0.003       0.033       0.0035      6.57 
NGC 4136    182.3281776 29.93400486  2.8         2.5         -47.621      21.291   0.066    26.3        0.25        0.004       0.042       0.0028      6.77 
NGC 4136    182.3263268 29.9332474   2           1.3         -7.615       8.424    0.127    8.71        0.08        0.004       0.035       0.0045      6.37 
NGC 4136    182.3246331 29.93279714  1.6         1           -17.339      4.805    0.143    5.4         0.05        0.004       0.038       0.0055      6.12 
NGC 4136    182.3261471 29.93234091  3.9         1.1         -23.614      13.589   0.102    13.23       0.12        0.003       0.033       0.0034      6.58 
NGC 4136    182.3229902 29.93115311  1.4         1           -42.141      4.402    0.13     5.84        0.06        0.005       0.045       0.0059      6.09 
NGC 4136    182.3138964 29.93212151  3.7         2.3         38.556       26.644   0.059    33.92       0.32        0.004       0.039       0.0023      6.78 
NGC 4136    182.3161889 29.93230325  2           1.5         74.322       9.279    0.112    9.57        0.09        0.004       0.035       0.0039      6.41 
NGC 4136    182.3088713 29.9322836   5.2         3.5         -45.78       56.866   0.026    119.53      1.12        0.007       0.051       0.0014      6.80 
NGC 4136    182.3109003 29.93163292  1.9         0.9         42.162       5.503    0.149    5.49        0.05        0.003       0.026       0.0038      5.93 
NGC 4136    182.3139696 29.92934708  0.9         0.6         27.149       1.702    0.277    1.58        0.02        0.003       0.031       0.0085      5.65 
NGC 4136    182.319525  29.93145961  2.3         1.4         1.033        10.467   0.105    11.65       0.11        0.004       0.038       0.004       6.46 
NGC 4136    182.3201143 29.92984072  2.7         1.8         -70.469      14.711   0.084    16.12       0.15        0.004       0.037       0.0031      6.61 
NGC 4136    182.3169807 29.93057825  3.1         2.1         -17.957      20.607   0.103    23          0.22        0.004       0.038       0.0039      6.76 
NGC 4136    182.3172844 29.92998799  2.7         1           -44.348      8.575    0.106    9.67        0.09        0.004       0.038       0.0041      6.38 
NGC 4136    182.3177774 29.9294417   2.3         1.1         -87.525      8.141    0.113    8.88        0.08        0.004       0.037       0.0042      6.35 
NGC 4136    182.3081556 29.92817749  1.6         0.8         -87.73       3.896    0.147    4.75        0.05        0.004       0.03        0.0044      5.65 
NGC 4136    182.3435726 29.9319492   1.9         0.8         -7.375       4.813    0.113    7.65        0.07        0.005       0.051       0.0057      5.48 
NGC 4136    182.3442097 29.93089875  3.9         3           39.7         36.065   0.027    88.42       0.83        0.008       0.079       0.0023      6.35 
NGC 4136    182.344946  29.93286302  3.3         2.7         -62.531      27.537   0.028    83.46       0.78        0.01        0.101       0.0029      6.20 
NGC 4136    182.342428  29.93315038  2.5         2.2         65.94        17.617   0.061    25.09       0.24        0.005       0.045       0.0027      6.05 
NGC 4136    182.3113194 29.92838271  1.7         1           -33.08       5.278    0.135    6.01        0.06        0.004       0.032       0.0043      6.00 
NGC 4136    182.3194482 29.9283192   1.4         0.8         31.922       3.322    0.177    3.6         0.03        0.004       0.037       0.0065      5.96 
NGC 4136    182.3086191 29.92665801  1.2         0.8         -64.183      2.768    0.182    3.24        0.03        0.004       0.029       0.0053      5.53 
NGC 4136    182.3117543 29.92640311  1.2         0.9         -17.603      3.471    0.196    3.48        0.03        0.003       0.029       0.0056      5.84 
NGC 4136    182.3319427 29.9326241   5.8         3.6         15.584       65.534   0.02     168.47      1.58        0.009       0.086       0.0019      7.24 
NGC 4136    182.3334879 29.93169919  1.5         0.7         42.813       3.491    0.098    7.15        0.07        0.007       0.065       0.0064      5.93 
NGC 4136    182.3333083 29.93109504  1.7         0.9         16.391       4.561    0.089    9.16        0.09        0.007       0.066       0.0059      6.07 
NGC 4136    182.3328126 29.93016848  4.8         3.6         -90.961      53.853   0.027    108.2       1.02        0.007       0.068       0.002       7.17 
NGC 4136    182.3341009 29.92946263  2.1         1.8         -71.858      11.892   0.061    21.14       0.2         0.006       0.057       0.0035      6.48 
NGC 4136    182.3360569 29.93693539  2.7         2.3         -13.971      19.824   0.044    38.47       0.36        0.007       0.047       0.0021      6.32 
NGC 4136    182.3347407 29.93653588  4.5         4           44.178       55.838   0.034    95.43       0.9         0.006       0.043       0.0015      6.86 
NGC 4136    182.3302039 29.93297959  2           1.1         -20.97       6.674    0.082    12.28       0.12        0.006       0.063       0.0052      6.27 
NGC 4136    182.3305552 29.93026129  1.2         1.1         -30.205      4.129    0.122    5.97        0.06        0.005       0.049       0.006       6.06 
NGC 4136    182.3306812 29.929198    3.9         2.2         29.84        27.431   0.05     39.08       0.37        0.005       0.048       0.0025      6.88 
NGC 4136    182.3343351 29.93545414  1.9         1           47.414       6.287    0.1      9.33        0.09        0.005       0.038       0.0038      5.98 
NGC 4136    182.3335214 29.93541995  3           1.9         50.862       17.954   0.066    23.61       0.22        0.005       0.035       0.0023      6.48 
NGC 4136    182.3322671 29.93669308  1.6         1.2         -79.4        6.098    0.116    7.22        0.07        0.004       0.031       0.0036      6.00 
NGC 4136    182.3323432 29.93518188  2.7         1           54.739       8.229    0.114    8.32        0.08        0.003       0.029       0.0033      6.22 
NGC 4136    182.3372698 29.93621508  3.1         2.4         7.929        23.666   0.059    28.1        0.26        0.004       0.029       0.0017      6.36 
NGC 4136    182.3338155 29.92785614  2.5         1.6         24.179       12.638   0.088    14.31       0.13        0.004       0.038       0.0033      6.53 
NGC 4136    182.3304196 29.92793582  3.5         1.5         -26.883      16.932   0.079    17.76       0.17        0.004       0.036       0.0029      6.67 
NGC 4136    182.3163128 29.9267501   3.3         2.9         46.464       29.798   0.036    62.16       0.58        0.007       0.071       0.0027      6.92 
NGC 4136    182.3275437 29.92706197  1.9         1           63.275       6.325    0.177    5.4         0.05        0.003       0.029       0.0051      6.24 
NGC 4136    182.3464031 29.92679269  1.7         1.5         -42.832      8.335    0.076    14.35       0.13        0.006       0.059       0.0045      5.66 
NGC 4136    182.3180752 29.9253563   1.3         1.1         14.396       4.335    0.162    4.47        0.04        0.004       0.035       0.0057      6.08 
NGC 4136    182.318904  29.92568583  1.5         1.4         -66.503      6.85     0.169    5.94        0.06        0.003       0.03        0.005       6.28 
NGC 4136    182.3086218 29.92367949  1.2         1           15.059       3.754    0.196    3.64        0.03        0.003       0.024       0.0047      5.62 
NGC 4136    182.322445  29.92413523  3.1         1.4         7.547        13.751   0.126    12.2        0.11        0.003       0.03        0.0038      6.58 
NGC 4136    182.3291511 29.92488877  3           2.5         -73.817      24.283   0.05     34.86       0.33        0.005       0.049       0.0025      6.83 
NGC 4136    182.3272628 29.92434015  3.1         2.4         2.207        23.044   0.055    31.23       0.29        0.005       0.046       0.0026      6.80 
NGC 4136    182.3247847 29.9240667   3.2         1.7         -17.978      17.573   0.07     21.41       0.2         0.004       0.041       0.0029      6.69 
NGC 4136    182.3304266 29.92354233  2.1         1.4         13.809       9.309    0.119    9           0.08        0.003       0.033       0.0039      6.41 
NGC 4136    182.3153085 29.92282242  1.5         0.8         -20.693      3.624    0.043    17.47       0.16        0.017       0.158       0.0069      5.97 
NGC 4136    182.3141389 29.92281993  4.2         3.4         -10.744      44.821   0.019    164.46      1.54        0.013       0.113       0.0023      7.01 
NGC 4136    182.3145482 29.92395634  1.4         0.9         17.744       3.945    0.089    7.71        0.07        0.007       0.064       0.0058      6.01 
NGC 4136    182.3130922 29.92427794  4.2         2.5         -16.475      33.333   0.056    37.47       0.35        0.004       0.034       0.0019      6.87 
NGC 4136    182.3277985 29.92221336  2.7         1.6         -24.943      13.578   0.078    16.88       0.16        0.004       0.042       0.0033      6.57 
NGC 4136    182.3280951 29.92310743  2.6         1.5         -29.952      11.944   0.114    11.55       0.11        0.003       0.033       0.0038      6.52 
NGC 4136    182.3255302 29.9218503   3.5         2.3         -40.017      24.556   0.06     30.51       0.29        0.004       0.042       0.0026      6.83 
NGC 4136    182.2987325 29.91821227  1.1         1           -43.903      3.653    0.176    3.95        0.04        0.004       0.038       0.0066      5.04 
NGC 4136    182.3147096 29.91873948  0.8         0.6         -91.798      1.573    0.227    2.01        0.02        0.004       0.033       0.0075      5.38 
NGC 4136    182.3316308 29.91932844  1.7         0.5         -0.916       2.937    0.265    2.84        0.03        0.003       0.027       0.0073      5.76 
NGC 4136    182.3257424 29.91819033  1.5         1           -11.916      4.561    0.15     5.17        0.05        0.004       0.035       0.0053      6.03 
NGC 4136    182.3239045 29.91875992  4.3         3           -27.484      39.727   0.039    58.35       0.55        0.005       0.048       0.0019      7.01 
NGC 4136    182.3175264 29.91772002  2.2         0.6         -53.403      4.298    0.173    4.45        0.04        0.004       0.028       0.0048      5.87 
NGC 4136    182.3395195 29.92180005  2.8         1.2         28.125       10.371   0.073    18.01       0.17        0.006       0.043       0.0032      5.98 
NGC 4136    182.3394231 29.92126506  2.1         1.3         38.805       8.503    0.064    16.36       0.15        0.007       0.049       0.0032      5.88 
NGC 4136    182.3394421 29.92242719  3.4         2.9         33.11        30.375   0.046    50.2        0.47        0.006       0.04        0.0019      6.47 
NGC 4136    182.3349839 29.92529859  2.9         2           41.565       17.92    0.063    25.32       0.24        0.005       0.043       0.0027      6.60 
NGC 4136    182.3359352 29.92465531  1.7         0.6         -13.729      3.067    0.147    4.54        0.04        0.005       0.041       0.0061      5.76 
NGC 4136    182.3403491 29.91930481  4.2         2.7         67.519       35.025   0.044    47.95       0.45        0.005       0.042       0.0019      6.37 
NGC 4136    182.3326993 29.92247649  2.5         2.2         -30.499      17.628   0.056    28.55       0.27        0.006       0.052       0.0029      6.64 
NGC 4136    182.3357032 29.92423677  1.4         0.9         -11.224      4.069    0.133    5.11        0.05        0.004       0.035       0.0047      5.89 
NGC 4136    182.3336355 29.92403927  1.7         1.5         -19.809      7.605    0.103    9.8         0.09        0.004       0.041       0.0043      6.27 
NGC 4136    182.3344365 29.92412482  4.8         2.1         84.941       32.01    0.049    43.35       0.41        0.005       0.041       0.0021      6.86 
NGC 4136    182.3341937 29.92222286  1.1         0.9         -71.678      3.171    0.154    4.1         0.04        0.004       0.037       0.0058      5.81 
NGC 4136    182.3379395 29.9232133   2.4         1           -33.289      7.734    0.124    8.49        0.08        0.004       0.027       0.0034      6.00 
NGC 4136    182.3365127 29.92290998  2.3         1.3         16.595       9.339    0.115    9.44        0.09        0.003       0.026       0.003       6.16 
NGC 4136    182.3325324 29.92523946  2.7         1.6         42.488       13.757   0.096    13.82       0.13        0.003       0.034       0.0033      6.58 
NGC 4136    182.3377875 29.92177029  3           1.5         34.431       14.239   0.122    12.62       0.12        0.003       0.022       0.0027      6.23 
NGC 4136    182.3324647 29.92644894  2.8         2.2         56.227       19.173   0.066    24.08       0.23        0.004       0.043       0.0028      6.72 
NGC 4136    182.3382826 29.9207402   3.5         1.7         -28.362      18.495   0.119    15.05       0.14        0.003       0.02        0.0024      6.27 
NGC 4136    182.3213165 29.91777738  4.8         2.6         55.583       38.512   0.037    66.42       0.62        0.006       0.051       0.002       6.92 
NGC 4136    182.3317658 29.91396728  1.2         0.6         -53.205      2.442    0.227    2.56        0.02        0.004       0.028       0.0064      5.31 
NGC 4136    182.3429571 29.91555458  1.8         1.6         -43.712      8.848    0.087    12.33       0.12        0.005       0.051       0.0044      5.63 
NGC 4136    182.3429432 29.91421219  2.6         2.1         -58.484      16.875   0.058    25.7        0.24        0.005       0.056       0.0033      5.86 
NGC 4136    182.3460673 29.91302678  1.4         1.3         54.484       6.008    0.108    8.59        0.08        0.005       0.048       0.0052      5.23 
NGC 4136    182.2906656 29.90847638  2.1         1.9         55.852       12.146   0.065    20.06       0.19        0.006       0.054       0.0035      5.42 
NGC 4136    182.3197556 29.91063788  4.3         2.6         -61.522      35.608   0.029    81.87       0.77        0.008       0.073       0.0022      6.35 
NGC 4136    182.3207363 29.90961913  2.8         2.1         75.215       18.177   0.041    39.41       0.37        0.007       0.07        0.003       6.04 
NGC 4136    182.3298758 29.90953874  1.3         0.7         82.543       2.766    0.192    3.19        0.03        0.004       0.038       0.0073      5.21 
NGC 4136    182.3276645 29.90901557  1.7         1.3         -41.513      6.95     0.143    6.93        0.07        0.003       0.033       0.0047      5.61 
NGC 4136    182.344997  29.909887    2.5         1.4         -44.15       11.144   0.068    18.05       0.17        0.006       0.052       0.0036      5.43 
NGC 4136    182.3468088 29.90870067  1.2         0.6         83.18        2.137    0.236    2.24        0.02        0.004       0.034       0.008       4.67 
NGC 4136    182.3440418 29.90663982  1.2         1.1         -23.868      4.037    0.173    4.29        0.04        0.004       0.035       0.006       4.94 
NGC 4136    182.326649  29.90350094  2           1.8         1.026        11.354   0.057    23.02       0.22        0.007       0.068       0.0039      5.50 
NGC 4136    182.321295  29.90299457  1.9         1.2         69.808       7.248    0.113    8.36        0.08        0.004       0.037       0.0042      5.28 
NGC 4136    182.3200242 29.90283184  2.2         1.7         14.736       11.784   0.103    12.2        0.11        0.004       0.033       0.0034      5.48 
NGC 4618    190.0804144 41.44773871  1.2         0.6         -189.399     3.006    0.147    2.17        0.02        0.002       0.014       0.0021      5.30 
NGC 4618    190.0852875 41.44324915  2.3         0.6         -141.656     5.457    0.117    3.92        0.04        0.002       0.013       0.0015      5.54 
NGC 4618    190.0867464 41.46402257  1.3         0.7         -43.877      3.805    0.134    2.6         0.03        0.002       0.022       0.0029      5.85 
NGC 4618    190.0958108 41.45318703  1.3         0.5         -34.796      2.745    0.142    2.2         0.02        0.003       0.021       0.003       5.84 
NGC 4618    190.1114395 41.43391752  1.3         1           -163.684     4.831    0.092    4.48        0.04        0.003       0.025       0.0023      5.05 
NGC 4618    190.1115556 41.434665    2.2         1.7         -65.289      15.558   0.059    13.52       0.13        0.003       0.024       0.0014      5.55 
NGC 4618    190.0966172 41.47270383  3           2.3         -46.621      28.001   0.016    92.05       0.86        0.011       0.098       0.0018      6.41 
NGC 4618    190.1180627 41.43622056  1           0.8         -169.471     3.292    0.111    3.2         0.03        0.003       0.027       0.003       4.88 
NGC 4618    190.1114449 41.45253949  1.4         1.1         -78.486      5.934    0.136    3.53        0.03        0.002       0.019       0.0025      5.84 
NGC 4618    190.1109886 41.45523032  2.4         1           -171.723     9.278    0.102    5.92        0.06        0.002       0.02        0.0021      6.17 
NGC 4618    190.1148677 41.45314778  1.7         1           -63.413      6.779    0.087    5.25        0.05        0.003       0.022       0.0019      5.76 
NGC 4618    190.1105974 41.46792786  1.1         0.9         -61.237      4.255    0.121    3.07        0.03        0.002       0.022       0.0027      5.65 
NGC 4618    190.1098922 41.47134588  2           1.2         -181.649     9.543    0.061    9.51        0.09        0.003       0.026       0.0016      5.87 
NGC 4618    190.1121441 41.4705202   1.8         1.1         -94.675      8.145    0.074    7.23        0.07        0.003       0.022       0.0016      5.78 
NGC 4618    190.1140038 41.46778427  1.8         1.6         -125.931     11.646   0.043    17.43       0.16        0.005       0.04        0.0017      5.97 
NGC 4618    190.1149935 41.46966548  1           0.9         -114.9       3.573    0.126    2.67        0.03        0.003       0.017       0.0022      5.40 
NGC 4618    190.098196  41.46021279  2.9         1.8         -133.48      21.03    0.007    239         2.24        0.039       0.301       0.0036      6.72 
NGC 4618    190.0989099 41.46012201  1.7         1           -62.141      7.276    0.006    104.66      0.98        0.05        0.381       0.0043      6.26 
NGC 4618    190.0983535 41.43235217  1.6         1.2         -140.89      7.579    0.007    80.72       0.76        0.037       0.291       0.0034      5.24 
NGC 4618    190.0993571 41.43228945  3.2         2.7         -160.895     35.002   0.004    321.27      3.02        0.032       0.251       0.0026      5.91 
NGC 4618    190.0941125 41.4581896   3.9         3.3         -140.8       51.494   0.006    356.83      3.35        0.024       0.184       0.002       7.11 
NGC 4618    190.095007  41.45844715  2.6         1.3         -132.191     13.563   0.008    102.28      0.96        0.026       0.2         0.0025      6.53 
NGC 4618    190.0929888 41.45775345  3.7         3.2         -128.898     47.709   0.006    320.9       3.01        0.023       0.178       0.0019      7.08 
NGC 4618    190.0962841 41.43103803  1.4         1.3         -61.325      7.227    0.011    55.49       0.52        0.027       0.21        0.003       5.22 
NGC 4618    190.0968739 41.43178284  5           3           -136.022     60.119   0.006    371.54      3.49        0.021       0.169       0.0019      6.14 
NGC 4618    190.0882706 41.45301361  1.8         1.5         -27.9        10.384   0.011    69          0.65        0.023       0.213       0.0031      6.29 
NGC 4618    190.0891467 41.4527155   2.2         1.6         -27.292      14.295   0.012    79.84       0.75        0.019       0.176       0.0027      6.44 
NGC 4618    190.1133959 41.45992052  0.9         0.6         -25.253      2.113    0.015    16.77       0.16        0.027       0.253       0.0045      5.44 
NGC 4618    190.1136167 41.46051288  2.1         1.4         -182.761     12.003   0.01     81.69       0.77        0.024       0.217       0.003       6.17 
NGC 4618    190.0909535 41.45793123  1.2         0.6         -71.353      2.692    0.017    17.49       0.16        0.022       0.172       0.0033      5.83 
NGC 4618    190.0914951 41.4580223   1.6         0.8         -90.075      4.878    0.013    28.97       0.27        0.021       0.157       0.0025      6.09 
NGC 4618    190.1134603 41.45896371  3.5         3.2         -174.521     45.881   0.006    345.88      3.25        0.026       0.24        0.0027      6.77 
NGC 4618    190.0975191 41.43083809  1.4         1           -178.906     5.537    0.018    26.88       0.25        0.017       0.133       0.0027      5.11 
NGC 4618    190.0945353 41.45928674  1.8         1.1         -151.445     7.879    0.016    35.03       0.33        0.015       0.118       0.0022      6.30 
NGC 4618    190.1053681 41.46529617  4.7         1.5         -30.092      28.431   0.011    97.33       0.91        0.012       0.1         0.0015      6.79 
NGC 4618    190.1065648 41.46540369  1           0.6         -169.669     2.47     0.025    12.33       0.12        0.017       0.153       0.0041      5.70 
NGC 4618    190.0995146 41.43369088  4.1         3.1         -187.848     50.57    0.008    215.8       2.03        0.015       0.103       0.0012      6.14 
NGC 4618    190.0886021 41.45771011  7.3         4.9         -122.93      145.749  0.005    593.87      5.57        0.014       0.11        0.0012      7.55 
NGC 4618    190.0898668 41.45844938  3           1.5         -167.728     18.019   0.01     80.39       0.75        0.015       0.118       0.0017      6.66 
NGC 4618    190.0991995 41.43125404  1.4         0.8         -148.564     4.247    0.024    18.13       0.17        0.015       0.117       0.003       4.99 
NGC 4618    190.100655  41.43365613  1.6         1.1         -121.536     6.615    0.017    28.88       0.27        0.015       0.107       0.002       5.25 
NGC 4618    190.1036773 41.46123926  2           1.5         -164.36      12.365   0.014    46.36       0.44        0.013       0.099       0.0017      6.49 
NGC 4618    190.1035743 41.46199446  1.4         0.9         -192.844     5.002    0.02     20.32       0.19        0.014       0.108       0.0023      6.10 
NGC 4618    190.107107  41.46460492  2.4         1           -79.673      9.806    0.017    39.56       0.37        0.014       0.122       0.0023      6.31 
NGC 4618    190.1077434 41.46439235  2.3         1.3         -46.745      11.74    0.017    45.42       0.43        0.013       0.119       0.0024      6.37 
NGC 4618    190.101795  41.46486791  5.8         5.2         -117.202     121.702  0.006    385.09      3.61        0.011       0.084       0.0009      7.49 
NGC 4618    190.1030776 41.46305933  5.4         3.9         -18.041      84.437   0.008    276.32      2.59        0.011       0.087       0.0011      7.33 
NGC 4618    190.0831238 41.43899248  1.3         1           -174.852     5.461    0.023    20.05       0.19        0.013       0.054       0.0013      5.37 
NGC 4618    190.0835272 41.43775874  5.2         3.2         -152.97      67.704   0.007    357.51      3.36        0.018       0.07        0.0008      6.41 
NGC 4618    190.0963798 41.46023032  2.2         1           -25.342      8.755    0.016    32.17       0.3         0.013       0.097       0.0018      6.34 
NGC 4618    190.1059089 41.46378308  5.2         2.3         -147.564     48.541   0.01     134.83      1.27        0.01        0.077       0.0011      7.06 
NGC 4618    190.1063974 41.44571679  1.8         0.9         -84.179      6.562    0.027    19.52       0.18        0.01        0.076       0.0022      5.71 
NGC 4618    190.1067513 41.4453736   1           0.6         -117.296     2.596    0.035    9.37        0.09        0.012       0.088       0.0032      5.28 
NGC 4618    190.1045359 41.46157185  2.3         1.9         -180.231     17.609   0.017    50.51       0.47        0.01        0.076       0.0015      6.65 
NGC 4618    190.1195734 41.45937764  5.7         3.5         -149.12      82.046   0.009    251.45      2.36        0.011       0.071       0.0009      6.77 
NGC 4618    190.1028634 41.43403753  5.1         4.4         -62.697      91.981   0.009    199.4       1.87        0.007       0.051       0.0007      6.42 
NGC 4618    190.1079573 41.44552152  3           2.6         -182.522     30.528   0.015    68.17       0.64        0.008       0.054       0.0009      6.35 
NGC 4618    190.1128154 41.44485426  1           0.8         -60.131      3.1      0.037    9.58        0.09        0.011       0.056       0.0021      5.30 
NGC 4618    190.1129739 41.44530662  2.7         1.2         -133.407     12.653   0.02     35.2        0.33        0.01        0.052       0.0012      5.91 
NGC 4618    190.1089097 41.44723479  2.5         1.7         -28.443      17.216   0.025    36.13       0.34        0.007       0.056       0.0015      6.14 
NGC 4618    190.109567  41.44658162  2.9         1.4         -157.876     16.213   0.021    40.25       0.38        0.009       0.061       0.0014      6.08 
NGC 4618    190.0968176 41.45888533  4.6         2.6         -116.95      48.774   0.011    113.65      1.07        0.008       0.062       0.0009      7.09 
NGC 4618    190.1180757 41.46072169  1.5         1.2         -152.131     7.433    0.025    20.05       0.19        0.009       0.068       0.0018      5.75 
NGC 4618    190.088858  41.45057773  4           2.1         -70.085      34.582   0.013    94.49       0.89        0.009       0.087       0.0014      6.70 
NGC 4618    190.0905778 41.45050349  2.1         1.6         -193.734     13.453   0.018    37.79       0.35        0.01        0.09        0.0019      6.35 
NGC 4618    190.0996134 41.46176624  1.9         1.3         -168.494     10.098   0.023    24.9        0.23        0.009       0.065       0.0016      6.40 
NGC 4618    190.0963898 41.46096628  4.3         1.4         -24.946      23.779   0.017    48.62       0.46        0.007       0.054       0.0011      6.78 
NGC 4618    190.115188  41.45952768  1.7         0.9         -65.795      6.477    0.03     15.49       0.15        0.008       0.073       0.0023      5.82 
NGC 4618    190.1001957 41.4598719   3.6         1.6         -66.611      23.037   0.016    50.15       0.47        0.008       0.058       0.0011      6.76 
NGC 4618    190.1000957 41.46200506  1.5         1           -195.105     5.761    0.032    14.3        0.13        0.009       0.066       0.0022      6.16 
NGC 4618    190.1027622 41.46040953  3           1.5         -156.489     17.747   0.019    38.95       0.37        0.008       0.058       0.0013      6.65 
NGC 4618    190.089227  41.44074109  3.6         2.4         -158.25      34.891   0.018    74.26       0.7         0.007       0.035       0.0007      6.33 
NGC 4618    190.0901584 41.44100747  0.9         0.7         -85.322      2.53     0.046    6.76        0.06        0.009       0.045       0.0021      5.20 
NGC 4618    190.0984933 41.43590743  3           1.8         -142.559     21.938   0.02     45.67       0.43        0.007       0.028       0.0006      5.97 
NGC 4618    190.0989276 41.43633895  1.7         0.5         -195.094     3.658    0.039    8.91        0.08        0.008       0.039       0.0016      5.19 
NGC 4618    190.1004104 41.43686625  3.5         1.8         -167.352     24.69    0.02     54.8        0.51        0.008       0.041       0.0009      6.03 
NGC 4618    190.1018507 41.43716446  4.9         1.9         -190.334     37.221   0.016    84.48       0.79        0.008       0.043       0.0008      6.22 
NGC 4618    190.1142898 41.44823907  4.7         3.1         -99.321      58.877   0.014    116.26      1.09        0.007       0.045       0.0008      6.61 
NGC 4618    190.0862784 41.43699732  4.2         2.6         -75.629      43.311   0.016    88.41       0.83        0.007       0.027       0.0005      6.23 
NGC 4618    190.1001668 41.43959203  3.6         1.6         -160.843     23.543   0.026    52.1        0.49        0.008       0.036       0.001       6.15 
NGC 4618    190.1016283 41.4377651   0.9         0.7         -65.718      2.473    0.041    6.86        0.06        0.01        0.055       0.0023      5.08 
NGC 4618    190.1017345 41.43896374  4.5         3.3         -24.496      59.72    0.01     199.19      1.87        0.012       0.055       0.0007      6.53 
NGC 4618    190.1138401 41.44582648  2.2         1.1         -165.576     9.362    0.027    19.39       0.18        0.007       0.039       0.0011      5.78 
NGC 4618    190.0868256 41.45311274  2.6         1.7         -122.185     17.963   0.02     38.96       0.37        0.007       0.07        0.0015      6.47 
NGC 4618    190.0920633 41.44996037  4.2         2.6         -171.001     44.012   0.013    102.95      0.97        0.008       0.075       0.0012      6.87 
NGC 4618    190.0931312 41.46010384  2.3         1.9         -67.96       18.342   0.019    35.92       0.34        0.007       0.052       0.0011      6.66 
NGC 4618    190.1045992 41.460443    1.8         1.2         -135.847     8.855    0.028    18.49       0.17        0.007       0.055       0.0016      6.35 
NGC 4618    190.1006503 41.43567444  2.1         1.7         -180.837     14.114   0.028    26.79       0.25        0.007       0.024       0.0007      5.77 
NGC 4618    190.1012249 41.43584128  1.2         0.5         -160.592     2.668    0.06     5.78        0.05        0.007       0.027       0.0016      5.05 
NGC 4618    190.1013475 41.44362112  3.1         2.3         -153.105     29.027   0.016    61.63       0.58        0.007       0.05        0.0009      6.32 
NGC 4618    190.1023582 41.44307292  0.7         0.6         -18.67       1.62     0.056    3.89        0.04        0.008       0.054       0.0031      5.05 
NGC 4618    190.0835223 41.45688605  3.2         1.5         -161.642     19.117   0.025    39.04       0.37        0.007       0.065       0.0017      6.44 
NGC 4618    190.0841779 41.45793352  5.2         2.8         -19.946      59.702   0.014    129.46      1.22        0.007       0.07        0.0012      6.99 
NGC 4618    190.0890394 41.44917633  3.1         2.5         -183.379     31.339   0.014    92          0.86        0.01        0.092       0.0016      6.57 
NGC 4618    190.092892  41.45130186  5.5         2.3         -129.94      52.341   0.015    106.14      1           0.007       0.062       0.0011      7.03 
NGC 4618    190.0941897 41.4519043   2.7         2           -181.347     21.688   0.024    49.03       0.46        0.008       0.065       0.0017      6.69 
NGC 4618    190.1004084 41.45665342  1.6         0.5         -19.218      3.075    0.05     6.9         0.07        0.008       0.059       0.003       5.89 
NGC 4618    190.1005576 41.45705428  1.4         0.5         -145.097     2.461    0.053    5.51        0.05        0.008       0.059       0.0032      5.79 
NGC 4618    190.0890591 41.45518467  4           1.3         -171.466     21.368   0.023    43.26       0.41        0.007       0.058       0.0014      6.69 
NGC 4618    190.0897833 41.45527058  1.3         0.7         -118.442     3.52     0.045    7.97        0.08        0.008       0.062       0.0028      5.93 
NGC 4618    190.0872278 41.45645397  1.6         0.8         -34.865      5.311    0.04     11.02       0.1         0.007       0.062       0.0025      6.05 
NGC 4618    190.1157216 41.45827252  1.5         1.1         -135.465     6.638    0.034    13.66       0.13        0.007       0.062       0.0022      5.80 
NGC 4618    190.0908025 41.43828827  1           0.9         -147.672     3.702    0.044    8.07        0.08        0.008       0.043       0.0019      5.26 
NGC 4618    190.0911775 41.43784598  2.9         0.9         -56.069      10.414   0.03     20.23       0.19        0.007       0.037       0.0012      5.68 
NGC 4618    190.0972087 41.43474647  1.7         0.7         -66.793      4.735    0.045    9.34        0.09        0.007       0.028       0.0013      5.23 
NGC 4618    190.0976942 41.43529039  3.6         1.6         -122.046     23.441   0.022    43.9        0.41        0.006       0.024       0.0006      5.97 
NGC 4618    190.1008925 41.4362255   1.6         0.8         -165.093     5.253    0.037    10.58       0.1         0.007       0.03        0.0011      5.35 
NGC 4618    190.1154047 41.44744743  0.9         0.8         -125.313     3.134    0.053    6.32        0.06        0.007       0.04        0.0021      5.31 
NGC 4618    190.090643  41.45211266  1.8         1.6         -131.064     12.095   0.025    22.29       0.21        0.006       0.057       0.0015      6.38 
NGC 4618    190.0881816 41.45494904  0.8         0.5         -55.141      1.572    0.063    3.66        0.04        0.008       0.069       0.0044      5.52 
NGC 4618    190.0912064 41.45960848  3.6         2.4         -131.833     34.206   0.014    63.65       0.6         0.006       0.049       0.0008      6.93 
NGC 4618    190.1009582 41.4599265   2.5         1           -79.235      9.975    0.034    17.99       0.17        0.006       0.048       0.0017      6.40 
NGC 4618    190.0853316 41.4365408   1           0.5         -126.15      1.86     0.056    4.24        0.04        0.008       0.035       0.002       4.81 
NGC 4618    190.0904103 41.43664249  4.8         1.9         -164.067     36.219   0.018    66.32       0.62        0.006       0.025       0.0005      6.19 
NGC 4618    190.0921141 41.4366238   1.5         0.8         -172.655     5.139    0.039    10.82       0.1         0.007       0.032       0.0013      5.34 
NGC 4618    190.1008156 41.4378366   1.4         1.1         -17.663      5.927    0.036    11.81       0.11        0.007       0.04        0.0015      5.47 
NGC 4618    190.1034872 41.4363437   3.9         2.2         -176.711     33.628   0.019    55.43       0.52        0.006       0.023       0.0005      6.15 
NGC 4618    190.115345  41.44592435  3.3         2.9         -40.498      37.86    0.017    75.81       0.71        0.007       0.035       0.0007      6.38 
NGC 4618    190.1168262 41.45046169  4.5         3.2         -133.174     58.687   0.011    200.41      1.88        0.012       0.076       0.0011      6.61 
NGC 4618    190.1184669 41.45002527  1.1         0.5         -187.219     2.353    0.062    5.19        0.05        0.008       0.042       0.0026      5.18 
NGC 4618    190.0900941 41.46298911  1.3         0.7         -37.19       3.926    0.05     7.97        0.08        0.007       0.054       0.0027      5.99 
NGC 4618    190.0902042 41.46384117  3.9         3.6         -149.556     56.743   0.015    115.09      1.08        0.007       0.056       0.001       7.13 
NGC 4618    190.0925809 41.45228981  1.4         1.1         -65.283      6.285    0.037    13.18       0.12        0.007       0.061       0.0023      6.15 
NGC 4618    190.1026584 41.46734322  2.4         0.5         -67.929      5.184    0.042    10.28       0.1         0.007       0.06        0.0026      6.03 
NGC 4618    190.1020741 41.46803224  3.6         3.1         -187.251     45.645   0.018    80.16       0.75        0.006       0.055       0.0011      6.95 
NGC 4618    190.103645  41.46694642  2           1.5         -162.796     11.962   0.033    18.36       0.17        0.005       0.047       0.0016      6.39 
NGC 4618    190.1043454 41.46641716  2.8         1.6         -137.474     18.759   0.024    31.1        0.29        0.006       0.05        0.0013      6.59 
NGC 4618    190.0880397 41.4554003   1.9         0.4         -170.817     2.977    0.059    5.79        0.05        0.007       0.058       0.0034      5.81 
NGC 4618    190.0955277 41.43343757  2.7         1.8         -188.715     19.8     0.023    32.68       0.31        0.006       0.042       0.0011      5.71 
NGC 4618    190.0965403 41.43553417  2.6         1.3         -99.619      13.146   0.027    24.99       0.23        0.007       0.024       0.0007      5.73 
NGC 4618    190.102097  41.44161334  4.8         3.7         -34.085      71.989   0.013    139.02      1.3         0.007       0.036       0.0006      6.67 
NGC 4618    190.0949321 41.46802829  3           2           -144.4       24.165   0.023    45.43       0.43        0.006       0.058       0.0014      6.68 
NGC 4618    190.0959067 41.4680345   0.8         0.8         -163.963     2.626    0.054    5.27        0.05        0.007       0.061       0.0034      5.73 
NGC 4618    190.0886226 41.45447862  3.5         0.9         -141.662     13.132   0.034    21.63       0.2         0.006       0.049       0.0018      6.45 
NGC 4618    190.0972719 41.45801051  1.7         0.8         -180.18      5.48     0.043    9.74        0.09        0.006       0.047       0.0021      6.14 
NGC 4618    190.1014124 41.45965368  1.4         0.8         -123.07      4.418    0.052    7.66        0.07        0.006       0.046       0.0024      6.05 
NGC 4618    190.1034572 41.45982396  1.8         1.6         -191.784     11.803   0.031    20.44       0.19        0.006       0.046       0.0015      6.47 
NGC 4618    190.10547   41.46092133  2.4         0.8         -24.891      7.701    0.042    12.98       0.12        0.006       0.045       0.0019      6.29 
NGC 4618    190.0848702 41.43889486  2           1.1         -163.614     8.966    0.039    14.77       0.14        0.006       0.029       0.0012      5.59 
NGC 4618    190.0971492 41.43621797  2.6         1.4         -95.801      14.374   0.031    24.03       0.23        0.006       0.026       0.0008      5.79 
NGC 4618    190.0980489 41.43699997  1.5         1.3         -151.666     7.769    0.038    12.81       0.12        0.006       0.031       0.0012      5.54 
NGC 4618    190.0986502 41.43692042  1           0.6         -131.568     2.674    0.057    4.95        0.05        0.006       0.034       0.002       5.08 
NGC 4618    190.1021738 41.44037067  1.7         1.5         -168.751     10.269   0.031    19.64       0.18        0.007       0.032       0.001       5.81 
NGC 4618    190.101195  41.4455878   4.5         3.3         -30.538      59.104   0.013    128.35      1.2         0.007       0.063       0.001       6.71 
NGC 4618    190.0938222 41.46744635  2.2         1.6         -170.592     13.837   0.031    25.59       0.24        0.006       0.056       0.0018      6.46 
NGC 4618    190.0962145 41.46848908  1.7         1.4         -120.779     9.048    0.039    15.22       0.14        0.006       0.053       0.0021      6.24 
NGC 4618    190.0975513 41.46478333  0.9         0.7         -151.437     2.405    0.066    4.66        0.04        0.007       0.051       0.0034      5.78 
NGC 4618    190.0980541 41.46518525  2.7         2           -172.25      21.51    0.026    33.72       0.32        0.005       0.042       0.0012      6.73 
NGC 4618    190.1005923 41.45786092  3.3         2.2         -87.257      29.671   0.021    50.4        0.47        0.006       0.045       0.001       6.87 
NGC 4618    190.0877474 41.45422835  3.2         1.7         -147.714     21.982   0.023    35.25       0.33        0.006       0.05        0.0012      6.64 
NGC 4618    190.0904894 41.45599465  1.2         0.7         -63.502      3.552    0.051    6.24        0.06        0.006       0.047       0.0024      5.95 
NGC 4618    190.0994457 41.46522142  1           0.7         -147.267     3.032    0.053    5.48        0.05        0.006       0.048       0.0026      5.88 
NGC 4618    190.1021303 41.45991623  1.6         1           -169.78      6.678    0.039    11.61       0.11        0.006       0.046       0.0018      6.23 
NGC 4618    190.0851352 41.4360273   3           1.2         -159.605     14.232   0.03     23.33       0.22        0.006       0.035       0.0011      5.64 
NGC 4618    190.0901804 41.43784676  1.4         0.9         -94.026      5.104    0.049    8.45        0.08        0.006       0.031       0.0016      5.36 
NGC 4618    190.0919552 41.43782805  2.3         0.8         -56.354      7.912    0.037    13.26       0.12        0.006       0.032       0.0012      5.57 
NGC 4618    190.0927711 41.43760119  2           1.6         -74.71       12.642   0.031    20.79       0.2         0.006       0.032       0.001       5.77 
NGC 4618    190.0940457 41.43629317  5.7         2.6         -162.751     61.331   0.016    95.18       0.89        0.005       0.023       0.0004      6.42 
NGC 4618    190.0986327 41.44551666  4.1         3.2         -182.462     53.139   0.018    86.11       0.81        0.006       0.047       0.001       6.67 
NGC 4618    190.0980241 41.43429536  1.6         0.6         -71.367      4.085    0.049    7           0.07        0.006       0.032       0.0016      5.12 
NGC 4618    190.1014315 41.44050966  0.9         0.8         -33.085      2.806    0.056    5.45        0.05        0.007       0.033       0.0019      5.25 
NGC 4618    190.103736  41.43735722  2.1         0.6         -184.582     5.359    0.055    8.97        0.08        0.006       0.031       0.0017      5.38 
NGC 4618    190.0885833 41.46404737  2.9         1.1         -149.663     12.128   0.04     20.77       0.2         0.006       0.051       0.0021      6.41 
NGC 4618    190.0915191 41.45109258  1.2         0.5         -193.193     2.631    0.057    4.49        0.04        0.006       0.054       0.0031      5.70 
NGC 4618    190.0913726 41.45175302  1.9         0.9         -80.452      7.068    0.04     11.5        0.11        0.006       0.05        0.0021      6.15 
NGC 4618    190.100235  41.45869666  2.8         1           -75.885      11.141   0.036    17.67       0.17        0.005       0.042       0.0015      6.45 
NGC 4618    190.1019178 41.46876093  1.1         0.8         -82.457      3.338    0.059    6.58        0.06        0.007       0.063       0.0038      5.77 
NGC 4618    190.1026457 41.45948719  2           1.1         -45.798      8.815    0.04     14.74       0.14        0.006       0.044       0.0018      6.35 
NGC 4618    190.1114073 41.4611083   5.6         4.2         -187.578     95.001   0.013    159         1.49        0.006       0.054       0.0009      7.20 
NGC 4618    190.115895  41.460323    1.2         0.8         -58.877      3.63     0.059    5.71        0.05        0.005       0.047       0.0028      5.52 
NGC 4618    190.1157779 41.46084097  1.9         1.2         -197.092     9.036    0.039    13.66       0.13        0.005       0.045       0.0018      5.92 
NGC 4618    190.0930487 41.43850096  1.7         0.5         -112.511     3.656    0.055    6.03        0.06        0.006       0.031       0.0017      5.28 
NGC 4618    190.0936095 41.43851713  1           0.8         -124.916     3.01     0.061    5.37        0.05        0.006       0.033       0.002       5.20 
NGC 4618    190.0950124 41.43378161  1.2         0.7         -91.064      3.293    0.058    5.75        0.05        0.006       0.042       0.0025      4.96 
NGC 4618    190.0983218 41.43772231  2.5         1.1         -196.303     10.878   0.036    15.75       0.15        0.005       0.029       0.0011      5.73 
NGC 4618    190.0949479 41.46686557  2.4         1.6         -94.221      15.333   0.039    21.96       0.21        0.005       0.041       0.0017      6.54 
NGC 4618    190.092697  41.46189959  4.9         3.7         -157.919     73.775   0.019    88.71       0.83        0.004       0.032       0.0007      7.27 
NGC 4618    190.0882125 41.45167182  1.5         1.2         -67.836      7.001    0.04     10.47       0.1         0.005       0.048       0.002       6.05 
NGC 4618    190.0993818 41.46398848  1.3         0.7         -62.623      3.541    0.054    5.74        0.05        0.006       0.043       0.0023      5.95 
NGC 4618    190.1031506 41.45932695  1.2         0.8         -118.363     3.977    0.057    6.36        0.06        0.006       0.042       0.0025      6.00 
NGC 4618    190.0926612 41.44188456  4.4         4           -33.9        70.757   0.006    618.93      5.81        0.03        0.166       0.0018      6.66 
NGC 4618    190.0964481 41.43387292  1.9         0.9         -146.302     6.929    0.041    11.15       0.1         0.006       0.038       0.0016      5.30 
NGC 4618    190.1000903 41.43842004  1.9         0.5         -60.629      3.868    0.054    6.36        0.06        0.006       0.029       0.0016      5.32 
NGC 4618    190.1021167 41.4355316   1.7         0.5         -112.143     3.723    0.057    5.83        0.06        0.005       0.02        0.0012      5.17 
NGC 4618    190.1142274 41.44682563  1.3         0.7         -114.052     3.694    0.053    6.21        0.06        0.006       0.034       0.0018      5.39 
NGC 4618    190.0955259 41.46298464  1.4         0.5         -127.892     2.99     0.062    4.98        0.05        0.006       0.044       0.0028      5.88 
NGC 4618    190.0957008 41.46243071  3.4         0.9         -137.274     12.441   0.038    17.92       0.17        0.005       0.038       0.0015      6.50 
NGC 4618    190.0995427 41.45869798  6.6         1.3         -85.425      35.231   0.018    72.7        0.68        0.007       0.055       0.0011      6.95 
NGC 4618    190.0990116 41.46595201  1.4         0.8         -121.79      4.483    0.051    6.49        0.06        0.005       0.038       0.002       6.05 
NGC 4618    190.1069987 41.46621987  1.1         0.7         -185.21      3.32     0.06     5.07        0.05        0.005       0.049       0.003       5.78 
NGC 4618    190.1200346 41.45818168  0.8         0.7         -81.608      2.308    0.069    3.9         0.04        0.006       0.038       0.0026      5.20 
NGC 4618    190.0976404 41.44190634  1.2         0.5         -145.013     2.319    0.078    3.63        0.03        0.005       0.032       0.0025      5.19 
NGC 4618    190.0985782 41.44195793  4           2.3         -33.079      36.943   0.026    48.87       0.46        0.005       0.027       0.0007      6.39 
NGC 4618    190.0955909 41.43435186  2           1.4         -42.457      11.017   0.035    15.66       0.15        0.005       0.027       0.001       5.55 
NGC 4618    190.0996526 41.4438856   2.6         1.7         -105.055     17.345   0.032    24.82       0.23        0.005       0.035       0.0012      6.11 
NGC 4618    190.1101072 41.44571029  3.5         1           -155.044     13.847   0.033    18.94       0.18        0.005       0.031       0.0011      5.99 
NGC 4618    190.1126259 41.4474847   4.3         2.5         -80.195      44.306   0.022    58.76       0.55        0.005       0.031       0.0007      6.50 
NGC 4618    190.096925  41.46805945  1.2         0.6         -57.941      2.794    0.066    4.25        0.04        0.005       0.046       0.0031      5.76 
NGC 4618    190.0938079 41.46097721  1.3         0.5         -64.986      2.844    0.069    4.28        0.04        0.005       0.04        0.0028      5.85 
NGC 4618    190.0942284 41.4608117   1.4         0.9         -81.882      5.391    0.054    7.71        0.07        0.005       0.038       0.0021      6.13 
NGC 4618    190.0996392 41.46743445  2.6         0.7         -113.864     7.34     0.049    11.2        0.11        0.005       0.045       0.0022      6.20 
NGC 4618    190.1003481 41.46845727  4           2.9         -60.162      47.696   0.019    76.29       0.72        0.006       0.051       0.0011      6.96 
NGC 4618    190.0960475 41.46168001  1.5         0.9         -127.423     5.646    0.048    8.08        0.08        0.005       0.038       0.0018      6.15 
NGC 4618    190.1015152 41.4575608   1.7         0.7         -94.708      5.168    0.056    7.4         0.07        0.005       0.038       0.0021      6.11 
NGC 4618    190.1002248 41.46307116  1.8         0.9         -41.585      6.542    0.045    9.76        0.09        0.005       0.04        0.0018      6.22 
NGC 4618    190.103577  41.45833365  1.2         1.1         -63.995      5.275    0.054    7.23        0.07        0.005       0.036       0.002       6.12 
NGC 4618    190.1012637 41.46716328  0.8         0.6         -157.813     1.942    0.081    3.03        0.03        0.005       0.046       0.0037      5.63 
NGC 4618    190.115417  41.46134991  4.1         1.4         -195.209     23.08    0.031    31.09       0.29        0.005       0.041       0.0013      6.35 
NGC 4618    190.0972032 41.44166072  1.5         1           -173.505     6.024    0.05     8.6         0.08        0.005       0.028       0.0014      5.60 
NGC 4618    190.0840267 41.43621584  1           0.5         -60.236      1.966    0.081    3           0.03        0.005       0.035       0.0028      4.76 
NGC 4618    190.0891848 41.43764359  3.1         1.5         -176.298     19.18    0.028    26.73       0.25        0.005       0.025       0.0007      5.92 
NGC 4618    190.0886509 41.43853183  4.3         2.1         -38.203      35.796   0.023    47.71       0.45        0.005       0.026       0.0006      6.23 
NGC 4618    190.0929849 41.43511444  5.3         2.7         -172.178     56.922   0.016    89.91       0.84        0.005       0.022       0.0004      6.32 
NGC 4618    190.0930952 41.43997072  1.4         0.9         -159.48      4.765    0.054    7.46        0.07        0.005       0.026       0.0014      5.46 
NGC 4618    190.094175  41.4395255   4.1         2.8         -170.328     45.634   0.022    63          0.59        0.005       0.023       0.0005      6.43 
NGC 4618    190.099213  41.4444231   1.2         0.7         -160.953     3.167    0.069    4.72        0.04        0.005       0.039       0.0027      5.39 
NGC 4618    190.1121723 41.44899703  1           0.8         -148.54      3.447    0.064    4.92        0.05        0.005       0.037       0.0024      5.43 
NGC 4618    190.0965453 41.46447871  1.9         0.4         -26.592      3.226    0.071    4.35        0.04        0.005       0.036       0.0026      5.91 
NGC 4618    190.0969702 41.46405684  2.5         1.5         -17.937      15.164   0.036    19.93       0.19        0.005       0.035       0.0013      6.58 
NGC 4618    190.0977663 41.465791    1.6         0.9         -159.039     6.059    0.055    8.56        0.08        0.005       0.037       0.0021      6.18 
NGC 4618    190.0926185 41.45563884  2.3         2           -117.675     18.748   0.03     21.81       0.2         0.004       0.031       0.001       6.67 
NGC 4618    190.0982437 41.45847115  1.8         0.8         -22.307      5.962    0.048    8.33        0.08        0.005       0.037       0.0018      6.18 
NGC 4618    190.1005352 41.45502434  5.6         3.3         -89.761      74.61    0.014    138.19      1.3         0.006       0.049       0.0008      7.27 
NGC 4618    190.0992386 41.463145    4.1         2.5         -141.171     41.002   0.021    56.86       0.53        0.005       0.037       0.0008      7.01 
NGC 4618    190.116533  41.45899217  2.3         1.8         -75.343      16.961   0.03     21.79       0.2         0.004       0.037       0.0012      6.16 
NGC 4618    190.0989242 41.44256899  1.7         0.7         -141.173     4.456    0.07     6.01        0.06        0.005       0.03        0.0021      5.48 
NGC 4618    190.0831047 41.43644947  2.7         1           -174.8       10.509   0.046    13.59       0.13        0.004       0.03        0.0014      5.48 
NGC 4618    190.1161951 41.44932123  1           0.5         -160.885     2.137    0.082    2.89        0.03        0.005       0.029       0.0024      5.16 
NGC 4618    190.1046511 41.4529966   4.4         3.6         -131.669     63.927   0.015    131.95      1.24        0.007       0.06        0.001       7.15 
NGC 4618    190.0854001 41.45330226  1.7         1.1         -137.827     7.942    0.048    10.27       0.1         0.004       0.041       0.002       6.06 
NGC 4618    190.0864051 41.4541146   2.1         0.6         -55.853      4.781    0.057    6.97        0.07        0.005       0.047       0.0027      5.92 
NGC 4618    190.0913928 41.45270488  1.2         1.1         -163.365     5.333    0.059    6.76        0.06        0.004       0.037       0.0022      6.07 
NGC 4618    190.0951256 41.46080906  3.7         0.5         -50.192      8.085    0.037    12.96       0.12        0.006       0.042       0.0016      6.31 
NGC 4618    190.1068064 41.46665939  1.5         1.2         -23.784      7.294    0.053    8.88        0.08        0.004       0.039       0.0021      6.11 
NGC 4618    190.1083741 41.4395481   2.9         1.3         -155.612     15.365   0.04     19.59       0.18        0.004       0.024       0.001       5.90 
NGC 4618    190.0914419 41.43884417  1.4         0.9         -195.968     5.15     0.057    6.82        0.06        0.005       0.024       0.0014      5.44 
NGC 4618    190.0948889 41.43528544  1           0.6         -165.936     2.355    0.079    3.45        0.03        0.005       0.019       0.0015      4.96 
NGC 4618    190.1031418 41.45375313  1.7         1.3         -159.525     9        0.044    12.43       0.12        0.005       0.037       0.0016      6.35 
NGC 4618    190.1021898 41.45765712  3.4         1.4         -92.341      19.867   0.04     23.16       0.22        0.004       0.031       0.0013      6.70 
NGC 4618    190.0876377 41.45055752  0.8         0.5         -76.511      1.578    0.098    2.2         0.02        0.005       0.044       0.0044      5.31 
NGC 4618    190.0991364 41.4576455   0.9         0.7         -53.528      2.259    0.09     2.78        0.03        0.004       0.033       0.003       5.75 
NGC 4618    190.1028822 41.45875332  1.3         0.8         -162.944     3.946    0.065    4.99        0.05        0.004       0.034       0.0022      6.00 
NGC 4618    190.1036086 41.45740041  2.4         1.6         -131.336     15.559   0.04     17.16       0.16        0.004       0.029       0.0012      6.59 
NGC 4618    190.1005632 41.46721571  0.7         0.7         -24.654      2.131    0.085    2.9         0.03        0.005       0.04        0.0034      5.67 
NGC 4618    190.1051252 41.4667995   2.6         0.9         -137.168     9.171    0.047    10.76       0.1         0.004       0.037       0.0018      6.25 
NGC 4618    190.1081943 41.44120483  3.2         2.5         -86.393      32.122   0.029    38.04       0.36        0.004       0.02        0.0006      6.29 
NGC 4618    190.0972445 41.4388116   1.1         0.7         -156.133     2.942    0.091    3.57        0.03        0.004       0.02        0.0018      5.22 
NGC 4618    190.0978144 41.43892626  1           0.7         -61.091      2.925    0.082    3.84        0.04        0.005       0.021       0.0017      5.22 
NGC 4618    190.0905635 41.43894934  1.7         1.2         -64.151      8.542    0.049    9.87        0.09        0.004       0.021       0.0011      5.65 
NGC 4618    190.0933032 41.43401325  6.2         1.9         -123.415     48.351   0.023    70.02       0.66        0.005       0.034       0.0009      6.13 
NGC 4618    190.1001632 41.44688158  2.4         1.7         -96.322      16.365   0.039    19.3        0.18        0.004       0.037       0.0015      6.26 
NGC 4618    190.1011924 41.44678685  1           0.8         -139.23      2.932    0.086    4.07        0.04        0.005       0.043       0.0037      5.49 
NGC 4618    190.1025559 41.44448198  1.7         1.2         -91.066      8.437    0.047    10.78       0.1         0.004       0.032       0.0015      5.80 
NGC 4618    190.1132008 41.44673203  1.2         0.5         -19.956      2.599    0.082    3.29        0.03        0.004       0.027       0.0023      5.25 
NGC 4618    190.0843657 41.45897398  1.4         0.7         -52.135      3.793    0.081    4.7         0.04        0.004       0.04        0.0032      5.81 
NGC 4618    190.0957225 41.46902712  0.9         0.5         -149.643     1.852    0.092    2.72        0.03        0.005       0.047       0.0044      5.52 
NGC 4618    190.095515  41.46960345  2           1.5         -62.297      12.579   0.043    15.89       0.15        0.004       0.041       0.0018      6.31 
NGC 4618    190.09195   41.46089162  1.3         0.7         -150.158     3.465    0.072    4.31        0.04        0.004       0.033       0.0024      5.94 
NGC 4618    190.0931735 41.46276132  2.6         1.6         -154.598     16.289   0.042    18.02       0.17        0.004       0.029       0.0013      6.61 
NGC 4618    190.0945874 41.46120744  1.6         1.4         -85.681      9.183    0.053    10.34       0.1         0.004       0.03        0.0016      6.36 
NGC 4618    190.0969879 41.46312792  12.6        2.7         -134.775     137.731  0.011    207.37      1.95        0.005       0.04        0.0006      7.54 
NGC 4618    190.0993335 41.46685763  0.9         0.5         -187.207     1.686    0.102    2.42        0.02        0.005       0.04        0.0041      5.59 
NGC 4618    190.0878106 41.43684871  1           0.8         -149.337     2.989    0.088    3.53        0.03        0.004       0.015       0.0013      5.09 
NGC 4618    190.0886017 41.43620928  2.6         1.3         -196.103     13.433   0.049    13.88       0.13        0.004       0.014       0.0007      5.71 
NGC 4618    190.0920164 41.43910607  2.1         0.4         -142.384     3.728    0.077    4.46        0.04        0.004       0.02        0.0016      5.31 
NGC 4618    190.0927277 41.43943015  1.8         0.9         -179.655     6.376    0.062    7.5         0.07        0.004       0.019       0.0012      5.57 
NGC 4618    190.0955797 41.43533036  1.5         0.6         -117.236     3.44     0.074    4.39        0.04        0.004       0.017       0.0012      5.13 
NGC 4618    190.1029031 41.43254673  6           0.9         -45.189      21.858   0.033    23.64       0.22        0.004       0.03        0.001       5.70 
NGC 4618    190.0984596 41.44397825  1.6         1           -20.737      6.546    0.058    7.66        0.07        0.004       0.029       0.0017      5.69 
NGC 4618    190.1106586 41.44512429  3.9         1.6         -50.992      24.704   0.038    24.1        0.23        0.003       0.021       0.0008      6.22 
NGC 4618    190.1130785 41.44937902  1.5         1.1         -194.229     6.931    0.057    8.02        0.08        0.004       0.029       0.0017      5.73 
NGC 4618    190.1154869 41.44886301  2.8         0.5         -111.455     6.158    0.059    7.45        0.07        0.004       0.027       0.0016      5.62 
NGC 4618    190.0830575 41.45284703  1.5         0.5         -49.831      2.756    0.088    3.47        0.03        0.004       0.038       0.0034      5.45 
NGC 4618    190.0832605 41.45349883  2.9         1.5         -23.896      17.091   0.047    16.68       0.16        0.003       0.03        0.0014      6.28 
NGC 4618    190.0858458 41.45003022  3.6         1.5         -163.799     22.557   0.04     25.15       0.24        0.004       0.034       0.0014      6.36 
NGC 4618    190.0868546 41.45031768  1.8         1.5         -179.411     11.083   0.051    12.72       0.12        0.004       0.036       0.0019      6.11 
NGC 4618    190.0858682 41.45422604  1.5         0.6         -74.424      3.936    0.073    4.7         0.04        0.004       0.038       0.0028      5.81 
NGC 4618    190.0911006 41.46060601  2.9         1.1         -157.816     12.725   0.042    15.32       0.14        0.004       0.032       0.0014      6.51 
NGC 4618    190.0948416 41.46306284  3.2         0.9         -95.149      11.684   0.045    12.04       0.11        0.004       0.027       0.0013      6.47 
NGC 4618    190.0981216 41.46690035  4.2         2.4         -146.096     41.431   0.024    51.69       0.49        0.004       0.035       0.0009      6.98 
NGC 4618    190.1082548 41.46575383  2.3         1.3         -44.246      11.642   0.044    11.77       0.11        0.003       0.033       0.0015      6.30 
NGC 4618    190.112709  41.44060576  2.6         1.4         -46.688      14.634   0.047    14.67       0.14        0.003       0.02        0.001       5.86 
NGC 4618    190.1072566 41.43892465  1.1         0.6         -145.428     2.647    0.102    2.92        0.03        0.004       0.022       0.0022      5.12 
NGC 4618    190.1074644 41.4392574   1.8         0.7         -137.372     5.243    0.073    5.47        0.05        0.004       0.02        0.0015      5.43 
NGC 4618    190.0976982 41.43929648  1.7         0.6         -32.51       4.201    0.09     4.51        0.04        0.004       0.018       0.0016      5.39 
NGC 4618    190.0965379 41.44227122  1.6         1           -89.523      6.32     0.064    7.13        0.07        0.004       0.024       0.0016      5.63 
NGC 4618    190.0967965 41.44290859  2.4         0.8         -179.476     7.623    0.071    8.06        0.08        0.004       0.024       0.0017      5.73 
NGC 4618    190.0945332 41.43833955  1.7         0.9         -116.194     6.162    0.061    6.96        0.07        0.004       0.021       0.0013      5.51 
NGC 4618    190.0944952 41.43765685  3.3         0.9         -148.946     12.183   0.048    12.44       0.12        0.004       0.02        0.001       5.77 
NGC 4618    190.1032866 41.44509753  2.3         0.8         -49.651      7.783    0.061    8.32        0.08        0.004       0.028       0.0017      5.79 
NGC 4618    190.1039927 41.44503989  1.1         0.7         -182.165     3.088    0.084    3.59        0.03        0.004       0.03        0.0025      5.38 
NGC 4618    190.1109201 41.44797784  3.7         1.8         -77.752      27.144   0.038    24.88       0.23        0.003       0.024       0.0009      6.33 
NGC 4618    190.1144548 41.45040205  1.7         0.9         -114.75      5.908    0.065    6.57        0.06        0.004       0.028       0.0018      5.65 
NGC 4618    190.0839428 41.45318208  1.1         0.9         -23.92       4.021    0.074    4.55        0.04        0.004       0.036       0.0027      5.67 
NGC 4618    190.0855145 41.45272014  0.9         0.6         -167.204     2.102    0.099    2.59        0.03        0.004       0.039       0.0039      5.46 
NGC 4618    190.0860785 41.45761222  1.4         0.9         -181.546     4.849    0.074    5.51        0.05        0.004       0.035       0.0026      5.99 
NGC 4618    190.0938252 41.44943665  1.2         0.7         -60.266      3.187    0.08     4.02        0.04        0.004       0.041       0.0033      5.72 
NGC 4618    190.0951727 41.46492156  3.2         2.1         -157.033     26.708   0.035    26.17       0.25        0.003       0.026       0.0009      6.83 
NGC 4618    190.1059357 41.46717905  1.5         1.4         -107.941     8.176    0.055    8.2         0.08        0.003       0.032       0.0018      6.16 
NGC 4618    190.109456  41.46316205  4.7         4.2         -63.936      80.895   0.02     78.44       0.74        0.003       0.031       0.0007      7.18 
NGC 4618    190.1192956 41.46191581  3.5         2.5         -193.81      34.166   0.031    31.19       0.29        0.003       0.021       0.0007      6.39 
NGC 4618    190.0774335 41.44244594  1.2         0.6         -102.098     2.776    0.104    3.13        0.03        0.004       0.019       0.0019      5.07 
NGC 4618    190.0780101 41.4427441   2           0.7         -68.487      5.816    0.083    5.75        0.05        0.003       0.018       0.0015      5.41 
NGC 4618    190.0897236 41.43167511  1.4         0.7         -110.116     4.158    0.082    4.62        0.04        0.004       0.03        0.0025      4.98 
NGC 4618    190.0899996 41.43066336  3.2         2.3         -19.079      30.186   0.024    50.86       0.48        0.006       0.046       0.0012      5.84 
NGC 4618    190.0910889 41.43132705  1.2         0.9         -186.459     4.221    0.078    4.77        0.05        0.004       0.031       0.0024      4.99 
NGC 4618    190.1127651 41.44166238  2.7         1.1         -188.745     11.762   0.053    12.15       0.11        0.004       0.018       0.001       5.81 
NGC 4618    190.1097276 41.44013039  3.4         2           -70.052      27.082   0.03     36.91       0.35        0.005       0.025       0.0008      6.16 
NGC 4618    190.1091691 41.4424979   6.6         2.3         -115.837     62.968   0.024    64.35       0.6         0.004       0.018       0.0005      6.60 
NGC 4618    190.1100532 41.44313026  1.5         1.1         -65.885      6.705    0.068    7.46        0.07        0.004       0.02        0.0014      5.63 
NGC 4618    190.0961913 41.44194444  0.9         0.7         -88.52       2.706    0.096    2.81        0.03        0.004       0.021       0.002       5.25 
NGC 4618    190.0962497 41.44338233  3.1         1.7         -48.435      21.002   0.043    19.53       0.18        0.003       0.022       0.001       6.18 
NGC 4618    190.0957142 41.44160415  1.2         0.6         -151.255     2.794    0.099    3.07        0.03        0.004       0.021       0.0021      5.26 
NGC 4618    190.1044067 41.44541382  1.2         0.8         -61.64       3.866    0.097    3.9         0.04        0.003       0.027       0.0026      5.49 
NGC 4618    190.1045445 41.45154229  1.1         0.7         -60.522      3.291    0.079    4.21        0.04        0.004       0.04        0.0032      5.81 
NGC 4618    190.1061929 41.45967803  3.5         1.5         -162.145     21.013   0.036    22          0.21        0.004       0.028       0.001       6.72 
NGC 4618    190.106382  41.46010809  1.2         0.8         -81.122      3.998    0.083    4.08        0.04        0.004       0.027       0.0023      6.00 
NGC 4618    190.0846228 41.45286982  1.7         1           -79.526      6.977    0.062    7.25        0.07        0.004       0.033       0.0021      5.93 
NGC 4618    190.0852319 41.45230575  0.9         0.9         -181.685     3.388    0.084    3.71        0.04        0.004       0.035       0.003       5.62 
NGC 4618    190.0861957 41.45125697  5.4         3.2         -58.24       69.52    0.022    74.07       0.7         0.004       0.034       0.0008      6.93 
NGC 4618    190.085559  41.45655976  2.4         1.1         -66.314      10.787   0.052    11.16       0.1         0.004       0.033       0.0018      6.30 
NGC 4618    190.0867697 41.45487915  1.8         1           -38.222      7.087    0.057    7.5         0.07        0.004       0.034       0.0019      6.13 
NGC 4618    190.0912885 41.45476707  1.6         0.8         -62.548      4.972    0.074    5.08        0.05        0.004       0.027       0.002       6.10 
NGC 4618    190.094604  41.45042897  1.6         1           -31.875      6.355    0.07     6.21        0.06        0.003       0.031       0.0022      6.10 
NGC 4618    190.0970809 41.46211426  1.2         1           -105.272     4.756    0.073    4.71        0.04        0.003       0.026       0.0019      6.08 
NGC 4618    190.1012973 41.45348188  3.5         2.5         -50.361      35.225   0.029    41.51       0.39        0.004       0.031       0.0009      6.95 
NGC 4618    190.0945173 41.47027727  3.6         1.8         -75.687      26.402   0.035    28.16       0.26        0.004       0.034       0.0012      6.56 
NGC 4618    190.1036908 41.45647035  3.4         2.1         -157.533     28.443   0.032    31.83       0.3         0.004       0.03        0.001       6.85 
NGC 4618    190.1049679 41.45886054  3.4         1.9         -157.074     25.973   0.031    26.34       0.25        0.004       0.027       0.0009      6.82 
NGC 4618    190.1059239 41.4604229   1.7         0.8         -66.843      5.275    0.072    5.23        0.05        0.003       0.026       0.0019      6.12 
NGC 4618    190.0781026 41.44214505  1.1         0.8         -103.574     3.494    0.094    3.46        0.03        0.003       0.017       0.0016      5.18 
NGC 4618    190.1158069 41.44153747  2.5         1.4         -126.453     14.12    0.04     18.35       0.17        0.004       0.025       0.001       5.81 
NGC 4618    190.1169101 41.44165007  1.7         1.3         -128.698     9.282    0.054    11.07       0.1         0.004       0.022       0.0012      5.61 
NGC 4618    190.1093303 41.44353863  1.8         1.4         -63.494      10.246   0.061    10.38       0.1         0.003       0.019       0.0012      5.82 
NGC 4618    190.0968541 41.44018344  3.7         1.2         -129.079     17.51    0.054    15          0.14        0.003       0.014       0.0008      6.04 
NGC 4618    190.0858584 41.43541996  1.2         0.8         -183.207     3.896    0.088    3.8         0.04        0.003       0.023       0.0021      5.03 
NGC 4618    190.0911225 41.4396795   1           0.8         -92.695      3.275    0.096    3.4         0.03        0.004       0.017       0.0016      5.28 
NGC 4618    190.0964453 41.43782776  2.9         2           -54.452      23.864   0.037    23.59       0.22        0.003       0.02        0.0007      6.08 
NGC 4618    190.100545  41.43070729  1.7         1.5         -182.547     10.343   0.059    9.81        0.09        0.003       0.026       0.0015      5.38 
NGC 4618    190.1002844 41.44173699  1.9         1.2         -28.515      9.451    0.056    9.65        0.09        0.004       0.02        0.0011      5.79 
NGC 4618    190.1042412 41.4440086   4.4         3.4         -24.566      60.185   0.025    60.76       0.57        0.003       0.024       0.0006      6.63 
NGC 4618    190.1054386 41.44447443  3.6         1.9         -70.115      27.779   0.035    27.04       0.25        0.003       0.023       0.0008      6.30 
NGC 4618    190.1095636 41.44492523  1.4         1           -174.666     5.67     0.069    5.54        0.05        0.003       0.022       0.0015      5.59 
NGC 4618    190.116872  41.45215176  1.8         0.5         -153.463     3.773    0.087    3.84        0.04        0.004       0.024       0.0021      5.44 
NGC 4618    190.1014761 41.47076137  2.1         1.5         -71.738      13.072   0.051    13.61       0.13        0.004       0.033       0.0017      6.21 
NGC 4618    190.1034736 41.47129979  3.7         1.9         -178.139     28.352   0.026    47.51       0.45        0.006       0.052       0.0014      6.48 
NGC 4618    190.0907917 41.46559641  3.1         2.6         -109.512     32.996   0.033    36.37       0.34        0.004       0.032       0.0011      6.86 
NGC 4618    190.1037474 41.45071599  4.9         3.2         -158.687     62.461   0.022    74.34       0.7         0.004       0.038       0.0009      7.07 
NGC 4618    190.1038393 41.454663    1.4         0.7         -105.179     4.263    0.079    4.87        0.05        0.004       0.03        0.0024      6.03 
NGC 4618    190.0862999 41.45567056  2.1         0.8         -107.308     7.256    0.06     7.35        0.07        0.003       0.032       0.0019      6.14 
NGC 4618    190.0904317 41.45399183  2.2         1.3         -130.604     11.15    0.051    10.53       0.1         0.003       0.027       0.0014      6.41 
NGC 4618    190.0940932 41.46659223  1.5         0.7         -141.814     4.094    0.096    3.93        0.04        0.003       0.027       0.0026      5.97 
NGC 4618    190.1177506 41.44176487  1.3         0.8         -87.338      4.492    0.094    4.27        0.04        0.003       0.016       0.0015      5.28 
NGC 4618    190.1034071 41.44766486  4.1         3.4         -183.446     57.228   0.028    51.53       0.48        0.003       0.028       0.0008      6.81 
NGC 4618    190.1128685 41.44334884  1.6         0.8         -135.141     4.85     0.079    4.99        0.05        0.004       0.017       0.0014      5.48 
NGC 4618    190.1130463 41.44395945  2.1         1.7         -138.295     14.014   0.045    13.53       0.13        0.003       0.017       0.0008      5.95 
NGC 4618    190.0898213 41.43486468  3.5         2.8         -103.955     38.666   0.028    39.54       0.37        0.004       0.021       0.0006      6.07 
NGC 4618    190.093712  41.43219425  1.2         0.7         -159.64      3.214    0.1      2.89        0.03        0.003       0.025       0.0025      4.87 
NGC 4618    190.0983446 41.43852638  2           1.1         -64.313      8.855    0.057    8.74        0.08        0.003       0.017       0.001       5.69 
NGC 4618    190.0989915 41.43897811  2.1         0.9         -92.227      7.729    0.063    7.36        0.07        0.003       0.015       0.001       5.65 
NGC 4618    190.0975066 41.44360049  1.3         1.2         -176.831     5.951    0.073    5.58        0.05        0.003       0.022       0.0017      5.64 
NGC 4618    190.0988308 41.44322801  1.9         1           -175.666     7.954    0.064    7.63        0.07        0.003       0.022       0.0014      5.75 
NGC 4618    190.1111834 41.44941743  2.7         2.2         -33.887      23.2     0.045    21.32       0.2         0.003       0.026       0.0012      6.30 
NGC 4618    190.119109  41.45120101  5.9         1.7         -121.466     40.207   0.036    28.01       0.26        0.002       0.014       0.0005      6.42 
NGC 4618    190.104968  41.45541555  2.3         1.4         -151.06      12.839   0.057    11.33       0.11        0.003       0.023       0.0013      6.51 
NGC 4618    190.103586  41.45525782  1           0.8         -82.601      3.549    0.107    3.31        0.03        0.003       0.025       0.0027      5.95 
NGC 4618    190.0921826 41.44867568  3.7         0.9         -151.34      14       0.051    12.97       0.12        0.003       0.03        0.0015      6.27 
NGC 4618    190.0934813 41.44869397  2.9         1.2         -177.874     14.575   0.05     14.08       0.13        0.003       0.031       0.0016      6.32 
NGC 4618    190.0853195 41.45405231  1           0.7         -179.024     2.839    0.111    2.61        0.03        0.003       0.029       0.0033      5.64 
NGC 4618    190.0875313 41.46053066  1.1         0.9         -20.839      4.165    0.093    3.98        0.04        0.003       0.027       0.0025      5.97 
NGC 4618    190.0945296 41.44939073  4           0.9         -46.974      14.252   0.059    13.25       0.12        0.003       0.03        0.0018      6.38 
NGC 4618    190.0916792 41.46677679  2.7         1.7         -37.844      18.596   0.044    16.72       0.16        0.003       0.027       0.0012      6.58 
NGC 4618    190.1036892 41.46898339  3.1         1.5         -108.271     18.359   0.045    17.82       0.17        0.003       0.031       0.0014      6.46 
NGC 4618    190.1073855 41.46193328  1.7         1.3         -19.264      8.519    0.068    7.5         0.07        0.003       0.025       0.0017      6.30 
NGC 4618    190.1083636 41.46666943  2           1.4         -119.502     11.271   0.064    9.38        0.09        0.003       0.027       0.0017      6.24 
NGC 4618    190.088444  41.43198999  2.5         1.7         -24.052      17.275   0.053    14.75       0.14        0.003       0.023       0.0013      5.60 
NGC 4618    190.1116599 41.44121091  2           1.1         -133.727     8.471    0.074    7.42        0.07        0.003       0.015       0.0011      5.67 
NGC 4618    190.1121589 41.44226569  1.9         1.5         -180.055     11.132   0.055    10.84       0.1         0.003       0.016       0.0009      5.82 
NGC 4618    190.1114031 41.44383861  4.8         1.4         -68.388      28.008   0.044    21.6        0.2         0.003       0.014       0.0006      6.25 
NGC 4618    190.0878    41.43939029  1.6         0.9         -24.173      6.051    0.088    4.85        0.05        0.003       0.016       0.0014      5.49 
NGC 4618    190.0926676 41.43280803  4           2           -100.606     31.515   0.036    29.53       0.28        0.003       0.026       0.0009      5.86 
NGC 4618    190.089748  41.4426456   2.6         2.2         -21.827      23.263   0.047    20.17       0.19        0.003       0.017       0.0008      6.18 
NGC 4618    190.1011286 41.43066747  1.9         1.8         -140.677     13.812   0.063    11.03       0.1         0.003       0.022       0.0014      5.50 
NGC 4618    190.0995204 41.44083883  2.8         1.4         -150.142     15.737   0.047    13.57       0.13        0.003       0.015       0.0007      6.00 
NGC 4618    190.1042409 41.43869431  3           1.2         -91.191      15.15    0.052    13.03       0.12        0.003       0.016       0.0008      5.90 
NGC 4618    190.1009806 41.44746251  0.9         0.7         -66.661      2.621    0.109    2.56        0.03        0.003       0.031       0.0034      5.50 
NGC 4618    190.105366  41.44618882  2           1.6         -131.312     12.582   0.052    10.83       0.1         0.003       0.024       0.0013      6.02 
NGC 4618    190.1166047 41.44825399  2.4         1.7         -126.286     15.992   0.048    14.34       0.13        0.003       0.017       0.0009      6.02 
NGC 4618    190.1115013 41.45727069  1.7         0.9         -101.536     6.173    0.09     5.37        0.05        0.003       0.028       0.0025      6.01 
NGC 4618    190.0836565 41.45245203  1.6         0.9         -150.345     5.813    0.078    5.18        0.05        0.003       0.027       0.0021      5.79 
NGC 4618    190.0846847 41.45155563  1.8         0.8         -73.34       5.447    0.08     5.18        0.05        0.003       0.029       0.0024      5.77 
NGC 4618    190.0901079 41.46077731  3.2         1.7         -88.093      21.376   0.047    17.7        0.17        0.003       0.022       0.001       6.73 
NGC 4618    190.0919238 41.46797231  2.1         1.5         -160.511     12.952   0.049    13.98       0.13        0.004       0.035       0.0017      6.37 
NGC 4618    190.0940963 41.46300176  1.2         0.9         -72.127      4.529    0.083    4.41        0.04        0.003       0.026       0.0022      6.06 
NGC 4618    190.1046491 41.45710833  1.7         1.2         -73.787      8.393    0.069    7.3         0.07        0.003       0.023       0.0016      6.32 
NGC 4618    190.0951769 41.45475021  7.1         1.8         -77.094      50.986   0.04     32.1        0.3         0.002       0.017       0.0007      7.11 
NGC 4618    190.0919505 41.43124399  1.4         0.8         -150.098     4.519    0.095    3.93        0.04        0.003       0.024       0.0023      5.02 
NGC 4618    190.0981668 41.45023837  2.6         2           -175.536     21.135   0.053    17          0.16        0.003       0.025       0.0014      6.63 
NGC 4618    190.11506   41.44303987  5.2         2.9         -114.996     61.223   0.025    61.14       0.57        0.003       0.017       0.0005      6.53 
NGC 4618    190.0878374 41.43444197  2.4         0.9         -154.974     8.574    0.069    7.54        0.07        0.003       0.023       0.0016      5.33 
NGC 4618    190.1097014 41.44869449  3.3         2.3         -109.706     30.384   0.038    25.83       0.24        0.003       0.025       0.001       6.42 
NGC 4618    190.1128959 41.44988486  1.4         1.1         -172.677     6.212    0.095    4.83        0.05        0.003       0.021       0.002       5.70 
NGC 4618    190.0835384 41.45211503  2.5         0.7         -163.422     6.707    0.081    5.64        0.05        0.003       0.026       0.0021      5.83 
NGC 4618    190.0842944 41.45525879  2.2         1           -99.967      8.565    0.071    7.64        0.07        0.003       0.029       0.002       6.10 
NGC 4618    190.0873319 41.44922589  1.7         0.6         -57.477      3.874    0.099    3.28        0.03        0.003       0.026       0.0026      5.61 
NGC 4618    190.0872682 41.4609533   1.7         0.7         -167.239     5.013    0.1      4.04        0.04        0.003       0.024       0.0024      6.04 
NGC 4618    190.0930683 41.45332928  2.5         2           -139.174     20.745   0.046    16.9        0.16        0.003       0.022       0.001       6.71 
NGC 4618    190.100302  41.4520282   1.2         0.9         -137.075     4.496    0.092    3.93        0.04        0.003       0.024       0.0022      6.03 
NGC 4618    190.0961282 41.46597703  2           1.5         -88.704      11.999   0.059    10.05       0.09        0.003       0.022       0.0013      6.48 
NGC 4618    190.104629  41.46872956  1.4         0.7         -28.172      4.116    0.095    3.91        0.04        0.003       0.03        0.0029      5.81 
NGC 4618    190.0789467 41.44165534  1.8         1.2         -41.457      8.586    0.074    7.11        0.07        0.003       0.014       0.0011      5.57 
NGC 4618    190.0938237 41.44574416  1.8         0.9         -115.738     7.03     0.085    6.33        0.06        0.003       0.026       0.0022      5.78 
NGC 4618    190.0905934 41.43239218  1.9         1.7         -197.155     13.195   0.051    13.79       0.13        0.004       0.029       0.0015      5.48 
NGC 4618    190.0962156 41.44855688  1.5         0.8         -52.895      4.684    0.108    3.71        0.04        0.003       0.025       0.0027      5.85 
NGC 4618    190.0962133 41.44898406  0.8         0.5         -186.506     1.624    0.157    1.55        0.02        0.003       0.031       0.0048      5.43 
NGC 4618    190.0985395 41.45104591  1.7         1.3         -186.363     8.79     0.071    7.83        0.07        0.003       0.026       0.0019      6.28 
NGC 4618    190.1058939 41.43872618  2.8         1.5         -32.031      16.483   0.054    13.45       0.13        0.003       0.016       0.0009      5.92 
NGC 4618    190.1065669 41.43962912  1.4         1.1         -98.67       6.182    0.086    4.96        0.05        0.003       0.014       0.0012      5.54 
NGC 4618    190.0846699 41.435418    1.4         1           -162.118     5.311    0.084    4.43        0.04        0.003       0.021       0.0018      5.13 
NGC 4618    190.0969183 41.43932182  1.5         0.9         -32.558      5.682    0.085    4.52        0.04        0.003       0.013       0.0011      5.53 
NGC 4618    190.1125503 41.46367703  2.1         1.3         -179.203     10.96    0.066    9.06        0.09        0.003       0.026       0.0018      6.14 
NGC 4618    190.092986  41.46398154  2.3         0.7         -147.033     6.485    0.092    5.59        0.05        0.003       0.023       0.0021      6.21 
NGC 4618    190.0941267 41.46443331  2.1         1.3         -75.372      11.294   0.066    9           0.08        0.003       0.021       0.0014      6.45 
NGC 4618    190.1064058 41.45146871  2.1         1.2         -47.515      10.454   0.061    9.8         0.09        0.003       0.03        0.0019      6.26 
NGC 4618    190.1051491 41.45792353  3.2         1.2         -149.642     16.099   0.051    12.64       0.12        0.003       0.021       0.0011      6.61 
NGC 4618    190.1054612 41.46844033  2.5         1           -18.897      10.139   0.067    8.29        0.08        0.003       0.026       0.0018      6.19 
NGC 4618    190.1050758 41.46984785  2.7         2.5         -87.158      27.548   0.043    21.49       0.2         0.003       0.025       0.0011      6.53 
NGC 4618    190.1075254 41.46719949  2           1.4         -117.934     11.276   0.071    8.62        0.08        0.003       0.025       0.0018      6.24 
NGC 4618    190.1153502 41.46216924  2           1.1         -186.283     8.415    0.077    6.39        0.06        0.003       0.023       0.0018      5.90 
NGC 4618    190.1085046 41.45405051  1.8         0.9         -191.725     6.424    0.106    5.21        0.05        0.003       0.026       0.0027      6.08 
NGC 4618    190.0835508 41.46278275  1.7         1           -54.821      6.79     0.085    5.64        0.05        0.003       0.027       0.0023      5.97 
NGC 4618    190.0841573 41.46206635  2.9         1.9         -170.646     21.585   0.045    21.4        0.2         0.003       0.032       0.0015      6.53 
NGC 4618    190.11481   41.45618365  1.3         1.1         -94.168      5.639    0.095    4.85        0.05        0.003       0.026       0.0025      5.76 
NGC 4618    190.1151617 41.4557228   2.5         1           -183.735     9.606    0.082    7.42        0.07        0.003       0.023       0.0019      5.96 
NGC 4618    190.0972879 41.44938901  1.7         1.2         -62.741      7.738    0.082    6.02        0.06        0.003       0.025       0.0021      6.14 
NGC 4618    190.0992612 41.44839799  3.1         1.8         -74.72       22.165   0.053    16.11       0.15        0.003       0.023       0.0013      6.52 
NGC 4618    190.0871436 41.43423446  1.9         0.8         -141.331     5.691    0.092    4.64        0.04        0.003       0.022       0.0021      5.12 
NGC 4618    190.097788  41.44068471  1.9         1.2         -83.05       9.084    0.073    6.88        0.06        0.003       0.013       0.001       5.76 
NGC 4618    190.0974088 41.44719338  3.3         1.3         -21.229      17.128   0.061    12.67       0.12        0.003       0.023       0.0014      6.31 
NGC 4618    190.0984823 41.44697174  2.6         1.3         -27.952      13.268   0.059    10          0.09        0.003       0.024       0.0014      6.18 
NGC 4618    190.0985808 41.45638953  7.3         1.6         -88.64       46.144   0.034    36.46       0.34        0.003       0.021       0.0007      7.06 
NGC 4618    190.1025502 41.45560465  1.7         0.7         -26.444      5.09     0.1      4.13        0.04        0.003       0.021       0.0022      6.11 
NGC 4618    190.0981811 41.46844109  3.1         0.9         -169.316     11.447   0.063    10.07       0.09        0.003       0.027       0.0017      6.35 
NGC 4618    190.1060452 41.46808228  3           1           -48.826      12.088   0.077    8.71        0.08        0.002       0.023       0.0018      6.27 
NGC 4618    190.1151488 41.45748325  1.3         1.1         -77.557      5.787    0.091    4.47        0.04        0.003       0.023       0.0022      5.77 
NGC 4618    190.0831547 41.46130414  1.7         0.6         -83.121      3.92     0.115    3.1         0.03        0.003       0.025       0.0029      5.74 
NGC 4618    190.0955187 41.44565977  1           0.9         -47.395      3.589    0.121    2.94        0.03        0.003       0.024       0.0029      5.50 
NGC 4618    190.1051961 41.44154301  2.2         1.5         -95.102      13.471   0.071    9.95        0.09        0.003       0.013       0.0009      5.93 
NGC 4618    190.0836702 41.43485267  3.3         1.6         -90.401      21.872   0.047    17.35       0.16        0.003       0.022       0.001       5.70 
NGC 4618    190.1081157 41.44843413  1.8         1.5         -27.331      10.805   0.07     8.08        0.08        0.003       0.022       0.0016      6.02 
NGC 4618    190.0829362 41.45137152  2.6         1.9         -169.435     20.423   0.056    14.72       0.14        0.002       0.021       0.0012      6.25 
NGC 4618    190.083552  41.45971266  3           2.2         -178.751     26.487   0.049    20.02       0.19        0.003       0.024       0.0012      6.61 
NGC 4618    190.0944174 41.4554582   3.4         2.4         -97.716      32.363   0.041    25.93       0.24        0.003       0.021       0.0009      6.91 
NGC 4618    190.1173427 41.45808811  2.3         1.3         -188.682     11.962   0.063    8.6         0.08        0.002       0.019       0.0012      5.99 
NGC 4618    190.1153542 41.45448283  1.9         1.4         -138.517     10.716   0.058    11.89       0.11        0.004       0.032       0.0019      5.97 
NGC 4618    190.1162825 41.45482386  2.4         1.4         -95.177      13.52    0.077    8.82        0.08        0.002       0.018       0.0014      6.04 
NGC 4618    190.1042911 41.4408567   2           1.3         -45.703      10.747   0.067    7.67        0.07        0.002       0.012       0.0008      5.83 
NGC 4618    190.1053933 41.44000387  3.8         1           -19.029      15.34    0.063    10.57       0.1         0.002       0.011       0.0007      5.96 
NGC 4618    190.1122013 41.44320389  1.2         0.5         -81.984      2.69     0.134    2.14        0.02        0.003       0.013       0.0018      5.23 
NGC 4618    190.0811381 41.45381113  3           1.2         -129.237     14.512   0.065    10.82       0.1         0.003       0.022       0.0014      6.10 
NGC 4618    190.1006427 41.45078852  2           0.9         -66.337      7.802    0.084    6.22        0.06        0.003       0.024       0.002       6.21 
NGC 4618    190.1140729 41.4567636   1.6         1.2         -76.791      7.837    0.089    5.46        0.05        0.002       0.022       0.0019      5.95 
NGC 4618    190.0842123 41.45450911  5           1.9         -30.793      39.221   0.043    29.57       0.28        0.003       0.024       0.0011      6.73 
NGC 4618    190.0968901 41.47030774  3.8         2.2         -81.323      33.928   0.038    26.51       0.25        0.003       0.025       0.001       6.69 
NGC 4618    190.1109383 41.45817319  3.4         1.5         -67.956      20.873   0.048    15.53       0.15        0.003       0.024       0.0012      6.58 
NGC 4618    190.109639  41.46574877  3.1         1           -34.885      12.94    0.068    8.29        0.08        0.002       0.021       0.0014      6.29 
NGC 4618    190.1141696 41.46282672  0.8         0.6         -80.85       1.756    0.178    1.37        0.01        0.003       0.024       0.0043      5.28 
NGC 4618    190.1170859 41.44472096  1.4         1.3         -142.017     7.125    0.097    5.24        0.05        0.003       0.012       0.0012      5.61 
NGC 4618    190.0955933 41.44923396  2.1         0.9         -195.687     7.262    0.097    5.11        0.05        0.002       0.023       0.0022      6.09 
NGC 4618    190.0942871 41.43026862  5.1         3.8         -192.628     78.535   0.026    60.67       0.57        0.003       0.021       0.0006      6.26 
NGC 4618    190.1149409 41.46319223  1.2         0.8         -126.872     3.812    0.131    2.73        0.03        0.002       0.021       0.0028      5.56 
NGC 4618    190.1182552 41.46252339  5           1.2         -75.737      24.092   0.053    17.55       0.16        0.003       0.018       0.0009      6.25 
NGC 4618    190.0914366 41.44815139  2.9         1.3         -116.101     15.744   0.067    10.53       0.1         0.002       0.021       0.0014      6.27 
NGC 4618    190.1119954 41.46296747  2.2         1           -156.266     9.07     0.081    6.03        0.06        0.002       0.021       0.0017      6.11 
NGC 4618    190.0759633 41.44104036  2.6         1.3         -44.742      14.008   0.071    10.13       0.1         0.002       0.011       0.0008      5.69 
NGC 4618    190.0789409 41.44345667  1.9         1.5         -58.906      11.655   0.06     10.14       0.1         0.003       0.017       0.001       5.77 
NGC 4618    190.1078233 41.45018281  4.4         2.2         -188.705     39.195   0.052    25.67       0.24        0.002       0.021       0.0011      6.70 
NGC 4618    190.0972637 41.45192336  2.5         1.8         -184.155     18.093   0.069    12.34       0.12        0.002       0.019       0.0013      6.64 
NGC 4618    190.0851229 41.43470777  1.8         1.2         -24.098      8.567    0.093    5.42        0.05        0.002       0.017       0.0016      5.30 
NGC 4618    190.0973261 41.44822837  2.3         1.6         -52.22       14.223   0.075    8.8         0.08        0.002       0.02        0.0015      6.32 
NGC 4618    190.0941097 41.4473182   2.8         1.5         -120.263     16.287   0.071    10.36       0.1         0.002       0.02        0.0014      6.27 
NGC 4618    190.0985542 41.45400526  3.5         1.2         -69.641      17.458   0.06     12.17       0.11        0.002       0.018       0.0011      6.64 
NGC 4618    190.1124551 41.45662216  2.8         1.1         -98.405      13.006   0.077    8.57        0.08        0.002       0.021       0.0016      6.27 
NGC 4618    190.0825928 41.44106572  1.5         1.2         -161.35      7.107    0.086    5.79        0.05        0.003       0.016       0.0014      5.55 
NGC 4618    190.1089708 41.45878171  7.7         2.9         -144.97      88.636   0.033    59.97       0.56        0.002       0.02        0.0007      7.28 
NGC 4618    190.0826279 41.4351981   3.3         1.8         -96.1        24.049   0.054    15.99       0.15        0.002       0.018       0.001       5.74 
NGC 4618    190.0919362 41.44544383  3.3         2           -188.255     27.236   0.056    17.19       0.16        0.002       0.017       0.001       6.34 
NGC 4618    190.0830012 41.45506617  6.5         1.2         -34.753      32.829   0.05     23.21       0.22        0.002       0.022       0.0011      6.60 
NGC 4618    190.0875013 41.46262887  4.8         1.3         -167.855     24.419   0.056    14.62       0.14        0.002       0.018       0.001       6.71 
NGC 4618    190.0881109 41.46189353  2.5         0.9         -182.836     9.478    0.095    5.66        0.05        0.002       0.017       0.0016      6.34 
NGC 4618    190.1174857 41.45718828  3.5         1.1         -155.321     15.651   0.079    9.75        0.09        0.002       0.016       0.0013      6.09 
NGC 4618    190.0774347 41.44341947  1.7         1.2         -160.935     8.133    0.089    5.9         0.06        0.003       0.014       0.0012      5.57 
NGC 4618    190.0841378 41.44042711  4           2.9         -84.318      47.335   0.043    28.54       0.27        0.002       0.012       0.0005      6.37 
NGC 4618    190.0864163 41.4392096   2           1.4         -25.056      11.392   0.087    6.58        0.06        0.002       0.011       0.001       5.73 
NGC 4618    190.0873665 41.46333522  2.8         0.7         -161.523     7.891    0.098    4.63        0.04        0.002       0.018       0.0018      6.20 
NGC 4618    190.0925298 41.45448574  4.7         0.9         -123.695     17.316   0.066    11.43       0.11        0.002       0.017       0.0012      6.64 
NGC 4618    190.1076042 41.43771624  2.7         2.3         -100.644     24.459   0.059    15.19       0.14        0.002       0.011       0.0007      6.02 
NGC 4618    190.0763763 41.44295498  2           1.4         -154.458     11.52    0.079    7.9         0.07        0.002       0.011       0.0008      5.69 
NGC 4618    190.0810093 41.44100452  3.9         2.2         -182.22      33.778   0.071    19.04       0.18        0.002       0.011       0.0008      6.18 
NGC 4618    190.0809567 41.44214404  2.1         1.8         -71.771      15.223   0.081    9.42        0.09        0.002       0.012       0.001       5.89 
NGC 4618    190.081868  41.45605546  4.1         1.1         -107.991     18.752   0.068    11.28       0.11        0.002       0.019       0.0013      6.32 
NGC 4618    190.1068016 41.44742439  3.9         1.9         -93.053      30.199   0.056    20.41       0.19        0.002       0.02        0.0011      6.43 
NGC 4618    190.111523  41.46480823  6.8         1.4         -167.594     37.395   0.059    21.27       0.2         0.002       0.018       0.0011      6.69 
NGC 4618    190.1099173 41.46881499  3.8         1.7         -45.924      26.133   0.06     17.26       0.16        0.002       0.02        0.0012      6.42 
NGC 4618    190.0972242 41.45631231  5.2         1.7         -125.439     35.22    0.044    23.09       0.22        0.002       0.017       0.0008      6.95 
NGC 4618    190.1167891 41.45318397  2.6         2.6         -179.022     26.881   0.076    13.71       0.13        0.002       0.013       0.001       6.30 
NGC 4618    190.0968667 41.4293942   3.8         0.6         -79.812      8.466    0.078    5.88        0.06        0.002       0.019       0.0015      5.29 
NGC 4618    190.1191219 41.46727753  1.9         1.1         -153.229     8.889    0.071    8.01        0.08        0.003       0.018       0.0013      5.76 
NGC 4625    190.4278594 41.27606504  0.9         0.9         -112.069     2.657    0.202    1.82        0.02        0.002       0.009       0.0019      4.08 
NGC 4625    190.4295907 41.2799999   1           0.8         -148.307     2.775    0.175    2.11        0.02        0.003       0.01        0.0018      4.09 
NGC 4625    190.4350977 41.28762477  0.8         0.8         -117.006     2.128    0.165    2.07        0.02        0.003       0.011       0.0017      3.97 
NGC 4625    190.445329  41.28288105  1           0.8         -53.149      2.443    0.162    2.09        0.02        0.003       0.012       0.002       4.16 
NGC 4625    190.4607519 41.27569618  2           1.5         -184.692     10.502   0.064    11.05       0.1         0.004       0.054       0.0035      6.33 
NGC 4625    190.4645234 41.27376294  1.5         1.2         -33.761      6.246    0.016    35.59       0.33        0.02        0.29        0.0055      6.11 
NGC 4625    190.4644828 41.27437642  1.5         1.2         -101.61      6.416    0.019    34.15       0.32        0.018       0.271       0.0058      6.12 
NGC 4625    190.4652068 41.27733465  2.1         1.7         -145.541     12.071   0.017    47.69       0.45        0.014       0.201       0.004       6.39 
NGC 4625    190.4660903 41.27721158  2.3         1.4         -67.844      10.963   0.021    38.27       0.36        0.012       0.178       0.004       6.35 
NGC 4625    190.470441  41.27609121  3.3         1.9         -90.034      21.363   0.016    80.73       0.76        0.013       0.193       0.0036      6.64 
NGC 4625    190.4709393 41.27539721  2           1.2         -79.602      7.993    0.02     31.54       0.3         0.014       0.201       0.0045      6.21 
NGC 4625    190.4690727 41.27499161  1.6         1.2         -110.562     6.236    0.028    21.14       0.2         0.012       0.173       0.0051      6.11 
NGC 4625    190.4694714 41.2752343   1.7         1           -109.305     5.991    0.031    19.83       0.19        0.011       0.169       0.0055      6.09 
NGC 4625    190.4716862 41.27506073  2.6         1.5         -96.617      13.669   0.026    39.64       0.37        0.01        0.148       0.004       6.45 
NGC 4625    190.4701155 41.27481789  3.4         2.3         -170.649     25.972   0.018    74.5        0.7         0.01        0.146       0.003       6.73 
NGC 4625    190.4633525 41.27380402  2           0.9         -53.264      5.762    0.033    15.18       0.14        0.009       0.134       0.0046      6.07 
NGC 4625    190.4660787 41.27279145  7.3         6.1         -29.886      150.842  0.008    380.16      3.57        0.009       0.128       0.0016      7.49 
NGC 4625    190.4686529 41.27284013  2.9         1.8         -165.77      17.64    0.022    45.14       0.42        0.009       0.13        0.0031      6.56 
NGC 4625    190.4692378 41.2732278   2.5         1.1         -165.062     9.071    0.031    22.21       0.21        0.008       0.125       0.0041      6.27 
NGC 4625    190.4686274 41.27661521  1.1         0.7         -195.796     2.422    0.056    5.94        0.06        0.008       0.125       0.0071      5.69 
NGC 4625    190.4691701 41.27636977  2.4         1.7         -97.762      13.611   0.025    31.81       0.3         0.008       0.119       0.0032      6.44 
NGC 4625    190.4680354 41.27701502  3.8         2.7         -158.894     35.27    0.024    67.11       0.63        0.007       0.097       0.0025      6.86 
NGC 4625    190.4697567 41.27230024  2.1         1.4         -186.924     9.631    0.033    20.9        0.2         0.007       0.111       0.0038      6.29 
NGC 4625    190.4677183 41.2736733   1.7         0.6         -120.483     3.371    0.048    7.84        0.07        0.008       0.118       0.0058      5.84 
NGC 4625    190.4713474 41.27321492  4.4         2.7         -160.841     40.598   0.022    74          0.69        0.006       0.093       0.0022      6.92 
NGC 4625    190.4725671 41.27356882  4.1         1.9         -28.838      26.445   0.031    53.62       0.5         0.007       0.103       0.0034      6.73 
NGC 4625    190.4684936 41.27566137  1.3         0.8         -154.76      3.624    0.049    7.96        0.08        0.008       0.112       0.0056      5.87 
NGC 4625    190.4721433 41.2762067   3.8         2.8         -80.66       36.094   0.022    69.86       0.66        0.007       0.099       0.0023      6.87 
NGC 4625    190.4666309 41.2746077   4.8         2.2         -194.447     35.866   0.019    75.65       0.71        0.007       0.107       0.0022      6.87 
NGC 4625    190.4727836 41.27423817  3           1.6         -49.401      16.401   0.034    30.94       0.29        0.007       0.096       0.0034      6.53 
NGC 4625    190.467945  41.27581346  2.2         0.4         -130.103     2.814    0.075    5.37        0.05        0.007       0.097       0.0074      5.76 
NGC 4625    190.4702171 41.27087637  2.5         1           -117.109     8.254    0.043    15.01       0.14        0.006       0.093       0.0041      6.23 
NGC 4625    190.4707181 41.27145331  2.4         1.7         -114.742     13.692   0.032    25.17       0.24        0.006       0.094       0.0032      6.45 
NGC 4625    190.4687428 41.27125435  4.2         3.4         -151.359     47.198   0.019    84.29       0.79        0.006       0.091       0.0019      6.98 
NGC 4625    190.4666166 41.27595629  5.4         2.9         -18.178      52.666   0.02     82.6        0.78        0.005       0.08        0.0018      7.03 
NGC 4625    190.4689341 41.27038872  2.3         0.9         -58.991      6.871    0.065    10.85       0.1         0.005       0.08        0.0053      6.15 
NGC 4625    190.4632027 41.27289686  3.7         1.8         -111.946     21.75    0.034    29.24       0.27        0.005       0.069       0.0024      6.65 
NGC 4625    190.4595745 41.26958849  2.4         1.7         -163.885     13.928   0.039    22.8        0.21        0.006       0.081       0.0032      6.37 
NGC 4625    190.4595979 41.27016794  3.1         1.3         -181.355     13.796   0.044    19.67       0.18        0.005       0.071       0.0032      6.40 
NGC 4625    190.4710117 41.27391555  1.4         0.8         -67.717      3.621    0.077    5.44        0.05        0.005       0.077       0.0059      5.87 
NGC 4625    190.4699402 41.26972995  5.5         2.1         -116.572     38.465   0.03     54.18       0.51        0.005       0.072       0.0023      6.90 
NGC 4625    190.4685965 41.26813073  2.9         2.6         -73.644      26.25    0.034    35.58       0.33        0.005       0.069       0.0025      6.73 
NGC 4625    190.4635474 41.27669222  3.9         2.7         -31.954      36.061   0.028    47.71       0.45        0.005       0.067       0.002       6.87 
NGC 4625    190.4721496 41.26648564  3           2           -22.086      20.449   0.049    25.23       0.24        0.004       0.063       0.0031      6.62 
NGC 4625    190.4730617 41.26727914  4.3         3.2         -115.084     46.886   0.028    59.46       0.56        0.004       0.065       0.0019      6.98 
NGC 4625    190.4673018 41.26778606  2.3         2.1         -78.736      16.231   0.051    18.66       0.18        0.004       0.059       0.003       6.52 
NGC 4625    190.4673608 41.26512556  4.2         3           -154.369     42.219   0.032    50.18       0.47        0.004       0.059       0.0019      6.85 
NGC 4625    190.4686926 41.26476085  1.8         1.2         -79.008      7.246    0.067    8.88        0.08        0.004       0.06        0.0041      6.07 
NGC 4625    190.4615077 41.26882476  3.6         3           -153.067     36.37    0.03     47.97       0.45        0.005       0.067       0.0021      6.86 
NGC 4625    190.4655239 41.2696847   1.6         0.8         -60.137      4.653    0.089    5.38        0.05        0.004       0.059       0.0053      5.98 
NGC 4625    190.4660734 41.26877535  2.7         1.8         -117.759     16.771   0.051    17.16       0.16        0.004       0.052       0.0027      6.54 
NGC 4625    190.4609828 41.27095273  2.4         1.7         -183.476     13.91    0.052    16.45       0.15        0.004       0.06        0.0032      6.45 
NGC 4625    190.4739735 41.26608451  2.5         2.2         -54.718      18.465   0.042    22.7        0.21        0.004       0.062       0.0026      6.55 
NGC 4625    190.4699259 41.26820697  1.8         0.6         -162.403     3.822    0.095    4.66        0.04        0.004       0.062       0.0059      5.89 
NGC 4625    190.4638535 41.26615796  2.8         2           -183.096     18.521   0.038    25.75       0.24        0.005       0.068       0.0027      6.49 
NGC 4625    190.46433   41.26736528  3.2         2.4         -88.416      25.71    0.042    28.42       0.27        0.004       0.056       0.0024      6.72 
NGC 4625    190.4694877 41.26461362  2.3         1.7         -176.047     12.962   0.073    14.68       0.14        0.004       0.055       0.004       6.31 
NGC 4625    190.4669286 41.27109921  1.8         1.2         -163.795     6.919    0.068    7.82        0.07        0.004       0.058       0.004       6.15 
NGC 4625    190.4686651 41.26927703  3.1         1.5         -149.304     16.112   0.056    15.5        0.15        0.003       0.049       0.0028      6.52 
NGC 4625    190.468971  41.27950305  1.5         0.8         -71.081      3.837    0.115    3.59        0.03        0.003       0.048       0.0055      5.89 
NGC 4625    190.4644811 41.27588938  2.2         1.9         -79.566      14.25    0.063    12.64       0.12        0.003       0.045       0.0029      6.46 
NGC 4625    190.4719192 41.27072337  3.3         2.5         -183.383     27.814   0.048    25.94       0.24        0.003       0.048       0.0023      6.75 
NGC 4625    190.4592019 41.27196824  3.5         2.8         -63.838      32.336   0.035    38.83       0.36        0.004       0.061       0.0022      6.81 
NGC 4625    190.4635277 41.27816858  4.3         2.1         -190.385     30.634   0.048    24          0.23        0.003       0.04        0.002       6.80 
NGC 4625    190.4661188 41.26441086  2.2         1.1         -176.838     7.793    0.089    6.49        0.06        0.003       0.04        0.0036      6.02 
NGC 4625    190.4662294 41.27064052  2.1         1.8         -195.926     12.527   0.076    10.93       0.1         0.003       0.044       0.0034      6.41 
NGC 4625    190.4752153 41.26793087  1.7         1.3         -57.789      7.543    0.08     7.52        0.07        0.003       0.051       0.0041      6.19 
NGC 4625    190.4760554 41.26759114  1.1         0.6         -144.009     2.152    0.167    2.01        0.02        0.003       0.048       0.008       5.64 
NGC 4625    190.4770366 41.26669282  3.2         2.5         -159.632     26.241   0.033    37.87       0.36        0.005       0.071       0.0024      6.65 
NGC 4625    190.4659289 41.27989043  7.5         2.8         -99.345      71.152   0.03     52.83       0.5         0.003       0.038       0.0012      7.16 
NGC 4625    190.4672659 41.28006651  4.1         1.4         -167.922     19.405   0.064    18.33       0.17        0.003       0.048       0.0031      6.60 
NGC 4625    190.4698733 41.27915372  2.4         1.1         -117.203     9.009    0.085    7.59        0.07        0.003       0.043       0.0037      6.27 
NGC 4625    190.4634852 41.27940471  2.1         1.7         -155.689     12.398   0.068    11.31       0.11        0.003       0.047       0.0032      6.40 
NGC 4625    190.4638554 41.265056    2.4         1.8         -133.901     14.177   0.058    14.17       0.13        0.003       0.047       0.0028      6.26 
NGC 4625    190.4737278 41.27640888  6           1.1         -66.313      22.554   0.058    15.9        0.15        0.002       0.036       0.0021      6.66 
NGC 4625    190.4697764 41.26625785  3           1           -105.449     10.54    0.102    7.28        0.07        0.002       0.035       0.0036      6.33 
NGC 4625    190.4611619 41.26746494  2.1         1.8         -33.173      12.759   0.083    9.06        0.09        0.002       0.035       0.0029      6.30 
NGC 4625    190.4716067 41.27885294  4           1.7         -84.666      23.295   0.078    14.32       0.13        0.002       0.031       0.0024      6.68 
NGC 4625    190.4741662 41.27517821  2.3         1.4         -181.354     10.59    0.118    6.76        0.06        0.002       0.033       0.0038      6.34 
NGC 4625    190.4624993 41.27200443  2.6         1.3         -91.211      11.498   0.103    7.33        0.07        0.002       0.032       0.0034      6.37 
NGC 4625    190.4629718 41.27490837  3.8         1.9         -154.242     23.592   0.053    21.55       0.2         0.003       0.047       0.0025      6.68 
NGC 4625    190.4717738 41.26907203  2.5         0.9         -98.385      7.819    0.128    4.65        0.04        0.002       0.03        0.0039      6.20 
NGC 4625    190.4778478 41.26833634  1.3         1.1         -27.191      4.758    0.134    3.52        0.03        0.003       0.037       0.005       5.97 
NGC 4625    190.4769988 41.27012073  3.8         3           -175.085     38.471   0.024    64.34       0.6         0.006       0.085       0.0022      6.90 
NGC 4625    190.4777329 41.27169137  2.8         2.4         -59.461      23.078   0.028    41.79       0.39        0.006       0.092       0.0027      6.67 
NGC 4625    190.4868138 41.26527932  2.4         1.9         -154.378     15.392   0.059    13.87       0.13        0.003       0.021       0.0013      5.39 
NGC 4625    190.4875944 41.2666732   1.8         0.8         -52.906      4.459    0.131    3.4         0.03        0.003       0.019       0.0025      4.87 
NGC 4625    190.4865772 41.28224097  0.9         0.7         -30.496      2.155    0.182    1.79        0.02        0.003       0.018       0.0032      4.46 
NGC 4625    190.5212197 41.27013856  0.9         0.9         -117.192     2.69     0.143    2.65        0.03        0.003       0.014       0.002       4.23 
NGC 4625    190.5225447 41.26755568  1.2         1.2         -140.217     4.825    0.118    3.92        0.04        0.003       0.01        0.0012      4.32 
NGC 4625    190.5243563 41.27646623  1.3         0.9         -18.009      4.238    0.142    3.13        0.03        0.003       0.008       0.0011      4.05 
NGC 4625    190.5262756 41.28212331  1           0.9         -100.936     2.979    0.156    2.43        0.02        0.003       0.009       0.0014      3.89 
NGC 5474    211.2698222 53.69796254  1.3         0.7         81.883       3.476    0.294    7.5         0.08        0.007       0.019       0.0056      4.18 
NGC 5474    211.3256591 53.67216525  1.2         1.1         44.493       5.363    0.259    9.86        0.11        0.006       0.015       0.0038      4.09 
NGC 5474    211.2925646 53.67967609  2           1.2         15.143       9.013    0.176    18.55       0.21        0.007       0.021       0.0038      4.54 
NGC 5474    211.2417411 53.69095784  3.9         3.2         99.867       47.787   0.023    403.75      4.55        0.029       0.087       0.0023      5.25 
NGC 5474    211.2716743 53.67956138  1.4         1.1         10.617       5.871    0.207    12.63       0.14        0.007       0.033       0.0069      4.47 
NGC 5474    211.2360853 53.68477256  1.6         0.8         -17.423      4.635    0.31     8.32        0.09        0.006       0.022       0.0067      4.29 
NGC 5474    211.2876323 53.66576266  2.7         1.4         34.337       14.56    0.13     32.68       0.37        0.008       0.035       0.0046      4.94 
NGC 5474    211.287379  53.66526708  2.5         1.5         20.187       14.129   0.136    31.5        0.36        0.008       0.035       0.0048      4.94 
NGC 5474    211.2989725 53.65853233  1.1         0.8         -31.559      3.589    0.283    7.55        0.09        0.007       0.022       0.0062      4.13 
NGC 5474    211.2609579 53.66820441  1.5         0.7         -27.757      4.397    0.287    8.19        0.09        0.006       0.028       0.0082      5.89 
NGC 5474    211.2245458 53.68001917  1.4         0.7         28.295       3.854    0.274    8.1         0.09        0.007       0.022       0.0059      4.22 
NGC 5474    211.2573328 53.6667039   1.1         0.7         -35.893      3        0.282    7           0.08        0.008       0.036       0.01        5.73 
NGC 5474    211.2558048 53.66603468  2.7         1.5         -13.43       15.409   0.116    35.87       0.4         0.008       0.035       0.0041      6.44 
NGC 5474    211.2459863 53.66904549  2           0.6         -29.337      4.931    0.285    9.17        0.1         0.006       0.028       0.0081      5.75 
NGC 5474    211.2669764 53.66219033  3           1.8         -26.746      20.35    0.116    39.67       0.45        0.007       0.03        0.0035      6.56 
NGC 5474    211.2841107 53.6550099   2.7         2.1         70.855       21.435   0.076    64.84       0.73        0.01        0.047       0.0036      5.07 
NGC 5474    211.2658659 53.66029697  2.3         1.7         -5.854       14.95    0.151    26.81       0.3         0.006       0.027       0.0041      6.43 
NGC 5474    211.2542137 53.66391583  1.9         1.3         -6.381       9.034    0.226    14.24       0.16        0.005       0.024       0.0054      6.21 
NGC 5474    211.2544178 53.66207958  2.6         1.9         87.368       19.157   0.126    36.15       0.41        0.007       0.029       0.0036      6.53 
NGC 5474    211.2950216 53.64847661  2.3         1.1         110.07       9.943    0.183    19.02       0.21        0.007       0.02        0.0036      4.57 
NGC 5474    211.2598273 53.66263338  6.4         4.2         -43.706      102.365  0.034    366.2       4.13        0.012       0.055       0.002       7.26 
NGC 5474    211.2615325 53.66165314  4.2         3.2         -34.579      53.114   0.036    236.21      2.66        0.015       0.068       0.0026      6.98 
NGC 5474    211.2616124 53.66362627  1.7         0.7         72.464       4.504    0.142    17.75       0.2         0.014       0.06        0.0086      5.91 
NGC 5474    211.260807  53.66380343  3.7         1.8         -58.593      25.38    0.085    89.63       1.01        0.012       0.054       0.0046      6.66 
NGC 5474    211.2594537 53.66401672  3.3         2.3         -60.206      29.02    0.094    74.76       0.84        0.009       0.039       0.0037      6.71 
NGC 5474    211.2591553 53.65981753  3           2.2         96.425       26.078   0.123    45.89       0.52        0.006       0.027       0.0033      6.67 
NGC 5474    211.2507117 53.66103785  3.3         2.5         -22.599      31.908   0.07     83.5        0.94        0.009       0.04        0.0028      6.76 
NGC 5474    211.238895  53.66479443  2.9         2.4         -54.322      27.202   0.094    67.04       0.76        0.009       0.038       0.0035      6.05 
NGC 5474    211.2374549 53.6653866   3.4         2.7         9.707        35.316   0.077    94.46       1.06        0.009       0.041       0.0032      5.88 
NGC 5474    211.2377253 53.66602866  2.6         1.2         11.611       11.423   0.134    29.57       0.33        0.009       0.039       0.0053      5.39 
NGC 5474    211.2561443 53.65907269  2.5         1           53.188       9.667    0.113    32.77       0.37        0.012       0.052       0.0059      6.24 
NGC 5474    211.2546437 53.65914225  3.4         2.1         39.857       27.328   0.097    60.92       0.69        0.008       0.034       0.0033      6.69 
NGC 5474    211.2581939 53.65866181  7.8         2.1         46.956       62.58    0.089    105.6       1.19        0.006       0.026       0.0023      7.05 
NGC 5474    211.2094378 53.67343347  2.3         1.5         90.006       13.553   0.147    28.72       0.32        0.007       0.019       0.0028      4.75 
NGC 5474    211.2839538 53.64955839  4.8         2.1         -39.977      38.725   0.074    107.64      1.21        0.01        0.044       0.0033      5.32 
NGC 5474    211.2826704 53.6490367   2.2         1.8         39.317       14.983   0.102    41.7        0.47        0.01        0.044       0.0045      4.93 
NGC 5474    211.2458175 53.6602502   2.2         1.7         49.448       14.151   0.127    31.93       0.36        0.008       0.034       0.0044      6.40 
NGC 5474    211.2375578 53.66213355  1.9         1.7         39.714       12.626   0.167    22.67       0.26        0.006       0.027       0.0046      5.55 
NGC 5474    211.2186769 53.66859414  2.7         1.9         -19.566      19.612   0.106    44.54       0.5         0.008       0.024       0.0026      4.96 
NGC 5474    211.2546512 53.65574782  2.3         1           -22.051      8.893    0.238    13.77       0.16        0.005       0.024       0.0056      6.20 
NGC 5474    211.2390108 53.65865639  3.1         1.8         62.342       21.487   0.156    39.76       0.45        0.006       0.028       0.0044      5.92 
NGC 5474    211.2353673 53.66050282  5.2         4           26.048       81.75    0.021    580.1       6.54        0.025       0.108       0.0025      6.08 
NGC 5474    211.2533755 53.65441086  2.8         1.2         116.081      12.619   0.176    22.8        0.26        0.006       0.028       0.0049      6.35 
NGC 5474    211.2846103 53.64232298  1.6         1           7.598        6.001    0.285    9.99        0.11        0.006       0.018       0.0051      4.41 
NGC 5474    211.2986092 53.63820572  2.1         0.8         7.747        6.54     0.213    14.4        0.16        0.008       0.02        0.0042      4.36 
NGC 5474    211.2970085 53.63724861  2.8         1.5         84.175       16.147   0.137    31.47       0.35        0.007       0.017       0.0024      4.72 
NGC 5474    211.2452995 53.65528264  3           1.6         8.157        18.608   0.046    134.7       1.52        0.025       0.11        0.0052      6.25 
NGC 5474    211.2450201 53.65493358  4           3.5         87.119       54.871   0.037    297.38      3.35        0.019       0.083       0.0032      6.67 
NGC 5474    211.246264  53.65640718  2.7         2.3         68.037       23.321   0.116    60.18       0.68        0.009       0.039       0.0046      6.50 
NGC 5474    211.2512343 53.65713906  4.1         3.3         0.032        52.381   0.062    132.79      1.5         0.009       0.039       0.0024      6.97 
NGC 5474    211.2473242 53.65584167  3.6         1.9         -33.872      26.181   0.085    75.71       0.85        0.01        0.044       0.0038      6.57 
NGC 5474    211.2436022 53.65621928  6.3         2.1         16.562       50.979   0.079    111.71      1.26        0.008       0.033       0.0027      6.62 
NGC 5474    211.2536168 53.65808021  1.9         1.2         95.963       8.613    0.22     14.89       0.17        0.006       0.026       0.0058      6.19 
NGC 5474    211.2490398 53.6570733   5.3         2.2         -21.772      45.524   0.138    94.12       1.06        0.007       0.032       0.0044      6.91 
NGC 5474    211.2804394 53.64425145  3.4         2.3         -7.473       30.544   0.052    149.85      1.69        0.017       0.071       0.0038      5.27 
NGC 5474    211.2791399 53.64375512  4.9         3.7         -19.734      70.456   0.036    314.13      3.54        0.015       0.066       0.0025      5.62 
NGC 5474    211.2768866 53.64310041  4.2         2           71.721       32.261   0.069    103.56      1.17        0.011       0.049       0.0034      5.26 
NGC 5474    211.2760357 53.6435571   3.2         2.4         -8.378       29.255   0.103    82.94       0.93        0.01        0.045       0.0046      5.20 
NGC 5474    211.2761694 53.64258201  4.5         1.2         37.788       21.06    0.155    37.19       0.42        0.006       0.027       0.0042      5.08 
NGC 5474    211.2449003 53.65216166  1.6         1.5         98.9         9.582    0.164    19.42       0.22        0.007       0.031       0.0051      5.60 
NGC 5474    211.2420132 53.6530642   3.1         1.5         -9.4         17.726   0.146    31.03       0.35        0.006       0.027       0.0039      5.66 
NGC 5474    211.2777795 53.63886     2.3         1.1         -8.938       9.67     0.173    19.18       0.22        0.007       0.022       0.0039      4.55 
NGC 5474    211.2762636 53.63905704  1.7         1.1         -5.757       6.923    0.206    13.94       0.16        0.007       0.024       0.005       4.46 
NGC 5474    211.2786498 53.63571042  1.8         1.5         -19.479      10.201   0.18     18.91       0.21        0.006       0.019       0.0035      4.58 
NGC 5474    211.2534682 53.64203823  1.7         1.1         -50.267      7.122    0.176    16.1        0.18        0.008       0.035       0.0062      4.56 
NGC 5474    211.2472014 53.64419055  2.8         1.8         -35.649      19.669   0.081    58.63       0.66        0.01        0.046       0.0038      5.08 
NGC 5474    211.2371771 53.6463306   1.8         1.1         -11.104      7.734    0.204    14.94       0.17        0.007       0.03        0.0062      4.66 
NGC 5474    211.2221483 53.65221807  3.2         1.3         -22.54       16.423   0.079    60.51       0.68        0.013       0.044       0.0035      4.81 
NGC 5474    211.222753  53.65172593  2.6         1.8         4.13         17.521   0.073    63.18       0.71        0.012       0.044       0.0032      4.87 
NGC 5474    211.2168409 53.65285092  1.7         1.2         31.66        8.011    0.083    37.45       0.42        0.016       0.048       0.004       4.47 
NGC 5474    211.2158583 53.65269388  2.3         1.5         57.545       13.579   0.084    53.04       0.6         0.013       0.041       0.0034      4.72 
NGC 5474    211.2205119 53.65304118  2.7         1.1         -50.147      11.321   0.076    50.76       0.57        0.015       0.05        0.0038      4.65 
NGC 5474    211.2208616 53.65263342  2.5         1.1         -42.485      10.447   0.085    43.94       0.5         0.015       0.047       0.004       4.60 
NGC 5474    211.2188278 53.65386111  7.6         6.2         30.972       180.968  0.031    487.3       5.49        0.009       0.028       0.0009      5.95 
NGC 5474    211.2363064 53.64539806  2.3         2           40.864       18.007   0.075    62.04       0.7         0.012       0.054       0.0041      5.03 
NGC 5474    211.2408423 53.64275983  1.3         0.6         -5.671       3.187    0.318    6.7         0.08        0.007       0.033       0.0105      4.27 
NGC 5474    211.2743864 53.63102225  1.2         0.8         -32.133      3.509    0.323    6.52        0.07        0.006       0.019       0.0062      4.15 
NGC 5474    211.2621668 53.63473566  1.4         1.2         -49.156      6.881    0.211    13.76       0.16        0.007       0.023       0.0048      4.39 
NGC 5474    211.2841947 53.6269765   1.3         0.9         57.102       4.378    0.306    7.68        0.09        0.006       0.016       0.005       4.33 
NGC 5474    211.2513084 53.63691775  1.1         0.7         2.054        2.907    0.322    5.81        0.07        0.007       0.027       0.0087      4.23 
NGC 5474    211.2379704 53.63992541  1.2         0.9         -1.31        4.087    0.334    7.52        0.09        0.006       0.024       0.008       4.34 
NGC 5474    211.2535254 53.63457305  2.1         1.3         59.256       10.643   0.162    22.22       0.25        0.007       0.024       0.0039      4.58 
NGC 5474    211.2522069 53.63481605  1.9         1.2         -20.773      8.985    0.176    18.36       0.21        0.007       0.024       0.0041      4.48 
NGC 5474    211.2382874 53.63872333  2.1         1.9         19.183       15.14    0.108    38.3        0.43        0.009       0.03        0.0033      4.79 
NGC 5474    211.2577472 53.63186387  1.2         0.8         -48.204      3.746    0.296    7.48        0.08        0.007       0.021       0.0061      4.13 
NGC 5474    211.2478933 53.63417806  1.5         1.3         27.606       7.888    0.274    12.45       0.14        0.005       0.016       0.0044      4.60 
NGC 5474    211.2491118 53.63192157  1.1         0.8         -21.776      3.305    0.279    7.63        0.09        0.008       0.024       0.0067      4.09 
NGC 5474    211.2471224 53.63259475  2           1.3         4.647        9.815    0.207    16.7        0.19        0.006       0.018       0.0037      4.55 
NGC 5474    211.2421548 53.6332068   5.2         4.7         43.119       94.924   0.037    273.33      3.08        0.01        0.03        0.0012      5.56 
NGC 5474    211.2424412 53.63163005  2.6         1.5         4.405        14.353   0.137    30.01       0.34        0.007       0.022       0.003       4.75 
NGC 5474    211.2422265 53.63062674  3.3         2.3         -16.98       28.784   0.072    79.52       0.9         0.01        0.029       0.0021      5.06 
NGC 5474    211.2432295 53.63476503  1.9         1.5         -12.379      11.243   0.145    23.69       0.27        0.007       0.022       0.0031      4.71 
NGC 5474    211.2226616 53.63311681  3.8         2.3         -9.052       33.425   0.066    88.87       1           0.009       0.024       0.0016      5.04 
NGC 5474    211.2257943 53.62626159  2           1.8         -44.238      14.008   0.109    34.64       0.39        0.009       0.021       0.0023      4.64 
NGC 5474    211.1938911 53.6310951   3.3         2.4         1.624        30.504   0.067    87.37       0.98        0.01        0.024       0.0016      4.85 
NGC 5474    211.2185751 53.61670989  2.3         1           -1.269       8.469    0.215    14.99       0.17        0.006       0.014       0.003       4.29 
NGC 5474    211.2174537 53.61583147  1.6         0.8         11.442       5.186    0.266    9.66        0.11        0.006       0.015       0.0041      4.08 
NGC 5832    224.4324189 71.6899728   1.3         0.8         -21.322      5.003    0.209    6.72        0.06        0.005       0.029       0.006       5.67 
NGC 5832    224.4299323 71.6889265   1.9         1.8         -68.522      15.775   0.104    23.1        0.22        0.005       0.034       0.0036      6.22 
NGC 5832    224.5050171 71.69983943  2.8         1.5         34.742       18.758   0.14     19.24       0.18        0.004       0.008       0.0011      5.15 
NGC 5832    224.4651537 71.69368035  2           1.8         3.021        16.989   0.106    23.07       0.22        0.005       0.02        0.0022      5.98 
NGC 5832    224.4631095 71.69311603  2.3         1.8         36.896       19.887   0.114    23.11       0.22        0.004       0.019       0.0022      6.12 
NGC 5832    224.462104  71.69214287  1.6         1.1         -59.903      8.59     0.166    10.96       0.1         0.004       0.024       0.004       5.83 
NGC 5832    224.5145766 71.69870795  2.1         1.8         -21.811      17.066   0.108    22.48       0.21        0.005       0.014       0.0015      5.08 
NGC 5832    224.4344934 71.68667472  1.9         1.4         -62.634      12.085   0.156    13.85       0.13        0.004       0.034       0.0053      6.23 
NGC 5832    224.4401552 71.68499497  2           1.4         27.845       13.231   0.143    16.53       0.16        0.004       0.037       0.0053      6.27 
NGC 5832    224.4424863 71.6853264   2.8         1.8         2.99         23.373   0.102    28.09       0.26        0.004       0.036       0.0037      6.52 
NGC 5832    224.4452751 71.68236358  1.7         0.9         -19.428      7.113    0.236    6.79        0.06        0.003       0.028       0.0067      6.00 
NGC 5832    224.372699  71.67137178  1.6         1           1.532        7.118    0.237    7.48        0.07        0.004       0.008       0.0019      4.81 
NGC 5832    224.401248  71.67391116  2.4         1.6         -8.417       18.56    0.096    26.49       0.25        0.005       0.019       0.0018      5.91 
NGC 5832    224.4472932 71.67790205  2.1         1.1         -48.628      10.799   0.157    12.45       0.12        0.004       0.034       0.0054      6.18 
NGC 5832    224.4666266 71.68058022  4.1         1.4         13.228       27.123   0.064    53.36       0.5         0.007       0.041       0.0027      6.39 
NGC 5832    224.4657609 71.68003084  3.7         2.2         2.176        38.883   0.066    72.72       0.68        0.006       0.039       0.0026      6.54 
NGC 5832    224.4665659 71.67947975  3.1         1.2         -57.59       18.101   0.104    30.52       0.29        0.006       0.032       0.0033      6.15 
NGC 5832    224.4586595 71.68109483  2.2         0.8         -64.67       7.641    0.18     9.94        0.09        0.004       0.039       0.007       6.03 
NGC 5832    224.4593112 71.68085378  1.8         1           -65.726      8.01     0.174    10.3        0.1         0.004       0.038       0.0067      6.05 
NGC 5832    224.4670441 71.68127909  3.4         2.1         59.194       34.136   0.089    55.63       0.52        0.006       0.036       0.0032      6.52 
NGC 5832    224.4643784 71.6815874   2.1         1.7         -74.638      16.315   0.166    19.6        0.18        0.004       0.031       0.0051      6.28 
NGC 5832    224.4694367 71.68221583  2.6         1.6         33.057       19.373   0.164    17.81       0.17        0.003       0.019       0.0031      6.24 
NGC 5832    224.4623894 71.6797807   6.7         2.2         -79.508      69.458   0.119    59.33       0.56        0.003       0.02        0.0024      6.88 
NGC 5832    224.4737369 71.67950381  1.4         0.9         -89.516      5.862    0.173    9.18        0.09        0.005       0.021       0.0037      5.44 
NGC 5832    224.4731982 71.67906928  3           1.6         42.861       21.693   0.096    30.03       0.28        0.005       0.019       0.0018      6.00 
NGC 5832    224.4752381 71.67955437  2.4         1.5         -77.017      16.804   0.119    22.26       0.21        0.005       0.017       0.0021      5.86 
NGC 5832    224.4038264 71.66802543  1.3         0.9         -92.976      5.792    0.239    6.54        0.06        0.004       0.012       0.0028      5.14 
NGC 5832    224.4472745 71.67319967  2.2         1.5         -60.319      15.287   0.12     19.8        0.19        0.004       0.022       0.0026      6.01 
NGC 5832    224.438049  71.66876903  0.8         0.8         15.345       2.973    0.317    3.51        0.03        0.004       0.014       0.0044      4.96 
NGC 5832    224.487856  71.67449212  2.2         1.2         -104.34      12.627   0.163    12.76       0.12        0.003       0.009       0.0014      5.09 
NGC 5832    224.423054  71.66223573  1.6         0.7         -65.859      5.326    0.245    5.98        0.06        0.004       0.01        0.0024      4.72 
NGC 5832    224.358786  71.65014955  1.2         0.9         -82.115      5.432    0.219    6.9         0.07        0.004       0.017       0.0037      4.33 
NGC 4395    186.3674573 33.60934291  1.1         0.5         19.787       2.358    0.639    4.6         0.04        0.007       0.018       0.0112      3.56 
NGC 4395    186.4277305 33.64947226  0.9         0.6         -78.679      2.198    0.57     4.82        0.05        0.008       0.028       0.0157      3.47 
NGC 4395    186.4406197 33.65754054  0.9         0.7         -35.869      2.473    0.513    6.05        0.06        0.008       0.042       0.0218      3.47 
NGC 4395    186.3984771 33.62668304  1.9         0.7         34.852       5.072    0.525    7.43        0.07        0.005       0.013       0.0068      3.91 
NGC 4395    186.3796032 33.61347039  1.3         1.1         -44.724      5.41     0.328    12.27       0.12        0.008       0.02        0.0065      3.94 
NGC 4395    186.3636671 33.59954304  2.3         2.1         -19.077      18.378   0.164    43.18       0.41        0.008       0.021       0.0035      4.45 
NGC 4395    186.3650834 33.59940235  1.2         0.8         -99.777      3.73     0.493    6.46        0.06        0.006       0.016       0.0077      3.76 
NGC 4395    186.3661616 33.59842026  1           0.7         22.92        2.734    0.501    5.63        0.05        0.007       0.018       0.0092      3.64 
NGC 4395    186.4477637 33.65329378  1.3         0.8         -11.484      3.984    0.472    7.31        0.07        0.006       0.026       0.0124      3.70 
NGC 4395    186.3818183 33.60707152  1.6         0.9         41.513       5.508    0.358    10.65       0.1         0.007       0.021       0.0077      3.99 
NGC 4395    186.4441404 33.64801829  2.3         1.3         -4.313       11.476   0.223    24.75       0.23        0.007       0.023       0.0052      4.17 
NGC 4395    186.3613224 33.59153229  2           1.3         -7.763       10.269   0.235    23.6        0.22        0.008       0.021       0.0049      4.20 
NGC 4395    186.4422171 33.64550361  1.5         0.7         23.15        4.426    0.379    9.88        0.09        0.008       0.019       0.0071      3.78 
NGC 4395    186.4435898 33.64590877  1.1         0.7         -79.418      2.76     0.647    4.69        0.04        0.006       0.015       0.0095      3.56 
NGC 4395    186.4415578 33.64358212  1.3         0.8         -51.694      4.039    0.461    7.58        0.07        0.006       0.015       0.007       3.77 
NGC 4395    186.3637791 33.59205379  2.2         1.3         -102.713     11.412   0.215    26.93       0.25        0.008       0.021       0.0045      4.26 
NGC 4395    186.3628039 33.59091952  3.2         2.2         -60.89       27.362   0.121    74.07       0.7         0.009       0.024       0.0029      4.64 
NGC 4395    186.3508335 33.57683385  1           0.6         -34.075      2.395    0.633    4.54        0.04        0.007       0.016       0.0102      3.57 
NGC 4395    186.3794213 33.59312127  2.6         0.9         -10.78       8.728    0.418    10.65       0.1         0.004       0.011       0.0045      4.20 
NGC 4395    186.3795417 33.5925729   2.8         0.5         -86.263      5.786    0.485    9.69        0.09        0.006       0.014       0.0068      4.02 
NGC 4395    186.3789394 33.59239538  2.2         0.9         -107.405     7.909    0.391    11.13       0.1         0.005       0.012       0.0048      4.15 
NGC 4395    186.3914859 33.59165103  2.4         1.5         -27.393      14.038   0.141    46.19       0.43        0.011       0.035       0.0049      4.46 
NGC 4395    186.4225812 33.59990062  1.4         0.5         -87.708      2.773    0.645    4.84        0.05        0.006       0.015       0.0094      3.89 
NGC 4395    186.4279652 33.60338781  2           0.4         -59.191      2.959    0.839    4.27        0.04        0.005       0.012       0.01        3.90 
NGC 4395    186.3740401 33.56693879  1.1         1           -21.54       3.998    0.369    9.5         0.09        0.008       0.021       0.0079      3.89 
NGC 4395    186.428942  33.604165    1.7         0.5         29.995       3.568    0.584    5.81        0.05        0.006       0.014       0.0079      3.97 
NGC 4395    186.4034865 33.58603916  0.7         0.4         -127.85      1.203    0.781    2.87        0.03        0.008       0.02        0.0156      3.54 
NGC 4395    186.4303744 33.60404876  1.8         1           -43.806      6.979    0.319    14.16       0.13        0.007       0.017       0.0054      4.27 
NGC 4395    186.4305125 33.60353822  1.1         1           -17.065      4.176    0.38     8.93        0.08        0.007       0.018       0.0067      4.05 
NGC 4395    186.415612  33.58478816  1.3         0.6         -109.087     2.713    0.638    4.72        0.04        0.006       0.019       0.012       4.04 
NGC 4395    186.4150223 33.58482988  1.2         0.5         49.622       2.49     0.683    3.81        0.04        0.005       0.016       0.0111      4.00 
NGC 4395    186.4371944 33.59443994  1.7         1.5         37.604       9.547    0.366    13.51       0.13        0.005       0.015       0.0054      4.57 
NGC 4395    186.4006806 33.56820407  0.8         0.6         25.355       2.051    0.621    4.07        0.04        0.007       0.019       0.012       3.87 
NGC 4395    186.5042493 33.63418048  1           0.7         48.843       2.868    0.574    5.13        0.05        0.006       0.025       0.0144      3.56 
NGC 4395    186.412318  33.57061529  1.9         0.9         -35.942      7.023    0.294    15.79       0.15        0.008       0.031       0.0092      4.60 
NGC 4395    186.4356572 33.58777294  2.2         1.9         -121.672     15.63    0.085    112.18      1.05        0.025       0.097       0.0084      4.93 
NGC 4395    186.4355579 33.58697319  5.4         2.6         -43.095      53.64    0.047    356.5       3.35        0.023       0.092       0.0044      5.48 
NGC 4395    186.4356625 33.58532936  3.1         1.5         -74.405      17.232   0.154    43.65       0.41        0.009       0.037       0.0057      4.99 
NGC 4395    186.433214  33.58646347  4.2         2.3         -67.511      37.114   0.13     72.89       0.68        0.007       0.027       0.0035      5.32 
NGC 4395    186.4365777 33.58495435  2.8         2.1         -81.159      22.272   0.172    43.57       0.41        0.007       0.029       0.005       5.10 
NGC 4395    186.4325314 33.58711266  1.1         0.7         -121.696     3.154    0.428    7.47        0.07        0.008       0.032       0.0137      4.23 
NGC 4395    186.4336762 33.58340258  3.2         1.2         -59.783      14.371   0.247    25.07       0.24        0.006       0.027       0.0065      4.91 
NGC 4395    186.4353338 33.58428519  3.8         1.8         27.731       26.083   0.206    38.54       0.36        0.005       0.022       0.0046      5.17 
NGC 4395    186.4349629 33.58324412  3.4         2.4         2.62         31.173   0.175    51.45       0.48        0.006       0.025       0.0045      5.25 
NGC 4395    186.4345349 33.58936692  5.6         2.5         -113.965     53.849   0.184    73.27       0.69        0.005       0.017       0.0032      5.43 
NGC 4395    186.3951449 33.55513904  1.3         1           29.766       5.349    0.364    10.55       0.1         0.007       0.017       0.0061      4.22 
NGC 4395    186.4133649 33.56714323  1           0.6         -39.29       2.404    0.615    4.63        0.04        0.007       0.029       0.0176      4.13 
NGC 4395    186.5046592 33.62874088  1           0.8         -60.411      2.992    0.472    6.83        0.06        0.008       0.03        0.0143      3.61 
NGC 4395    186.4360988 33.58166905  1.4         1.2         -4.177       6.584    0.477    8.98        0.08        0.005       0.022       0.0105      4.57 
NGC 4395    186.4164182 33.56721751  1.5         0.9         -38.448      5.46     0.393    9.49        0.09        0.006       0.028       0.0109      4.49 
NGC 4395    186.3950447 33.55321162  1.5         1.4         -10.638      8.511    0.232    22.66       0.21        0.009       0.023       0.0052      4.42 
NGC 4395    186.3950502 33.55234934  2.9         1.8         -54.146      20.212   0.191    39.76       0.37        0.007       0.017       0.0032      4.79 
NGC 4395    186.4261641 33.57175314  2.6         1.6         -35.89       16.135   0.206    32.22       0.3         0.007       0.035       0.0073      4.99 
NGC 4395    186.4749506 33.60336048  1.3         0.6         -50.482      2.844    0.661    5.13        0.05        0.006       0.017       0.0114      3.80 
NGC 4395    186.4277369 33.5727353   2.5         1.6         -71.773      15.057   0.167    43.37       0.41        0.01        0.051       0.0085      4.96 
NGC 4395    186.4281168 33.57213118  2.2         1.1         -87.336      9.281    0.246    23.23       0.22        0.009       0.045       0.0111      4.77 
NGC 4395    186.4272619 33.57342939  1.3         1           -101.414     5.082    0.417    8.55        0.08        0.006       0.03        0.0123      4.48 
NGC 4395    186.4660651 33.59617908  1.6         0.5         -92.158      3.359    0.56     6           0.06        0.006       0.015       0.0085      4.01 
NGC 4395    186.475684  33.6025173   1.6         0.7         -61.827      4.295    0.506    7.41        0.07        0.006       0.016       0.0082      3.99 
NGC 4395    186.4905254 33.61201217  0.9         0.5         -110.673     1.884    0.712    3.94        0.04        0.007       0.026       0.0182      3.53 
NGC 4395    186.4754259 33.60014548  1.8         0.9         -40.178      6.552    0.418    10.79       0.1         0.006       0.014       0.006       4.20 
NGC 4395    186.4300147 33.56965798  1.8         1.5         -47.99       10.521   0.224    24.37       0.23        0.008       0.044       0.0098      4.87 
NGC 4395    186.4888921 33.60968317  1.2         0.8         -22.602      3.789    0.264    13.07       0.12        0.012       0.036       0.0096      3.84 
NGC 4395    186.4890999 33.60937602  2.1         2           13.515       16.34    0.21     40.36       0.38        0.009       0.025       0.0053      4.47 
NGC 4395    186.4885528 33.61017965  2.3         0.8         16.237       6.714    0.435    8.84        0.08        0.005       0.014       0.0062      4.09 
NGC 4395    186.4174118 33.56073246  1.4         0.7         -76.064      4.071    0.255    14.49       0.14        0.012       0.061       0.0157      4.36 
NGC 4395    186.4182229 33.56112148  3.4         3.2         -80.957      41.987   0.097    127.56      1.2         0.01        0.053       0.0052      5.39 
NGC 4395    186.4180083 33.56273788  3.7         2           50.778       27.92    0.159    59.32       0.56        0.007       0.037       0.0058      5.20 
NGC 4395    186.4189955 33.56279174  2.5         1.4         24.571       13.139   0.197    31.99       0.3         0.008       0.043       0.0084      4.89 
NGC 4395    186.4934818 33.61062651  1.1         0.9         -119.255     3.701    0.488    6.13        0.06        0.006       0.02        0.0096      3.83 
NGC 4395    186.4929666 33.61002719  1.7         1.2         -8.826       7.541    0.246    19.18       0.18        0.009       0.032       0.0079      4.14 
NGC 4395    186.4867416 33.60533141  1.1         0.7         22.229       2.822    0.624    4.42        0.04        0.005       0.014       0.009       3.75 
NGC 4395    186.4312339 33.56590342  1.3         0.7         -58.448      3.481    0.501    7.22        0.07        0.007       0.041       0.0206      4.44 
NGC 4395    186.4185601 33.55717673  0.8         0.6         -119.685     1.86     0.49     5.53        0.05        0.01        0.053       0.0259      4.05 
NGC 4395    186.4773448 33.59616967  1.3         0.6         50.243       2.981    0.514    6.21        0.06        0.007       0.017       0.0088      3.90 
NGC 4395    186.4935868 33.60786668  1.6         0.7         0.885        4.242    0.502    7.33        0.07        0.006       0.02        0.0102      3.89 
NGC 4395    186.4224023 33.55945096  1.2         0.7         -48.439      3.284    0.292    11.93       0.11        0.013       0.068       0.0198      4.35 
NGC 4395    186.4222975 33.55841728  3.7         1.7         -81.884      24.834   0.111    89.09       0.84        0.012       0.067       0.0074      5.24 
NGC 4395    186.4032175 33.54439245  1.4         0.9         10.404       4.813    0.385    9.5         0.09        0.007       0.021       0.0081      4.29 
NGC 4395    186.397282  33.54003495  1           0.7         -13.824      2.806    0.599    5.16        0.05        0.006       0.016       0.0093      3.93 
NGC 4395    186.4790556 33.59599571  2.1         1.7         28.701       14.098   0.126    59.86       0.56        0.015       0.036       0.0045      4.56 
NGC 4395    186.4328812 33.56389336  1.6         0.8         -73.079      5.24     0.298    14.18       0.13        0.009       0.055       0.0164      4.64 
NGC 4395    186.4727888 33.59028917  1.3         0.8         -90.839      4.011    0.431    8.22        0.08        0.007       0.019       0.0084      4.15 
NGC 4395    186.4028583 33.54203671  1.4         0.6         -12.243      3.106    0.579    5.58        0.05        0.006       0.018       0.0107      4.08 
NGC 4395    186.5059316 33.61163012  1.4         0.5         -73.157      2.602    0.679    4.3         0.04        0.006       0.015       0.0101      3.61 
NGC 4395    186.4046694 33.54369122  2.5         1.6         -84.964      15.843   0.188    38.25       0.36        0.008       0.027       0.0051      4.84 
NGC 4395    186.4041559 33.5443359   0.8         0.6         -124.765     1.856    0.621    3.84        0.04        0.007       0.023       0.0143      3.90 
NGC 4395    186.4040963 33.54504874  1.8         1           -53.274      6.594    0.48     8.8         0.08        0.005       0.015       0.0072      4.45 
NGC 4395    186.4952695 33.60679734  1.7         1.5         -83.207      9.762    0.25     20.46       0.19        0.007       0.025       0.0062      4.25 
NGC 4395    186.4960893 33.60657214  3.9         2.1         -85.99       31.108   0.134    74.02       0.69        0.008       0.029       0.0039      4.76 
NGC 4395    186.4949122 33.60751446  1.8         1.3         33.168       8.85     0.286    17.25       0.16        0.007       0.024       0.0069      4.21 
NGC 4395    186.4969022 33.60625318  3.4         1.5         -108.951     19.2     0.22     38.21       0.36        0.007       0.025       0.0054      4.55 
NGC 4395    186.4973975 33.60760187  1.2         0.8         18.522       3.882    0.432    7.94        0.07        0.007       0.025       0.0108      3.85 
NGC 4395    186.4980424 33.60725542  3.3         1.7         -53.686      21.451   0.221    31.97       0.3         0.005       0.018       0.004       4.59 
NGC 4395    186.4950049 33.60586055  1.6         0.7         -66.384      4.695    0.423    8.53        0.08        0.006       0.019       0.008       3.93 
NGC 4395    186.4956724 33.6052449   1.6         1.3         2.132        8.088    0.318    14.48       0.14        0.006       0.018       0.0059      4.17 
NGC 4395    186.4976101 33.60870323  3.4         2.1         -24.753      28.269   0.202    41.42       0.39        0.005       0.017       0.0034      4.70 
NGC 4395    186.4938957 33.60485804  3.1         2.1         -45.953      24.519   0.103    101.01      0.95        0.014       0.035       0.0036      4.64 
NGC 4395    186.4990479 33.60666428  5           1.7         -42.647      33.369   0.272    34.89       0.33        0.004       0.013       0.0034      4.78 
NGC 4395    186.4960151 33.60460349  2.5         1.1         -40.874      10.382   0.479    9.95        0.09        0.003       0.009       0.0045      4.27 
NGC 4395    186.5015638 33.60776883  1.7         1           -20.618      6.961    0.323    14.18       0.13        0.007       0.021       0.0068      4.08 
NGC 4395    186.4347413 33.56278109  1.6         0.8         -110.192     5.075    0.454    8.94        0.08        0.006       0.036       0.0163      4.63 
NGC 4395    186.4960084 33.60328874  1.5         0.6         -5.712       3.639    0.607    5.51        0.05        0.005       0.013       0.0076      3.82 
NGC 4395    186.4209626 33.55261631  1.1         0.4         -102.028     1.856    0.626    4.46        0.04        0.008       0.044       0.0278      4.10 
NGC 4395    186.5051021 33.60935801  1.7         0.4         -64.727      2.646    0.804    4.01        0.04        0.005       0.013       0.0106      3.64 
NGC 4395    186.5009414 33.60670296  2.1         1.1         -51.404      9.098    0.319    15.21       0.14        0.006       0.019       0.006       4.21 
NGC 4395    186.4317933 33.55961276  2           1.1         -35.877      8.399    0.354    13.19       0.12        0.005       0.032       0.0113      4.85 
NGC 4395    186.5025305 33.60696946  1.7         1.2         -58.074      8.07     0.398    11.8        0.11        0.005       0.015       0.006       4.15 
NGC 4395    186.5005023 33.60556134  1.7         0.8         20.223       5.692    0.427    9.19        0.09        0.006       0.02        0.0084      4.01 
NGC 4395    186.4740274 33.58754096  1.1         0.4         -84.644      1.812    0.716    3.49        0.03        0.007       0.02        0.014       3.84 
NGC 4395    186.5019863 33.60622798  1.5         0.8         -124.834     5.035    0.493    7.68        0.07        0.005       0.017       0.0083      3.95 
NGC 4395    186.4773386 33.58939296  0.8         0.6         -125.756     1.75     0.593    4.18        0.04        0.008       0.021       0.0126      3.76 
NGC 4395    186.4221015 33.55225564  1.7         0.7         11.838       4.899    0.522    7.08        0.07        0.005       0.027       0.0142      4.54 
NGC 4395    186.5065893 33.60921353  1.7         0.7         -128.544     4.394    0.588    6.1         0.06        0.005       0.012       0.0072      3.85 
NGC 4395    186.4756841 33.5883138   1.4         1.1         -71.241      5.719    0.47     8.07        0.08        0.005       0.014       0.0064      4.31 
NGC 4395    186.5147202 33.61465832  1.8         1.2         -65.371      8.093    0.251    19.27       0.18        0.008       0.019       0.0049      4.07 
NGC 4395    186.4340585 33.56179501  5           2.4         -113.757     45.5     0.089    147.58      1.39        0.011       0.066       0.0059      5.58 
NGC 4395    186.4345851 33.56114848  1.5         1           -66.922      5.686    0.134    30.59       0.29        0.019       0.109       0.0147      4.68 
NGC 4395    186.4684733 33.58320598  2.2         1.3         -119.026     11.502   0.192    30.31       0.28        0.009       0.036       0.0069      4.80 
NGC 4395    186.4772923 33.58806511  1.3         1.1         35.439       5.317    0.371    10.28       0.1         0.007       0.018       0.0067      4.26 
NGC 4395    186.5121652 33.61124393  1           0.8         -71.184      3.023    0.471    6.9         0.06        0.008       0.02        0.0096      3.67 
NGC 4395    186.5058246 33.60750304  1.6         0.9         -61.419      5.54     0.411    9.8         0.09        0.006       0.016       0.0065      3.97 
NGC 4395    186.4098336 33.54205841  1.1         0.8         -118.092     3.201    0.586    5.23        0.05        0.006       0.022       0.013       4.24 
NGC 4395    186.3975537 33.53367105  1.6         0.7         34.89        3.947    0.565    6.24        0.06        0.005       0.013       0.0075      4.05 
NGC 4395    186.4036319 33.53733136  1.2         0.7         -63.252      3.246    0.44     7.57        0.07        0.008       0.023       0.0102      4.08 
NGC 4395    186.3971158 33.53323331  1.5         0.9         48.734       5.324    0.43     8.74        0.08        0.006       0.014       0.0059      4.17 
NGC 4395    186.4485735 33.56784547  1.5         1.3         -43.802      7.35     0.41     11.22       0.11        0.005       0.031       0.0127      4.79 
NGC 4395    186.4627382 33.57715536  1.3         0.7         -2.265       3.842    0.697    5.4         0.05        0.005       0.024       0.017       4.35 
NGC 4395    186.4356984 33.5586775   1.1         0.5         -4.297       2.05     0.729    3.58        0.03        0.006       0.036       0.0259      4.24 
NGC 4395    186.4758249 33.58643448  2.8         1.3         -90.68       14.146   0.251    24.96       0.23        0.006       0.018       0.0045      4.73 
NGC 4395    186.4765843 33.58666937  1.6         1.2         -79.505      7.239    0.39     10.7        0.1         0.005       0.015       0.0058      4.43 
NGC 4395    186.4495811 33.56888617  3.6         1.8         -11.119      24.822   0.139    62.51       0.59        0.009       0.051       0.0071      5.32 
NGC 4395    186.449925  33.56971278  1.4         0.8         -25.718      4.09     0.454    7.68        0.07        0.006       0.038       0.0173      4.54 
NGC 4395    186.4734738 33.58377668  0.9         0.6         38.449       2.135    0.598    4.33        0.04        0.007       0.024       0.0146      4.00 
NGC 4395    186.434753  33.55757768  1.7         1.1         48.466       7.012    0.279    16.59       0.16        0.008       0.048       0.0134      4.77 
NGC 4395    186.429368  33.5537534   1.6         1           -114.984     5.944    0.429    9.61        0.09        0.006       0.033       0.0141      4.70 
NGC 4395    186.4010889 33.53402549  1.4         0.8         -82.733      4.136    0.645    5.83        0.05        0.005       0.012       0.0079      4.11 
NGC 4395    186.4672144 33.57875986  1.1         1.1         28.181       4.669    0.382    9.36        0.09        0.007       0.032       0.0121      4.42 
NGC 4395    186.4610077 33.57433129  0.8         0.6         -68.293      2.027    0.689    3.62        0.03        0.006       0.033       0.0227      4.13 
NGC 4395    186.3991004 33.53259163  1.5         1.2         -117.834     6.741    0.475    9.3         0.09        0.005       0.012       0.0055      4.29 
NGC 4395    186.4343975 33.55575899  1.2         0.5         0.758        2.262    0.653    4.13        0.04        0.006       0.037       0.0242      4.28 
NGC 4395    186.4594218 33.5725544   1.2         0.5         -21.348      2.319    0.67     4.29        0.04        0.006       0.035       0.0238      4.23 
NGC 4395    186.4651386 33.57673187  2           1.4         -28.656      10.797   0.267    20.41       0.19        0.007       0.032       0.0087      4.79 
NGC 4395    186.4602279 33.57298081  1.2         0.6         -13.484      2.794    0.753    4.31        0.04        0.005       0.029       0.022       4.30 
NGC 4395    186.4631434 33.574743    1.1         0.9         -97.181      3.69     0.49     6.79        0.06        0.006       0.033       0.0163      4.37 
NGC 4395    186.4552836 33.56881448  1.6         0.9         -104.665     5.284    0.411    9.65        0.09        0.006       0.037       0.0152      4.65 
NGC 4395    186.4328757 33.55354297  1.5         0.8         -60.059      4.283    0.508    6.71        0.06        0.005       0.032       0.0162      4.56 
NGC 4395    186.4872398 33.59064334  1.9         1.3         -20.048      9.314    0.306    15.76       0.15        0.006       0.014       0.0043      4.39 
NGC 4395    186.4873699 33.59009625  1.3         0.9         25.269       4.506    0.328    11.47       0.11        0.009       0.021       0.0069      4.08 
NGC 4395    186.4644772 33.57468857  2.3         1.4         -110.373     12.087   0.247    23.54       0.22        0.007       0.035       0.0086      4.88 
NGC 4395    186.4121365 33.54084151  2.4         1.3         36.487       11.575   0.248    21.9        0.21        0.007       0.027       0.0067      4.81 
NGC 4395    186.4123216 33.5397882   2.9         1.3         -21.715      13.979   0.269    22.17       0.21        0.005       0.023       0.0061      4.90 
NGC 4395    186.4687888 33.57698555  1.4         0.7         -38.424      3.858    0.407    8.83        0.08        0.008       0.037       0.0151      4.34 
NGC 4395    186.5194768 33.61103785  0.9         0.6         -32.212      2.184    0.595    4.46        0.04        0.007       0.017       0.0098      3.50 
NGC 4395    186.4453838 33.56210109  1.3         0.9         -17.656      4.288    0.474    7.41        0.07        0.006       0.035       0.0167      4.56 
NGC 4395    186.4869776 33.58936057  1.7         1.3         4.267        8.156    0.369    13.4        0.13        0.006       0.014       0.005       4.34 
NGC 4395    186.4032228 33.53227814  0.9         0.6         40.322       2.022    0.609    4.24        0.04        0.007       0.019       0.0116      3.83 
NGC 4395    186.4835101 33.58672654  1.2         0.7         1.671        3.365    0.564    5.65        0.05        0.006       0.014       0.0081      4.02 
NGC 4395    186.4832157 33.58623021  1.3         1           -26.744      4.793    0.573    6.04        0.06        0.004       0.011       0.0063      4.18 
NGC 4395    186.4718661 33.5781117   1.9         1.2         -82.255      8.678    0.291    17.56       0.16        0.007       0.03        0.0089      4.69 
NGC 4395    186.4639316 33.57287704  1.3         0.7         -89.038      3.707    0.492    6.65        0.06        0.006       0.033       0.0163      4.40 
NGC 4395    186.4455304 33.56029245  2.1         1           -65.529      8.434    0.312    15.65       0.15        0.006       0.038       0.0118      4.85 
NGC 4395    186.457019  33.56899972  2.8         2.2         3.571        23.687   0.115    73.2        0.69        0.011       0.063       0.0073      5.30 
NGC 4395    186.4572543 33.5677311   1.3         0.8         -11.718      3.76     0.485    7.05        0.07        0.006       0.038       0.0185      4.50 
NGC 4395    186.4729087 33.57857386  1.9         1.1         -95.689      8.274    0.235    21.75       0.2         0.009       0.038       0.009       4.67 
NGC 4395    186.4373657 33.55399315  0.9         0.6         -60.173      2.024    0.652    3.99        0.04        0.007       0.04        0.0261      4.23 
NGC 4395    186.4333591 33.55094467  1.7         1.1         -51.844      7.568    0.298    16.02       0.15        0.007       0.043       0.0128      4.80 
NGC 4395    186.4323467 33.55164184  2.7         2.2         -3.256       22.946   0.203    41.89       0.39        0.006       0.037       0.0075      5.29 
NGC 4395    186.4077219 33.53313623  1.4         0.7         -1.413       3.87     0.496    6.45        0.06        0.006       0.018       0.0088      4.19 
NGC 4395    186.4482992 33.55969737  0.7         0.6         47.67        1.791    0.617    4.13        0.04        0.008       0.047       0.0289      4.18 
NGC 4395    186.4707493 33.57455485  1.4         1.2         42.921       6.571    0.317    13.55       0.13        0.007       0.035       0.011       4.57 
NGC 4395    186.4333828 33.54904382  1.4         0.6         -102.042     3.592    0.432    8.34        0.08        0.008       0.047       0.0204      4.48 
NGC 4395    186.4624537 33.56826631  0.9         0.6         -28.607      2.16     0.674    3.57        0.03        0.006       0.033       0.0224      4.25 
NGC 4395    186.4324231 33.54828961  1.6         1.1         42.046       6.748    0.351    12.16       0.11        0.006       0.037       0.0129      4.75 
NGC 4395    186.4187188 33.53800955  1.3         0.7         -8.82        3.258    0.524    6.26        0.06        0.007       0.032       0.0167      4.27 
NGC 4395    186.4231802 33.54264752  3           2           -15.673      23.06    0.121    95.8        0.9         0.014       0.077       0.0094      5.20 
NGC 4395    186.4237535 33.54225275  3.1         2.2         -33.178      26.299   0.121    96.98       0.91        0.013       0.069       0.0084      5.26 
NGC 4395    186.4225001 33.5421432   2.4         1.4         -12.086      13.111   0.165    45.03       0.42        0.012       0.063       0.0104      4.94 
NGC 4395    186.4222774 33.54149471  1.4         0.8         38.092       4.51     0.413    9.18        0.09        0.007       0.037       0.0153      4.47 
NGC 4395    186.4231446 33.54138809  1.5         0.9         36.098       4.847    0.372    9.63        0.09        0.007       0.037       0.0136      4.51 
NGC 4395    186.4213728 33.54146408  2           0.8         -70.561      6.325    0.375    10.43       0.1         0.006       0.03        0.0111      4.60 
NGC 4395    186.4489324 33.55835413  1.3         1           26.912       5.059    0.437    8.56        0.08        0.006       0.034       0.015       4.63 
NGC 4395    186.4177724 33.53676928  1.3         0.4         40.926       2.275    0.757    3.77        0.04        0.006       0.026       0.0199      4.11 
NGC 4395    186.4665783 33.56973697  0.9         0.6         3.377        2.157    0.662    4.12        0.04        0.007       0.036       0.0241      4.19 
NGC 4395    186.4526277 33.5605287   1.3         0.5         49.646       2.684    0.556    5.46        0.05        0.007       0.041       0.023       4.35 
NGC 4395    186.4151473 33.53447861  2.3         1.6         5.549        13.551   0.175    36.6        0.34        0.009       0.039       0.0068      4.88 
NGC 4395    186.4718887 33.57265257  1.5         1.4         -40.802      7.666    0.236    21.15       0.2         0.01        0.048       0.0113      4.64 
NGC 4395    186.4469416 33.55579731  1.5         0.7         -100.567     3.755    0.543    6.46        0.06        0.006       0.035       0.019       4.50 
NGC 4395    186.4403849 33.55135378  1.2         0.9         23.517       4.276    0.525    6.64        0.06        0.005       0.032       0.0166      4.56 
NGC 4395    186.4349168 33.54729742  0.8         0.6         26.302       1.969    0.71     3.76        0.04        0.007       0.039       0.0276      4.22 
NGC 4395    186.4342877 33.55037487  1.9         1.1         -83.631      8.256    0.266    21.1        0.2         0.009       0.052       0.0138      4.84 
NGC 4395    186.4349238 33.55041967  2.2         1           -1.748       8.538    0.232    24.43       0.23        0.01        0.058       0.0135      4.86 
NGC 4395    186.4346016 33.55094023  2.9         0.7         -35.133      7.66     0.411    12          0.11        0.005       0.032       0.0131      4.81 
NGC 4395    186.4359158 33.54985183  3.2         2           10.023       25.051   0.187    42.86       0.4         0.006       0.035       0.0065      5.32 
NGC 4395    186.4367715 33.54905119  2.4         1.9         -121.137     17.736   0.259    25.73       0.24        0.005       0.029       0.0077      5.17 
NGC 4395    186.4678687 33.56877317  0.9         0.6         33.415       1.959    0.505    5.4         0.05        0.01        0.053       0.0266      4.16 
NGC 4395    186.4423345 33.55146866  1.8         1.1         -84.597      7.299    0.283    16.16       0.15        0.008       0.045       0.0127      4.79 
NGC 4395    186.5117994 33.59907215  2           0.7         -105.927     5.421    0.344    10.5        0.1         0.007       0.02        0.007       3.98 
NGC 4395    186.5123819 33.59895703  2.6         1.4         -106.586     13.628   0.27     23.98       0.23        0.006       0.018       0.0049      4.38 
NGC 4395    186.5119337 33.5983081   3.7         1           -27.64       13.896   0.289    21.89       0.21        0.005       0.017       0.0049      4.39 
NGC 4395    186.510886  33.59856351  2.5         1.5         -29.345      14.806   0.232    27.19       0.26        0.006       0.021       0.0048      4.42 
NGC 4395    186.4505816 33.55638294  1           0.8         -118.372     2.964    0.513    6.2         0.06        0.007       0.043       0.0218      4.40 
NGC 4395    186.4433801 33.55164745  1.6         1.2         37.744       7.597    0.287    16.56       0.16        0.008       0.044       0.0127      4.81 
NGC 4395    186.4694662 33.56824265  1.8         0.9         -72.737      6.019    0.349    11.78       0.11        0.007       0.037       0.0129      4.63 
NGC 4395    186.4486168 33.55383051  1           0.6         -84.722      2.274    0.741    3.56        0.03        0.005       0.032       0.0236      4.28 
NGC 4395    186.4193781 33.53418902  1.6         1.4         -9.07        8.828    0.199    27.53       0.26        0.011       0.05        0.0099      4.70 
NGC 4395    186.3980997 33.52199531  3           2.7         24.525       31.232   0.143    80.21       0.75        0.009       0.023       0.0033      4.88 
NGC 4395    186.3990415 33.52183085  1.6         0.7         -108.843     4.425    0.231    15.55       0.15        0.012       0.031       0.0071      4.04 
NGC 4395    186.399495  33.52182709  1.1         0.8         -13.776      3.078    0.323    10.77       0.1         0.012       0.03        0.0098      3.89 
NGC 4395    186.3986447 33.52258031  1.7         1           -47.946      6.598    0.231    20.19       0.19        0.011       0.027       0.0062      4.21 
NGC 4395    186.3995975 33.52147582  1.7         1.1         -40.29       7.121    0.265    19.31       0.18        0.009       0.024       0.0062      4.25 
NGC 4395    186.3973951 33.52150521  1.5         0.9         29.964       4.918    0.338    11.16       0.1         0.008       0.02        0.0069      4.06 
NGC 4395    186.3971257 33.52098969  1.1         0.9         47.209       3.905    0.384    8.7         0.08        0.008       0.02        0.0078      3.96 
NGC 4395    186.399672  33.5207988   2           1.2         41.299       9.115    0.44     12.52       0.12        0.005       0.012       0.0053      4.35 
NGC 4395    186.446148  33.55169342  1.5         0.7         -28.571      3.784    0.509    6.59        0.06        0.006       0.035       0.018       4.50 
NGC 4395    186.5136061 33.59717054  1.1         0.7         -18.231      3.125    0.39     8.33        0.08        0.009       0.028       0.011       3.74 
NGC 4395    186.4389066 33.54697076  1.1         0.9         31.121       3.774    0.52     6.26        0.06        0.006       0.034       0.0175      4.50 
NGC 4395    186.4453513 33.55095192  2.2         0.9         -112.843     8.059    0.418    12.95       0.12        0.006       0.033       0.0137      4.83 
NGC 4395    186.4453189 33.55031756  1.5         1.2         -0.919       6.633    0.365    11.75       0.11        0.006       0.036       0.0131      4.75 
NGC 4395    186.4413223 33.54644529  1.4         1           -126.076     5.408    0.613    6.39        0.06        0.004       0.024       0.0147      4.66 
NGC 4395    186.4742681 33.56842975  1.5         0.5         32.969       2.823    0.675    4.86        0.05        0.006       0.031       0.0208      4.25 
NGC 4395    186.470635  33.56609508  1.3         0.6         34.652       2.939    0.582    5.08        0.05        0.006       0.033       0.0194      4.34 
NGC 4395    186.4472456 33.54973441  1.2         0.5         -83.375      2.169    0.673    4.1         0.04        0.007       0.038       0.0258      4.26 
NGC 4395    186.4469168 33.54939008  0.8         0.7         -51.209      2.067    0.682    3.84        0.04        0.006       0.038       0.0257      4.24 
NGC 4395    186.423618  33.53356861  1.2         1           -112.8       4.532    0.471    7.8         0.07        0.006       0.03        0.0141      4.42 
NGC 4395    186.5328272 33.60687728  1.2         0.6         -75.062      2.543    0.621    4.32        0.04        0.006       0.024       0.015       3.55 
NGC 4395    186.3999375 33.51717764  1.2         0.8         -56.617      3.712    0.451    6.97        0.07        0.006       0.017       0.0077      3.94 
NGC 4395    186.4010289 33.51742284  2.9         1.7         -62.179      18.662   0.179    39.24       0.37        0.007       0.019       0.0034      4.65 
NGC 4395    186.3994123 33.51697503  0.9         0.5         -88.454      1.882    0.681    3.82        0.04        0.007       0.019       0.013       3.63 
NGC 4395    186.4559903 33.55415857  1.1         0.9         -99.291      4.028    0.64     5.33        0.05        0.005       0.027       0.0172      4.53 
NGC 4395    186.4516023 33.55188725  1.9         1.3         -22.982      9.235    0.351    14.02       0.13        0.005       0.031       0.0108      4.89 
NGC 4395    186.4469747 33.54808978  1.2         0.7         27.7         3.226    0.661    5.08        0.05        0.005       0.032       0.0212      4.43 
NGC 4395    186.3857203 33.50610295  1.3         0.8         -60.792      3.887    0.347    10.36       0.1         0.009       0.029       0.0101      3.84 
NGC 4395    186.4430962 33.54446904  1.8         1.7         -123.672     11.289   0.221    25.5        0.24        0.008       0.046       0.0101      4.98 
NGC 4395    186.5156382 33.59305167  1.1         0.6         -6.608       2.402    0.692    3.66        0.03        0.005       0.018       0.0124      3.64 
NGC 4395    186.4539897 33.55109803  1.3         1.1         8.995        5.802    0.285    15.04       0.14        0.009       0.053       0.015       4.69 
NGC 4395    186.4720068 33.56283455  1.2         0.6         44.116       2.737    0.736    3.8         0.04        0.005       0.028       0.0203      4.34 
NGC 4395    186.4725388 33.56312903  3           0.8         -92.662      9.67     0.497    9.42        0.09        0.003       0.019       0.0095      4.88 
NGC 4395    186.4476109 33.54597121  1.2         0.8         -2.32        3.565    0.536    6.1         0.06        0.006       0.035       0.0187      4.48 
NGC 4395    186.5178523 33.59309426  1.1         0.5         -1.186       2.035    0.676    4.54        0.04        0.008       0.023       0.0158      3.55 
NGC 4395    186.4376313 33.53953843  1.3         1.2         -8.683       5.753    0.414    9.81        0.09        0.006       0.035       0.0143      4.68 
NGC 4395    186.4385336 33.53934529  1.6         0.9         -37.432      5.478    0.468    8.79        0.08        0.006       0.033       0.0153      4.66 
NGC 4395    186.4788965 33.56764551  1.2         0.7         27.781       3.428    0.431    7.31        0.07        0.007       0.036       0.0156      4.29 
NGC 4395    186.4795226 33.56742744  1.2         0.8         16.142       3.715    0.366    9.16        0.09        0.009       0.042       0.0152      4.32 
NGC 4395    186.4801158 33.56719846  1.5         0.8         -9.773       4.625    0.428    8.79        0.08        0.007       0.032       0.0136      4.42 
NGC 4395    186.4804989 33.56764103  2.7         0.6         4.311        6.072    0.528    8.06        0.08        0.005       0.022       0.0115      4.54 
NGC 4395    186.4577434 33.55292064  1.1         0.8         -29.129      3.173    0.294    10.66       0.1         0.012       0.068       0.0201      4.43 
NGC 4395    186.4582235 33.55270487  4.4         1.9         -48.742      32.258   0.144    70.85       0.66        0.008       0.045       0.0064      5.43 
NGC 4395    186.456933  33.55275961  1.9         1.5         -112.303     11.103   0.273    21.91       0.21        0.007       0.04        0.0109      4.97 
NGC 4395    186.4516952 33.54778945  1.3         1.2         -35.325      6.105    0.457    8.97        0.08        0.005       0.03        0.0136      4.71 
NGC 4395    186.4823272 33.56769996  1.6         1.4         -62.847      8.292    0.218    22.52       0.21        0.009       0.043       0.0094      4.67 
NGC 4395    186.4453569 33.5443509   1.3         0.9         -4.656       4.712    0.367    10.45       0.1         0.008       0.045       0.0166      4.60 
NGC 4395    186.4451836 33.54385688  1.3         1           -119.344     5.222    0.448    8.75        0.08        0.006       0.034       0.0153      4.64 
NGC 4395    186.4448268 33.54326176  1.4         1           34.622       5.176    0.408    9.02        0.08        0.006       0.035       0.0144      4.64 
NGC 4395    186.4456151 33.5430485   1.8         1.1         -111.907     7.652    0.337    12.76       0.12        0.006       0.034       0.0114      4.81 
NGC 4395    186.4478707 33.54487172  1.4         1           -50.835      5.759    0.33     12.26       0.12        0.007       0.043       0.0143      4.69 
NGC 4395    186.4475715 33.54422855  1.4         1           -85.602      5.668    0.405    10.25       0.1         0.006       0.037       0.0149      4.68 
NGC 4395    186.4736681 33.5602326   1.1         0.7         1.307        2.831    0.597    5.08        0.05        0.006       0.036       0.0214      4.36 
NGC 4395    186.4250463 33.52686806  1.3         0.8         -11.982      4.214    0.483    7.22        0.07        0.006       0.027       0.0132      4.38 
NGC 4395    186.4464832 33.54275413  1.4         0.9         -59.706      4.962    0.443    8.61        0.08        0.006       0.035       0.0156      4.62 
NGC 4395    186.4479023 33.54294834  1.7         1           -74.995      6.569    0.405    10.91       0.1         0.006       0.034       0.0137      4.74 
NGC 4395    186.4752433 33.56025392  1.2         0.9         -20.437      4.09     0.567    6.02        0.06        0.005       0.029       0.0164      4.50 
NGC 4395    186.4259295 33.52691744  1.8         0.7         -109.431     4.533    0.437    8.46        0.08        0.006       0.03        0.0133      4.41 
NGC 4395    186.4747334 33.55951013  1.2         0.7         -17.879      3.306    0.55     5.78        0.05        0.006       0.035       0.0191      4.42 
NGC 4395    186.4586909 33.54864636  0.8         0.6         -101.564     1.945    0.716    3.53        0.03        0.006       0.037       0.0264      4.21 
NGC 4395    186.426987  33.52735754  1.5         0.9         -68.933      5.222    0.416    9.49        0.09        0.006       0.031       0.0127      4.47 
NGC 4395    186.4777294 33.56084871  1.1         0.9         -107.861     3.563    0.5      6.48        0.06        0.006       0.034       0.0172      4.40 
NGC 4395    186.495829  33.57279784  1.3         0.6         -59.758      3.135    0.607    5.45        0.05        0.006       0.016       0.0098      4.03 
NGC 4395    186.4649468 33.55180734  1.3         0.6         -120.813     3.096    0.516    5.77        0.05        0.006       0.038       0.0195      4.42 
NGC 4395    186.4655521 33.55207184  1.2         0.6         -123.728     2.839    0.638    4.53        0.04        0.006       0.032       0.0207      4.38 
NGC 4395    186.4501775 33.54153229  0.9         0.6         27.24        2.109    0.651    3.89        0.04        0.006       0.037       0.0244      4.25 
NGC 4395    186.4641131 33.55065013  1.8         0.7         -8.573       4.825    0.416    9.02        0.08        0.006       0.038       0.0158      4.61 
NGC 4395    186.4557895 33.5465701   2.4         1.9         -47.551      17.23    0.158    44.72       0.42        0.009       0.053       0.0083      5.16 
NGC 4395    186.4565161 33.54633748  1.4         0.7         -91.241      3.782    0.422    8.45        0.08        0.008       0.045       0.0192      4.50 
NGC 4395    186.456169  33.54595576  0.7         0.7         23.029       1.929    0.541    4.25        0.04        0.008       0.045       0.0242      4.21 
NGC 4395    186.4566962 33.54543347  1.6         0.9         50.724       5.322    0.383    10.61       0.1         0.007       0.041       0.0155      4.65 
NGC 4395    186.456309  33.54514759  1.9         0.6         19.517       4.738    0.432    8.13        0.08        0.006       0.035       0.015       4.60 
NGC 4395    186.4545728 33.54367914  1.6         0.8         -124.91      5.033    0.505    7.6         0.07        0.005       0.031       0.0155      4.63 
NGC 4395    186.4264689 33.52446313  0.8         0.7         -75.026      2.176    0.613    4.55        0.04        0.007       0.033       0.0201      4.09 
NGC 4395    186.4788154 33.56051285  1.5         1.5         -27.007      8.752    0.227    22.72       0.21        0.009       0.048       0.011       4.78 
NGC 4395    186.4780913 33.55962179  2.1         1.4         -81.306      11.274   0.198    28.1        0.26        0.009       0.047       0.0094      4.91 
NGC 4395    186.4670331 33.55164946  0.9         0.5         24.368       1.928    0.742    3.22        0.03        0.006       0.034       0.0252      4.21 
NGC 4395    186.4816889 33.56137531  1.2         0.5         -39.955      2.544    0.496    6.35        0.06        0.009       0.044       0.022       4.19 
NGC 4395    186.4641    33.54960602  2.3         1.1         11.34        10.224   0.43     13.13       0.12        0.004       0.026       0.0112      4.93 
NGC 4395    186.4553497 33.54314848  1           0.9         -67.579      3.532    0.388    9.5         0.09        0.009       0.055       0.0212      4.47 
NGC 4395    186.4505341 33.53961613  1.3         1.1         -6.209       5.395    0.417    9.35        0.09        0.006       0.035       0.0147      4.66 
NGC 4395    186.4639062 33.5478993   1.5         0.8         -11.848      4.598    0.591    5.91        0.06        0.004       0.026       0.0155      4.59 
NGC 4395    186.4554688 33.54235621  1.3         0.8         -81.54       3.832    0.373    9.73        0.09        0.009       0.052       0.0192      4.51 
NGC 4395    186.5213549 33.58704363  1.7         1.1         -96.31       7.546    0.314    15.83       0.15        0.007       0.024       0.0076      4.13 
NGC 4395    186.457023  33.54356196  2.3         1.8         -105.392     15.909   0.202    33.34       0.31        0.007       0.043       0.0086      5.13 
NGC 4395    186.4620554 33.54679264  2.6         1.8         -86.06       17.902   0.197    34.57       0.32        0.007       0.039       0.0077      5.18 
NGC 4395    186.4706933 33.55194029  1.6         1.4         -28.477      8.388    0.25     20.19       0.19        0.008       0.049       0.0122      4.85 
NGC 4395    186.465596  33.5471354   1           0.5         -125.293     2.151    0.723    3.57        0.03        0.006       0.034       0.0244      4.26 
NGC 4395    186.453366  33.54035306  2.2         1.1         -5.711       9.126    0.262    20.11       0.19        0.008       0.045       0.0117      4.89 
NGC 4395    186.4532597 33.5398154   1.9         1.4         -34.221      10.372   0.211    27.29       0.26        0.009       0.053       0.0113      4.94 
NGC 4395    186.4535526 33.53843961  3           1.1         -78.836      12.505   0.343    15.99       0.15        0.004       0.026       0.0089      5.02 
NGC 4395    186.4791736 33.55512922  1.2         0.9         22.675       4.204    0.495    7.29        0.07        0.006       0.034       0.0168      4.51 
NGC 4395    186.4676524 33.54588865  1.2         0.8         1.611        3.528    0.529    6.25        0.06        0.006       0.036       0.0191      4.47 
NGC 4395    186.4639064 33.5431884   2.2         1.2         -61.509      10.365   0.301    17.5        0.16        0.006       0.034       0.0103      4.94 
NGC 4395    186.4711268 33.54687319  1.2         0.4         31.103       2.033    0.65     4.41        0.04        0.007       0.044       0.0286      4.23 
NGC 4395    186.534827  33.58967137  0.9         0.6         -21.726      2.017    0.627    4.48        0.04        0.008       0.019       0.0121      3.49 
NGC 4395    186.4604723 33.53847895  1.4         1           -91.038      5.469    0.333    12.5        0.12        0.008       0.046       0.0155      4.66 
NGC 4395    186.4724997 33.54613382  1.4         1.1         45.829       6.076    0.456    9.05        0.09        0.005       0.03        0.0138      4.71 
NGC 4395    186.4657652 33.5415867   0.9         0.6         -104.971     1.977    0.765    3.11        0.03        0.005       0.032       0.0244      4.22 
NGC 4395    186.4691396 33.54304104  2           0.5         -71.734      3.682    0.602    5.82        0.05        0.005       0.032       0.0193      4.49 
NGC 4395    186.4573349 33.53523266  1.9         0.6         38.868       4.532    0.546    6.98        0.07        0.005       0.031       0.0171      4.58 
NGC 4395    186.4600659 33.53703296  2.1         1.2         -80.675      9.493    0.239    22.31       0.21        0.008       0.048       0.0114      4.90 
NGC 4395    186.4654686 33.5372278   0.9         0.7         -100.152     2.358    0.689    3.81        0.04        0.006       0.033       0.0226      4.30 
NGC 4395    186.4659464 33.53703901  1.3         0.7         -77.068      3.71     0.48     7.11        0.07        0.007       0.039       0.0187      4.49 
NGC 4395    186.4390887 33.51853755  1.1         1           -33.037      4.278    0.417    8.37        0.08        0.007       0.033       0.0138      4.38 
NGC 4395    186.4054205 33.49596535  1.6         0.6         36.451       3.465    0.624    5.09        0.05        0.005       0.012       0.0077      3.80 
NGC 4395    186.4269401 33.50986647  1.3         1           -56.079      4.713    0.406    8.77        0.08        0.006       0.019       0.0076      4.24 
NGC 4395    186.4276102 33.51028002  1.7         0.9         -103.943     5.992    0.403    9.58        0.09        0.006       0.016       0.0066      4.36 
NGC 4395    186.4747512 33.54166362  1.5         0.5         -92.358      2.682    0.7      4.36        0.04        0.006       0.033       0.0231      4.35 
NGC 4395    186.4663552 33.53569568  1.1         0.5         -89.222      2.173    0.627    4.61        0.04        0.007       0.043       0.027       4.26 
NGC 4395    186.4333574 33.51265343  1.3         1.1         -47.457      5.42     0.334    11.97       0.11        0.008       0.029       0.0096      4.45 
NGC 4395    186.4292751 33.51566656  7.7         6.9         -4.224       205.673  0.029    1039.93     9.76        0.017       0.066       0.002       6.04 
NGC 4395    186.4316285 33.51379818  5.9         3.8         -90.514      87.123   0.037    533.37      5.01        0.021       0.08        0.003       5.66 
NGC 4395    186.4293041 33.51117668  4.6         3.3         47.687       58.787   0.074    185.48      1.74        0.011       0.035       0.0026      5.39 
NGC 4395    186.4307326 33.51178109  7.5         3.1         -95.759      91.424   0.072    301.76      2.83        0.011       0.039       0.0028      5.62 
NGC 4395    186.4228006 33.51560118  5.4         2.1         -114.325     44.532   0.154    61.54       0.58        0.005       0.015       0.0023      5.27 
NGC 4395    186.4246494 33.51570847  4.2         2.4         14.894       39.039   0.144    67.35       0.63        0.006       0.02        0.0029      5.24 
NGC 4395    186.4262588 33.51213774  7.4         1.9         -2.199       54.828   0.146    81.45       0.76        0.005       0.016       0.0023      5.34 
NGC 4395    186.4262399 33.51104271  5.1         1.8         7.455        34.48    0.174    51.48       0.48        0.005       0.015       0.0027      5.12 
NGC 4395    186.4403121 33.51461767  1.5         0.7         27.652       4.053    0.489    7.19        0.07        0.006       0.028       0.0135      4.36 
NGC 4395    186.4373614 33.51190352  1           0.6         -27.227      2.463    0.546    5.49        0.05        0.008       0.03        0.0166      4.14 
NGC 4395    186.430259  33.5076039   1.2         0.8         40.877       3.97     0.46     7.54        0.07        0.007       0.019       0.0087      4.17 
NGC 4395    186.4312705 33.50749492  1.8         1.4         -41.896      9.81     0.257    21.05       0.2         0.007       0.022       0.0056      4.57 
NGC 4395    186.43549   33.50513947  1.1         0.5         -23.722      2.308    0.707    4.27        0.04        0.006       0.019       0.0132      3.94 
NGC 4395    186.4870129 33.53968245  1.2         1.1         46.337       5.064    0.419    9.57        0.09        0.007       0.035       0.0145      4.52 
NGC 4395    186.4871566 33.53879515  1.4         1.2         -54.828      6.855    0.347    12.62       0.12        0.006       0.034       0.0116      4.65 
NGC 4395    186.4970289 33.54259864  1.2         0.9         1.865        4.155    0.488    7.2         0.07        0.006       0.025       0.0123      4.37 
NGC 4395    186.4805262 33.53261022  3.3         2.3         -55.168      29.794   0.095    109.04      1.02        0.013       0.071       0.0068      5.36 
NGC 4395    186.4822636 33.53218285  1.6         1.1         -0.555       6.598    0.418    9.59        0.09        0.005       0.028       0.0116      4.68 
NGC 4395    186.4554833 33.51257328  2           1.9         -34.805      14.25    0.121    64.75       0.61        0.016       0.076       0.0092      4.91 
NGC 4395    186.5096718 33.54703441  0.9         0.7         -36.584      2.457    0.523    5.42        0.05        0.008       0.02        0.0103      3.90 
NGC 4395    186.500876  33.53973563  1           0.8         -39.341      3.274    0.487    6.74        0.06        0.007       0.026       0.0129      4.23 
NGC 4395    186.5065106 33.54272362  1.2         0.5         -109.965     2.355    0.622    4.83        0.05        0.007       0.021       0.0131      3.95 
NGC 4395    186.4692882 33.51751026  2.3         1.5         0.115        13.191   0.236    24.98       0.23        0.007       0.034       0.0081      4.93 
NGC 4395    186.5117854 33.54469505  1.2         0.5         -112.475     2.291    0.715    3.83        0.04        0.006       0.014       0.0101      3.84 
NGC 4395    186.5009815 33.53737518  1.6         1           -111.149     6.191    0.353    11.99       0.11        0.007       0.025       0.0087      4.50 
NGC 4395    186.468024  33.5143397   1.3         0.7         -9.021       3.71     0.517    6.42        0.06        0.006       0.03        0.0155      4.32 
NGC 4395    186.4634682 33.51036452  1           0.6         -38.638      2.187    0.627    4.39        0.04        0.007       0.032       0.0199      4.09 
NGC 4395    186.4843833 33.52477402  1.3         0.8         -5.497       4.055    0.43     7.69        0.07        0.007       0.033       0.0143      4.37 
NGC 4395    186.4836988 33.52462878  2.4         1.5         -94.524      14.073   0.255    24.6        0.23        0.006       0.031       0.0079      4.92 
NGC 4395    186.4853624 33.52554633  2.6         1.8         -35.628      17.97    0.245    26.38       0.25        0.005       0.026       0.0063      5.02 
NGC 4395    186.4844274 33.52655785  1.6         1.1         -100.724     6.96     0.45     9.02        0.08        0.004       0.023       0.0103      4.63 
NGC 4395    186.4766106 33.52003664  1.5         0.5         -87.225      3.165    0.552    5.88        0.06        0.006       0.033       0.0184      4.30 
NGC 4395    186.4762688 33.51922085  1.7         1.1         -119.417     7.232    0.345    12.68       0.12        0.006       0.031       0.0108      4.65 
NGC 4395    186.4868528 33.52557821  2.3         1.2         28.275       10.516   0.355    14.64       0.14        0.005       0.024       0.0084      4.78 
NGC 4395    186.4864691 33.5243025   1.4         0.9         13.704       4.881    0.429    8.58        0.08        0.006       0.03        0.0127      4.44 
NGC 4395    186.4843519 33.52286867  1.3         1.1         32.368       5.877    0.42     9.59        0.09        0.006       0.028       0.0117      4.52 
NGC 4395    186.5005102 33.53271361  1.2         0.6         -2.345       2.648    0.588    4.84        0.05        0.006       0.023       0.0137      4.13 
NGC 4395    186.415875  33.47530538  0.9         0.8         -109.37      2.747    0.508    5.86        0.06        0.007       0.019       0.0095      3.65 
NGC 4395    186.5196962 33.54527767  1.5         0.9         -80.034      5.053    0.413    9.95        0.09        0.007       0.017       0.0071      4.10 
NGC 4395    186.5030642 33.53270427  2           0.9         -126.723     7.101    0.325    13.24       0.12        0.006       0.022       0.0071      4.50 
NGC 4395    186.5040117 33.5325918   2           0.7         41.5         5.063    0.443    8.44        0.08        0.006       0.019       0.0083      4.33 
NGC 4395    186.4842371 33.51876426  1.4         1           -43.566      5.122    0.52     7.47        0.07        0.005       0.023       0.0121      4.46 
NGC 4395    186.4907455 33.52201197  1.5         0.5         -8.202       3.033    0.531    6.19        0.06        0.007       0.03        0.0161      4.23 
NGC 4395    186.5205031 33.54268983  3.8         1.4         -101.116     20.813   0.203    35.27       0.33        0.006       0.015       0.003       4.71 
NGC 4395    186.4985716 33.52617733  1.3         0.5         -100.627     2.598    0.689    4.37        0.04        0.006       0.022       0.0148      4.12 
NGC 4395    186.5063049 33.53160337  3.6         1.9         6.047        25.831   0.156    52.93       0.5         0.007       0.021       0.0033      4.99 
NGC 4395    186.4674244 33.5072478   2           1.9         -18.743      14.88    0.194    34.22       0.32        0.008       0.033       0.0064      4.92 
NGC 4395    186.4686383 33.50597327  2.7         2.2         -123.434     23.57    0.127    69.59       0.65        0.01        0.04        0.0051      5.11 
NGC 4395    186.4997181 33.52657554  1.6         1.5         -12.379      9.134    0.289    18.05       0.17        0.007       0.024       0.0071      4.65 
NGC 4395    186.4997724 33.52606832  1.5         0.9         12.576       5.366    0.329    11.92       0.11        0.008       0.027       0.009       4.41 
NGC 4395    186.4998068 33.52566512  1.1         0.6         -10.027      2.408    0.695    3.94        0.04        0.006       0.02        0.0139      4.06 
NGC 4395    186.5048871 33.52800615  1.9         0.4         -61.404      3.087    0.558    6.17        0.06        0.007       0.021       0.0116      4.08 
NGC 4395    186.5015677 33.52518169  1.5         0.7         15.063       4.109    0.544    6.32        0.06        0.005       0.018       0.0095      4.25 
NGC 4395    186.4793988 33.51049732  2.1         1.3         -40.84       10.893   0.238    23.46       0.22        0.007       0.031       0.0073      4.79 
NGC 4395    186.4796521 33.50999088  1.6         0.9         -17.985      5.146    0.377    10.2        0.1         0.007       0.028       0.0104      4.46 
NGC 4395    186.4800954 33.51575671  4.1         2           -112.655     31.016   0.044    247.21      2.32        0.028       0.127       0.0057      5.24 
NGC 4395    186.4811797 33.51572349  2.4         2           23.33        17.951   0.037    205.31      1.93        0.039       0.18        0.0068      5.01 
NGC 4395    186.483478  33.51505581  7           6.5         -117.911     175.509  0.018    1937.33     18.18       0.038       0.165       0.0034      6.00 
NGC 4395    186.4717216 33.5149318   8.2         6           -98.62       188.9    0.039    639.15      6           0.012       0.058       0.0023      6.03 
NGC 4395    186.4744461 33.51271826  6.3         4           40.476       96.883   0.069    243.17      2.28        0.009       0.04        0.0028      5.74 
NGC 4395    186.4755242 33.51391175  5.3         2.8         -117.083     56.431   0.103    119.88      1.13        0.007       0.034       0.0036      5.50 
NGC 4395    186.4781323 33.51307236  14.2        5.1         -87.479      279.962  0.047    535.94      5.03        0.007       0.029       0.0014      6.20 
NGC 4395    186.4811783 33.51879299  7.7         3.1         -87.427      93.987   0.072    181.77      1.71        0.007       0.032       0.0024      5.73 
NGC 4395    186.4782099 33.52714923  2.5         1.9         35.02        17.846   0.171    40.14       0.38        0.008       0.043       0.0074      5.12 
NGC 4395    186.4829147 33.52696236  2.7         2           -96.963      21.233   0.202    35.15       0.33        0.006       0.03        0.0061      5.14 
NGC 4395    186.4805363 33.52637776  9.2         5.1         -73.759      181.852  0.055    391         3.67        0.007       0.04        0.0022      6.09 
NGC 4395    186.4705052 33.50949684  7.8         3.5         -30.201      106.7    0.103    138.68      1.3         0.004       0.019       0.002       5.78 
NGC 4395    186.4805069 33.52209546  4.2         3.6         -9.464       58.285   0.146    79.96       0.75        0.005       0.024       0.0036      5.55 
NGC 4395    186.4797705 33.5204852   11.2        2.8         30.131       119.12   0.121    151.23      1.42        0.004       0.022       0.0027      5.85 
NGC 4395    186.4703004 33.51143052  3.4         2.7         2.892        35.151   0.178    49.15       0.46        0.005       0.022       0.0039      5.30 
NGC 4395    186.5146696 33.53318951  1.8         1.4         -27.983      9.476    0.335    14.64       0.14        0.005       0.013       0.0043      4.43 
NGC 4395    186.4735399 33.50500558  1.2         0.6         -60.22       3.008    0.492    6.51        0.06        0.007       0.027       0.0134      4.18 
NGC 4395    186.5215068 33.53711694  1.1         0.6         -56.066      2.502    0.429    7.25        0.07        0.01        0.026       0.0111      3.78 
NGC 4395    186.456474  33.49206154  0.9         0.9         22.383       3.134    0.511    6.05        0.06        0.007       0.016       0.0083      3.95 
NGC 4395    186.5038467 33.52355359  1.1         0.9         2.736        3.948    0.423    8           0.08        0.007       0.021       0.0088      4.18 
NGC 4395    186.5085905 33.52661751  1.9         0.8         44.25        5.953    0.462    9.16        0.09        0.005       0.014       0.0065      4.30 
NGC 4395    186.4485913 33.48539504  1.1         0.7         -39.34       2.988    0.515    6.02        0.06        0.007       0.019       0.0099      3.83 
NGC 4395    186.4666146 33.49737409  1           0.5         -44.732      2.072    0.67     4.18        0.04        0.007       0.02        0.0131      3.87 
NGC 4395    186.4893702 33.53027469  4.7         4.4         -12.287      78.996   0.045    394.53      3.7         0.017       0.085       0.0039      5.65 
NGC 4395    186.4911479 33.52762543  11.5        6.5         38.555       288.463  0.017    2816.24     26.43       0.034       0.155       0.003       6.21 
NGC 4395    186.496004  33.52266969  6.4         2.7         -81.834      67.575   0.056    315.43      2.96        0.016       0.062       0.0035      5.55 
NGC 4395    186.495787  33.52037912  8           6.1         -44.285      189.521  0.027    1031.77     9.68        0.019       0.069       0.002       5.98 
NGC 4395    186.4864682 33.5300044   7.8         6.2         -87.147      186.467  0.041    625.33      5.87        0.012       0.059       0.0025      6.05 
NGC 4395    186.4983234 33.52368199  4.2         3.2         -15.212      52.311   0.095    117.28      1.1         0.008       0.028       0.0027      5.41 
NGC 4395    186.4951088 33.52784506  5.9         3.2         -127.056     73.913   0.09     144.47      1.36        0.007       0.028       0.0026      5.62 
NGC 4395    186.4857059 33.53280156  7.5         4.7         -6.365       135.474  0.094    188.39      1.77        0.005       0.025       0.0024      5.95 
NGC 4395    186.4883803 33.52427795  6.8         3           -72.752      77.487   0.146    99.83       0.94        0.004       0.021       0.003       5.64 
NGC 4395    186.4993698 33.51974598  6.3         2.3         -120.943     55.839   0.121    89.33       0.84        0.006       0.018       0.0022      5.38 
NGC 4395    186.4893624 33.51184446  1.5         0.8         -25.797      4.556    0.454    7.76        0.07        0.006       0.021       0.0095      4.34 
NGC 4395    186.4943427 33.51494804  2.8         1.2         -89.187      13.262   0.323    23.15       0.22        0.006       0.021       0.0066      4.78 
NGC 4395    186.4933681 33.51502411  4           2.3         -50.628      35.338   0.383    33.14       0.31        0.003       0.011       0.0044      5.22 
NGC 4395    186.4908369 33.5122725   1.5         0.9         44.511       4.929    0.404    9.58        0.09        0.007       0.023       0.0094      4.36 
NGC 4395    186.458174  33.49002031  3.1         1.9         -55.025      22.029   0.115    76.45       0.72        0.012       0.029       0.0033      4.78 
NGC 4395    186.4608036 33.49122994  0.8         0.7         -15.343      2.208    0.652    4.08        0.04        0.006       0.015       0.01        3.80 
NGC 4395    186.4602676 33.49097427  1           0.7         13.896       2.573    0.695    3.85        0.04        0.005       0.012       0.0087      3.86 
NGC 4395    186.4606185 33.49191894  2.3         1.4         48.825       12.294   0.362    15.09       0.14        0.004       0.01        0.0037      4.55 
NGC 4395    186.4844241 33.50762325  2.1         1.2         -128.852     9.53     0.264    20.05       0.19        0.007       0.025       0.0066      4.65 
NGC 4395    186.4853459 33.506901    1.2         0.8         -45.01       3.911    0.474    6.14        0.06        0.005       0.018       0.0085      4.24 
NGC 4395    186.4850785 33.50616158  1.8         1.4         -33.534      9.745    0.285    18.86       0.18        0.007       0.022       0.0062      4.62 
NGC 4395    186.483733  33.5068623   1.2         0.6         20.659       2.825    0.596    4.91        0.05        0.006       0.02        0.0122      4.11 
NGC 4395    186.5185771 33.52835732  1.6         0.6         -106.615     3.572    0.588    5.91        0.06        0.006       0.014       0.0083      3.96 
NGC 4395    186.5018435 33.51638731  0.8         0.6         -39.932      1.921    0.696    3.81        0.04        0.007       0.019       0.0135      3.84 
NGC 4395    186.5195018 33.52799265  1.6         0.9         -67.484      5.565    0.493    8.37        0.08        0.005       0.013       0.0064      4.14 
NGC 4395    186.5024371 33.51600611  1.7         0.9         -17.508      5.792    0.562    7.87        0.07        0.005       0.013       0.0073      4.31 
NGC 4395    186.5325885 33.53594264  1.1         0.9         29.419       3.906    0.472    7.42        0.07        0.007       0.017       0.0082      3.88 
NGC 4395    186.5513483 33.54850369  0.9         0.6         -128.22      1.993    0.664    3.77        0.04        0.007       0.017       0.0113      3.49 
NGC 4395    186.5017588 33.51517994  0.8         0.7         -45.751      2.019    0.631    4.1         0.04        0.007       0.02        0.0123      3.85 
NGC 4395    186.5016426 33.51479567  1           0.6         6.6          2.171    0.533    4.89        0.05        0.008       0.022       0.0115      3.88 
NGC 4395    186.5126091 33.52383499  2.2         2.1         5.557        18.503   0.144    56.16       0.53        0.01        0.025       0.0037      4.73 
NGC 4395    186.5133556 33.52376856  1.7         0.9         -79.282      5.506    0.243    17.57       0.16        0.011       0.027       0.0065      4.19 
NGC 4395    186.5131838 33.52470329  2           1.8         -42.223      13.69    0.167    39.29       0.37        0.01        0.024       0.004       4.59 
NGC 4395    186.514422  33.52417969  3.2         1.1         35.392       13.93    0.27     23.91       0.22        0.006       0.014       0.0039      4.59 
NGC 4395    186.5141856 33.52379034  1.5         1.1         41.896       6.707    0.37     12.06       0.11        0.006       0.015       0.0055      4.27 
NGC 4395    186.5117166 33.52309336  2           1.1         -111.182     8.834    0.398    11.67       0.11        0.005       0.011       0.0044      4.41 
NGC 4395    186.5120145 33.5219614   1.4         1           -51.307      5.763    0.5      7.96        0.07        0.005       0.012       0.0058      4.22 
NGC 4395    186.5187949 33.52536437  1.5         0.6         -63.469      3.236    0.557    5.57        0.05        0.006       0.015       0.0083      3.91 
NGC 4395    186.4912899 33.51054101  3.5         1.7         -116.499     23.534   0.133    69.06       0.65        0.01        0.033       0.0044      5.01 
NGC 4395    186.4908738 33.51006633  3.4         1.2         -125.049     15.755   0.141    49.27       0.46        0.011       0.035       0.005       4.83 
NGC 4395    186.4907691 33.50919711  1.7         1.2         -117.699     7.735    0.326    12.95       0.12        0.006       0.018       0.006       4.51 
NGC 4395    186.4927412 33.50964441  4.9         1.7         -102.366     31.882   0.251    39.66       0.37        0.004       0.013       0.0033      5.10 
NGC 4395    186.4939532 33.50937262  1.7         1.4         -1.708       9.104    0.208    25.84       0.24        0.01        0.029       0.006       4.54 
NGC 4395    186.4925068 33.50808309  5.2         2.8         1.855        56.618   0.148    80.01       0.75        0.005       0.014       0.0021      5.33 
NGC 4395    186.4936981 33.50734576  1.8         1.2         -108.409     8.719    0.276    17.09       0.16        0.007       0.019       0.0053      4.50 
NGC 4395    186.5204263 33.52632021  1.4         1.3         -28.22       6.664    0.395    11.17       0.1         0.006       0.015       0.0059      4.21 
NGC 4395    186.5207937 33.52577752  2.7         1.8         -1.647       18.316   0.25     26.18       0.25        0.005       0.013       0.0032      4.64 
NGC 4395    186.5203285 33.52776266  1           0.6         -43.649      2.068    0.649    4.18        0.04        0.007       0.018       0.0116      3.70 
NGC 4395    186.5204978 33.52718982  1.6         1           -88.677      6.325    0.413    10.4        0.1         0.006       0.015       0.006       4.19 
NGC 4395    186.5210645 33.52663479  1.6         0.9         -42.544      5.395    0.419    8.58        0.08        0.005       0.014       0.006       4.11 
NGC 4395    186.4833814 33.49892412  1           0.6         44.673       2.409    0.732    4.05        0.04        0.006       0.015       0.0111      3.90 
NGC 4395    186.5001143 33.50995094  1.3         0.9         -37.453      4.448    0.41     8.89        0.08        0.007       0.018       0.0074      4.16 
NGC 4395    186.4902711 33.50323145  1.6         0.8         -38.643      4.833    0.369    10.25       0.1         0.007       0.02        0.0073      4.22 
NGC 4395    186.4922918 33.5048246   1.3         0.8         -123.181     3.675    0.531    5.95        0.06        0.006       0.015       0.0081      4.10 
NGC 4395    186.5146871 33.51867228  1.2         0.4         3.209        2.074    0.63     4.6         0.04        0.008       0.018       0.0116      3.74 
NGC 4395    186.5140405 33.51833779  1.2         0.9         -97.575      4.081    0.588    6.02        0.06        0.005       0.012       0.0072      4.04 
NGC 4395    186.494894  33.50548159  1.6         0.7         -68.012      4.105    0.561    6.32        0.06        0.005       0.014       0.0078      4.13 
NGC 4395    186.4879649 33.50354207  5.1         3.2         21.603       63.168   0.064    250.76      2.35        0.014       0.039       0.0025      5.36 
NGC 4395    186.4866591 33.50416522  1.8         1.1         -104.687     7.93     0.239    23.26       0.22        0.01        0.03        0.0071      4.48 
NGC 4395    186.4892577 33.50155255  3.9         2.5         49.042       36.898   0.104    103.65      0.97        0.01        0.025       0.0026      5.08 
NGC 4395    186.486468  33.50274173  1.8         1.4         -41.916      9.47     0.286    17.2        0.16        0.006       0.018       0.0051      4.53 
NGC 4395    186.4837665 33.49646658  1.4         1.3         6.99         6.843    0.447    10.2        0.1         0.005       0.013       0.0056      4.31 
NGC 4395    186.529701  33.52663571  1           0.5         27.653       2.033    0.691    3.58        0.03        0.006       0.018       0.0122      3.61 
NGC 4395    186.4978197 33.50533333  2.4         2.3         -59.418      21.165   0.091    104.54      0.98        0.017       0.042       0.0038      4.81 
NGC 4395    186.4815378 33.493409    2.5         0.9         -68.95       9.333    0.277    18.24       0.17        0.007       0.016       0.0045      4.42 
NGC 4395    186.5159686 33.51679213  1.6         1.4         -104.677     8.741    0.332    14.22       0.13        0.006       0.014       0.0047      4.34 
NGC 4395    186.5191445 33.51761554  1.9         1           -91.622      7.71     0.291    16.43       0.15        0.007       0.019       0.0056      4.26 
NGC 4395    186.5171567 33.51527252  1.6         1.4         -99.379      8.731    0.339    13.55       0.13        0.005       0.014       0.0047      4.32 
NGC 4395    186.5127428 33.51221422  3.1         2.8         36.436       33.683   0.078    142.22      1.33        0.015       0.036       0.0028      4.94 
NGC 4395    186.5138168 33.51174442  1.3         0.5         -38.085      2.546    0.334    9.08        0.09        0.012       0.031       0.0103      3.80 
NGC 4395    186.5201169 33.51506275  1.1         0.8         -107.753     3.333    0.488    6.59        0.06        0.007       0.019       0.0093      3.87 
NGC 4395    186.4581407 33.47260024  1.2         1.1         -60.738      4.99     0.276    15          0.14        0.01        0.025       0.007       3.95 
NGC 4395    186.5189153 33.51021985  1.6         0.9         32.485       5.414    0.358    10.75       0.1         0.007       0.02        0.0071      4.07 
NGC 2541    123.6505245 49.11089092  1.9         1.4         27.457       19.491   0.184    13.25       0.15        0.002       0.016       0.0029      5.53 
NGC 2541    123.6401851 49.08489264  1.3         0.8         -110.724     7.679    0.367    4.8         0.06        0.002       0.013       0.0046      5.26 
NGC 2541    123.6755406 49.0905786   1.6         1.1         -80.298      12.342   0.26     8.3         0.09        0.002       0.015       0.004       5.43 
NGC 2541    123.644382  49.07693916  1.3         1           -70.383      9.299    0.344    5.79        0.07        0.002       0.016       0.0056      5.49 
NGC 2541    123.6710542 49.08791914  2.9         1.2         -29.114      24.346   0.093    35.88       0.4         0.005       0.035       0.0033      5.86 
NGC 2541    123.6711988 49.08713376  6.2         4.2         -93.786      189.746  0.048    158.58      1.79        0.003       0.02        0.001       6.77 
NGC 2541    123.6670174 49.0820348   1.9         1           -98.786      13.568   0.291    7.21        0.08        0.002       0.018       0.0053      5.84 
NGC 2541    123.663483  49.07912826  1.9         1.3         -23.41       17.173   0.184    12.95       0.15        0.003       0.027       0.0049      6.11 
NGC 2541    123.6460828 49.06990423  3.7         2.4         22.946       63.928   0.11     39.35       0.44        0.002       0.018       0.002       6.38 
NGC 2541    123.6477934 49.06989966  1.8         1           55.732       13.456   0.246    8.73        0.1         0.002       0.02        0.005       5.75 
NGC 2541    123.6561081 49.07361759  4.7         4.6         38.517       159.628  0.04     183.48      2.07        0.004       0.041       0.0017      7.12 
NGC 2541    123.6552621 49.07045766  3.5         2.1         -88.804      53.658   0.081    49.01       0.55        0.003       0.032       0.0027      6.64 
NGC 2541    123.6834451 49.07960892  1.5         1.2         -98.532      12.956   0.244    8.39        0.1         0.002       0.013       0.0032      5.49 
NGC 2541    123.6722588 49.07501629  3.2         1.2         0.733        27.635   0.234    15.96       0.18        0.002       0.02        0.0047      6.28 
NGC 2541    123.6633177 49.06907688  1.3         0.7         6.79         7.075    0.364    4.46        0.05        0.002       0.022       0.0081      5.76 
NGC 2541    123.6545638 49.06750461  3.9         1.3         -84.872      37.522   0.149    27.43       0.31        0.003       0.026       0.0039      6.48 
NGC 2541    123.6553189 49.06524059  3.9         2.9         -89.698      82.313   0.027    267.35      3.01        0.011       0.115       0.0034      6.83 
NGC 2541    123.6737072 49.07244965  1.4         1.1         -86.559      10.786   0.263    7.08        0.08        0.002       0.023       0.0061      5.90 
NGC 2541    123.6853158 49.07683447  2           1.7         -44.141      24.575   0.146    19.2        0.22        0.003       0.016       0.0023      5.77 
NGC 2541    123.686846  49.07751506  2.2         1.4         19.861       21.831   0.176    14.89       0.17        0.002       0.016       0.0028      5.67 
NGC 2541    123.665784  49.06924833  4.4         3           14.444       97.96    0.073    83.36       0.94        0.003       0.03        0.0022      6.90 
NGC 2541    123.6651016 49.06854734  4.3         2.4         -95.474      76.313   0.089    67.34       0.76        0.003       0.031       0.0028      6.79 
NGC 2541    123.663024  49.06547921  2           1.6         31.05        23.886   0.157    18.09       0.2         0.003       0.027       0.0042      6.29 
NGC 2541    123.6389112 49.05323912  1.8         1.2         25.676       14.945   0.299    7.79        0.09        0.002       0.015       0.0046      5.42 
NGC 2541    123.6666919 49.06565735  2.7         1.5         17.866       29.467   0.168    20.8        0.23        0.002       0.025       0.0042      6.38 
NGC 2541    123.6661759 49.06508144  1.8         1           -101.491     12.232   0.247    8.26        0.09        0.002       0.024       0.0059      6.00 
NGC 2541    123.6679089 49.06576846  3           1.5         34.948       32.076   0.208    19.03       0.21        0.002       0.021       0.0044      6.42 
NGC 2541    123.667423  49.06381001  2.3         1.4         -34.234      22.555   0.16     16.72       0.19        0.003       0.026       0.0042      6.27 
NGC 2541    123.6471054 49.05810662  6           2.8         15.725       121.239  0.071    102.64      1.16        0.003       0.021       0.0015      6.58 
NGC 2541    123.6485828 49.05862489  3.9         2.3         55.466       63.856   0.084    54.31       0.61        0.003       0.024       0.002       6.36 
NGC 2541    123.6469681 49.05721554  3.4         2           44.138       48.885   0.117    36.14       0.41        0.003       0.017       0.002       6.16 
NGC 2541    123.6454772 49.05612554  6.2         1.7         -88.517      78.636   0.107    55.64       0.63        0.002       0.015       0.0016      6.31 
NGC 2541    123.6496194 49.05655991  5.4         2.6         32.96        104.8    0.068    83.74       0.94        0.003       0.022       0.0015      6.58 
NGC 2541    123.6468848 49.05458062  7.1         4.8         -55.997      248.468  0.026    359.87      4.05        0.005       0.031       0.0009      6.83 
NGC 2541    123.6500016 49.05750418  2.1         1.8         -26.5        27.852   0.188    17.14       0.19        0.002       0.018       0.0034      6.03 
NGC 2541    123.6659208 49.06080859  2.2         1.3         -85.017      20.803   0.145    18.64       0.21        0.003       0.032       0.0046      6.23 
NGC 2541    123.6645555 49.06144126  5.4         3           -109.88      116.192  0.075    88.13       0.99        0.003       0.027       0.002       6.98 
NGC 2541    123.667198  49.06185914  5.2         2.4         -67.799      89.476   0.094    60.51       0.68        0.002       0.024       0.0023      6.86 
NGC 2541    123.6694368 49.06285272  3.2         2.2         -46.542      52.053   0.085    47.99       0.54        0.003       0.033       0.0028      6.63 
NGC 2541    123.6795159 49.06667531  2.7         2.3         -105.408     44.816   0.086    43.18       0.49        0.003       0.033       0.0029      6.43 
NGC 2541    123.681971  49.06293342  2.6         2.2         -43.611      42.11    0.085    43.51       0.49        0.004       0.035       0.003       6.35 
NGC 2541    123.6690987 49.05837556  3.2         1.7         -96.105      40.774   0.143    26.09       0.29        0.002       0.023       0.0032      6.52 
NGC 2541    123.6827722 49.06128331  1.5         0.7         23.721       7.013    0.295    5.38        0.06        0.003       0.026       0.0077      5.55 
NGC 2541    123.6526674 49.05315735  6.4         4.7         -69.911      219.802  0.04     190.17      2.14        0.003       0.026       0.0011      6.94 
NGC 2541    123.6553354 49.05045319  6.2         3.8         -98.812      172.697  0.031    250.26      2.82        0.005       0.046       0.0015      6.86 
NGC 2541    123.6678634 49.05441236  3.9         3.5         -33.603      98.819   0.053    107.64      1.21        0.004       0.039       0.0021      6.91 
NGC 2541    123.6829196 49.06003942  1.8         1.4         5.781        17.77    0.262    10.06       0.11        0.002       0.019       0.0051      5.97 
NGC 2541    123.6981046 49.06696715  3.3         2.4         -80.162      57.238   0.075    63.35       0.71        0.004       0.03        0.0023      6.00 
NGC 2541    123.6989019 49.06642501  2.2         1.4         -51.288      23.019   0.123    23.08       0.26        0.003       0.025       0.0031      5.60 
NGC 2541    123.6725296 49.05574038  4.8         3.7         -81.767      127.519  0.065    100.51      1.13        0.003       0.028       0.0019      7.02 
NGC 2541    123.6717817 49.05684986  2.7         1.4         -114.022     26.288   0.145    20.42       0.23        0.003       0.028       0.004       6.33 
NGC 2541    123.6583552 49.04817224  2.3         1.6         -92.816      27.331   0.189    15.12       0.17        0.002       0.018       0.0035      6.09 
NGC 2541    123.6658447 49.05108082  2.9         2.1         -14.484      45.135   0.139    27.8        0.31        0.002       0.022       0.003       6.57 
NGC 2541    123.6764249 49.05306721  2.8         2.2         -41.92       44.515   0.097    39.55       0.45        0.003       0.031       0.0031      6.56 
NGC 2541    123.6737827 49.05164988  2.8         2.1         -44.582      43.741   0.131    27.87       0.31        0.002       0.023       0.003       6.55 
NGC 2541    123.6696116 49.04860992  2.6         2           -90.382      37.603   0.133    32.3        0.36        0.003       0.03        0.0041      6.49 
NGC 2541    123.6681083 49.04916983  4.5         3.8         29.247       125.101  0.073    88.41       1           0.002       0.025       0.0018      7.01 
NGC 2541    123.6637729 49.04953664  1.7         1           -27.549      12.809   0.22     9.46        0.11        0.003       0.026       0.0058      6.02 
NGC 2541    123.665464  49.04834478  7.8         3.4         -102.073     195.336  0.065    126.51      1.43        0.002       0.023       0.0015      7.20 
NGC 2541    123.6644128 49.04716819  3.3         1.7         -60.815      40.483   0.148    25.83       0.29        0.002       0.022       0.0033      6.46 
NGC 2541    123.6890093 49.05651292  1.6         0.6         -78.998      7.375    0.392    4.31        0.05        0.002       0.015       0.006       5.40 
NGC 2541    123.6894477 49.0562863   1.6         0.7         -66.707      7.561    0.366    4.6         0.05        0.002       0.015       0.0057      5.39 
NGC 2541    123.6650133 49.04282801  2           1.3         47.117       18.985   0.247    11.19       0.13        0.002       0.02        0.005       5.97 
NGC 2541    123.6770911 49.04836243  0.9         0.9         -57.491      6.009    0.311    5.06        0.06        0.003       0.03        0.0093      5.69 
NGC 2541    123.6781228 49.04808456  4.1         2.8         -79.72       83.764   0.078    65.96       0.74        0.003       0.028       0.0022      6.82 
NGC 2541    123.6910036 49.05198234  3.7         1.3         10.64        35.424   0.142    25.46       0.29        0.002       0.017       0.0024      6.03 
NGC 2541    123.6902025 49.05138941  2.7         2.4         48.832       46.867   0.101    38.57       0.43        0.003       0.021       0.0021      6.18 
NGC 2541    123.7037954 49.0554985   1.6         1.2         39.921       14.083   0.277    8.09        0.09        0.002       0.013       0.0037      5.39 
NGC 2541    123.6666065 49.04252036  2.4         1.8         3.519        30.504   0.133    26.05       0.29        0.003       0.029       0.0039      6.21 
NGC 2541    123.6661519 49.04191002  2.1         1.8         -28.4        26.96    0.148    20.25       0.23        0.003       0.026       0.0038      6.11 
NGC 2541    123.6682318 49.04217244  5.1         3.1         -107.428     117.089  0.071    89.06       1           0.003       0.026       0.0019      6.82 
NGC 2541    123.6819012 49.04580822  2.2         1.4         52.661       21.699   0.173    14.99       0.17        0.002       0.024       0.0041      6.08 
NGC 2541    123.6652567 49.03848139  3.2         2.4         -94.387      55.773   0.077    54.48       0.61        0.003       0.029       0.0022      6.33 
NGC 2541    123.6710484 49.0377328   1.7         1           30.245       11.708   0.226    9.58        0.11        0.003       0.026       0.0059      5.70 
NGC 2541    123.6710962 49.03726268  2           1.4         -15.484      20.958   0.175    14.61       0.17        0.002       0.022       0.0038      5.94 
NGC 2541    123.7051601 49.05322033  2.2         1.8         -63.598      29.735   0.114    27.79       0.31        0.003       0.022       0.0025      5.71 
NGC 2541    123.7058165 49.05267718  2.5         1.4         -3.605       25.993   0.123    24.92       0.28        0.003       0.022       0.0027      5.65 
NGC 2541    123.7063399 49.05308561  2.2         1.1         12.848       18.126   0.176    16.95       0.19        0.003       0.022       0.0038      5.50 
NGC 2541    123.7061875 49.05219176  2.3         1.3         -5.653       20.636   0.183    15.39       0.17        0.003       0.017       0.0032      5.55 
NGC 2541    123.6614895 49.03242697  2.3         1.9         -120.496     31.998   0.187    17.11       0.19        0.002       0.011       0.0021      5.87 
NGC 2541    123.6564827 49.02437796  3.6         3.2         -63.798      83.526   0.048    108.55      1.22        0.004       0.03        0.0015      6.16 
NGC 2541    123.681408  49.03922996  1.7         1           -94.323      12.964   0.183    14.02       0.16        0.004       0.035       0.0063      5.75 
NGC 2541    123.6813974 49.03863874  2.8         2.8         -40.708      57.016   0.089    53.65       0.6         0.003       0.03        0.0027      6.38 
NGC 2541    123.6813622 49.03758307  3.1         2.4         53.938       54.56    0.103    45.45       0.51        0.003       0.025       0.0026      6.35 
NGC 2541    123.682719  49.03619869  5.5         4           -73.7        161.408  0.037    202.26      2.28        0.004       0.036       0.0014      6.78 
NGC 2541    123.6734768 49.03031033  1.8         1.7         -0.456       21.353   0.19     13.63       0.15        0.002       0.015       0.0028      5.79 
NGC 2541    123.6636004 49.02968861  5.1         3.7         -104.679     136.629  0.073    105.84      1.19        0.003       0.017       0.0013      6.48 
NGC 2541    123.6631798 49.02615143  2.4         1.6         -84.814      28.531   0.187    16.87       0.19        0.002       0.017       0.0032      5.73 
NGC 2541    123.6654439 49.02806817  7.8         6.1         -84.486      347.321  0.049    217.93      2.46        0.002       0.015       0.0007      6.88 
NGC 2541    123.6635399 49.02529651  2.5         1.4         -47.513      26.382   0.194    15.23       0.17        0.002       0.017       0.0033      5.68 
NGC 2541    123.6757638 49.02851992  2.7         2.5         -89.663      49.015   0.099    39.21       0.44        0.003       0.017       0.0017      6.12 
NGC 2541    123.6832508 49.01111382  1.6         0.8         -97.163      9.109    0.342    5.45        0.06        0.002       0.014       0.0047      5.20 
NGC 2541    123.7070655 49.01366056  1.5         0.8         15.362       8.506    0.382    4.92        0.06        0.002       0.013       0.0051      5.17 
UGC 7608    187.1750027 43.24306261  2.1         1.8         -80.273      13.044   0.05     12.22       0.11        0.003       0.008       0.0004      5.55 
UGC 7608    187.1794806 43.24251423  2.7         2.5         8.834        24.859   0.012    117.96      1.11        0.016       0.04        0.0006      5.84 
UGC 7608    187.1830739 43.24051938  1.2         0.8         -1.265       3.752    0.139    2.27        0.02        0.002       0.005       0.0007      5.02 
UGC 7608    187.2167159 43.24555327  1.4         1.2         -83.163      6.236    0.104    3.84        0.04        0.002       0.011       0.0012      5.22 
UGC 7608    187.1970231 43.2394087   2.1         1.6         74.551       11.848   0.078    6.98        0.07        0.002       0.005       0.0004      5.52 
UGC 7608    187.1952912 43.23938967  3.3         2.3         -28.164      27.065   0.044    19          0.18        0.002       0.006       0.0003      5.88 
UGC 7608    187.1924321 43.23666322  1.7         1.4         64.432       8.41     0.083    5.57        0.05        0.002       0.01        0.0009      5.38 
UGC 7608    187.1776504 43.23291583  1.3         0.7         -37.874      3.204    0.154    1.91        0.02        0.002       0.007       0.001       5.07 
UGC 7608    187.1678082 43.23120319  1.5         0.9         -69.688      5.009    0.112    3.36        0.03        0.002       0.011       0.0012      5.16 
UGC 7608    187.2020233 43.23729069  1.5         1.3         -99.014      6.607    0.119    3.57        0.03        0.002       0.005       0.0005      5.27 
UGC 7608    187.2047722 43.23583421  1.8         1.6         -17.934      10.371   0.071    7.19        0.07        0.002       0.006       0.0004      5.46 
UGC 7608    187.199477  43.23448079  1.3         0.9         25.346       4.145    0.139    2.39        0.02        0.002       0.009       0.0012      5.06 
UGC 7608    187.2101267 43.23526302  1.5         1.2         -13.52       6.143    0.104    3.88        0.04        0.002       0.006       0.0006      5.22 
UGC 7608    187.2070193 43.23393276  2.9         2.2         -20.814      22.526   0.039    20.69       0.19        0.003       0.008       0.0003      5.80 
UGC 7608    187.1707805 43.22732597  2.2         1.6         55.133       12.114   0.054    10.8        0.1         0.003       0.01        0.0005      5.66 
UGC 7608    187.198438  43.23232478  2.4         1.5         -82.25       13.361   0.083    6.97        0.07        0.002       0.008       0.0007      5.60 
UGC 7608    187.1782191 43.22731344  1.4         1           -18.35       4.827    0.106    3.41        0.03        0.002       0.007       0.0008      5.33 
UGC 7608    187.1593087 43.22319765  1.8         1.1         73.653       7.246    0.128    3.65        0.03        0.002       0.005       0.0006      5.31 
UGC 7608    187.1624594 43.22351911  1.5         1.2         -73.599      6.207    0.134    3.04        0.03        0.002       0.007       0.001       5.24 
UGC 7608    187.192676  43.22960279  1.7         1.3         -16.591      7.798    0.087    5.03        0.05        0.002       0.007       0.0006      5.53 
UGC 7608    187.1946841 43.22930999  3           2.5         51.286       27.274   0.024    44.22       0.42        0.006       0.017       0.0004      6.04 
UGC 7608    187.196142  43.23085973  3           2.6         -63.23       27.883   0.039    22.29       0.21        0.003       0.009       0.0004      5.98 
UGC 7608    187.1856565 43.22725701  2.7         2.3         -18.111      22.179   0.051    14.9        0.14        0.002       0.007       0.0004      5.99 
UGC 7608    187.1883847 43.22920628  5.7         3.2         24.423       64.592   0.02     73.72       0.69        0.004       0.012       0.0003      6.46 
UGC 7608    187.1752823 43.2244663   1.3         1.1         -38.911      5.212    0.126    2.88        0.03        0.002       0.006       0.0007      5.36 
UGC 7608    187.1984082 43.23036598  2.2         1.7         61.983       13.282   0.073    7.85        0.07        0.002       0.007       0.0005      5.64 
UGC 7608    187.2008105 43.23000274  4.6         2.4         56.577       40.035   0.017    76.53       0.72        0.007       0.028       0.0005      6.08 
UGC 7608    187.1903211 43.22658697  1.5         1.3         -12.435      7.249    0.108    4.06        0.04        0.002       0.006       0.0006      5.51 
UGC 7608    187.1929752 43.22547133  2           1.1         -24.817      8.031    0.091    5.38        0.05        0.002       0.007       0.0006      5.55 
UGC 7608    187.1786416 43.22333462  3.4         2.9         66.284       34.836   0.034    29.2        0.27        0.003       0.009       0.0003      6.19 
UGC 7608    187.1837329 43.22402752  3.7         3.4         -63.319      44.615   0.023    54.01       0.51        0.004       0.013       0.0003      6.30 
UGC 7608    187.1766617 43.2214266   1.8         1.6         -74.679      10.376   0.076    6.62        0.06        0.002       0.007       0.0005      5.66 
UGC 7608    187.1923613 43.22302461  0.8         0.6         -102.61      1.837    0.187    1.18        0.01        0.002       0.007       0.0013      4.91 
UGC 7608    187.1723429 43.22118285  3           2.6         -33.299      28.811   0.035    26.09       0.24        0.003       0.01        0.0004      6.07 
UGC 7608    187.1739393 43.22038574  2.3         2.1         -16.115      17.053   0.066    9.79        0.09        0.002       0.006       0.0004      5.86 
UGC 7608    187.1673313 43.21860192  2.4         1.4         -41.05       11.881   0.117    5.45        0.05        0.002       0.007       0.0008      5.55 
UGC 7608    187.1643581 43.2179296   1.3         1.1         -85.795      5.464    0.128    2.87        0.03        0.002       0.008       0.001       5.18 
UGC 7608    187.2004589 43.22456474  5.3         2.9         -14.426      54.872   0.016    90.29       0.85        0.006       0.018       0.0003      6.27 
UGC 7608    187.1720083 43.21763655  1.1         1           55.011       4.146    0.139    2.42        0.02        0.002       0.007       0.0009      5.15 
UGC 7608    187.1609888 43.21626557  2.6         1.4         -51.646      12.733   0.089    6.53        0.06        0.002       0.004       0.0004      5.55 
UGC 7608    187.1639033 43.21561408  2           1.3         51.873       9.005    0.092    5.2         0.05        0.002       0.006       0.0006      5.40 
UGC 7608    187.1901453 43.21985299  3.4         2.4         -41.314      29.18    0.036    27.41       0.26        0.003       0.01        0.0004      6.11 
UGC 7608    187.1894097 43.21768975  2.2         1.9         -49.581      15.262   0.052    12.05       0.11        0.003       0.008       0.0004      5.83 
UGC 7608    187.1689778 43.21422172  1.8         1.4         -68.582      8.866    0.125    4.18        0.04        0.002       0.007       0.0009      5.39 
UGC 7608    187.180962  43.21559899  2.4         1.4         -44.535      12.413   0.076    7.52        0.07        0.002       0.007       0.0005      5.68 
UGC 7608    187.1823244 43.21563025  3           1.4         56.115       15.103   0.064    9.62        0.09        0.002       0.007       0.0004      5.77 
UGC 7608    187.1791237 43.21567577  2.4         1.6         56.28        13.888   0.07     8.65        0.08        0.002       0.007       0.0005      5.72 
UGC 7608    187.1743779 43.21380628  0.9         0.7         -73.894      2.223    0.209    1.21        0.01        0.002       0.008       0.0018      4.82 
UGC 7608    187.2086756 43.22099585  3.6         3           -3.925       39.628   0.013    94.28       0.88        0.008       0.024       0.0004      6.04 
UGC 7608    187.2100298 43.21966663  4           2.7         -51.754      39.15    0.017    66.99       0.63        0.006       0.014       0.0003      6.04 
UGC 7608    187.2108141 43.22239376  3.8         2.1         -64.896      27.791   0.039    21.21       0.2         0.003       0.006       0.0003      5.89 
UGC 7608    187.2073755 43.22373795  2.8         2           63.156       20.111   0.04     18.87       0.18        0.003       0.013       0.0005      5.74 
UGC 7608    187.2087731 43.22277104  3.1         2.2         48.578       23.888   0.046    16.24       0.15        0.002       0.007       0.0003      5.82 
UGC 7608    187.2111349 43.21707979  4.3         3           -95.929      46.624   0.023    55.27       0.52        0.004       0.01        0.0002      6.11 
UGC 7608    187.1891351 43.21230832  2.5         1.5         -63.14       13.423   0.059    10.09       0.09        0.003       0.012       0.0007      5.60 
UGC 7608    187.1586698 43.20514299  2.1         1.4         -3.412       10.411   0.069    9.05        0.08        0.003       0.01        0.0007      5.44 
UGC 7608    187.1592496 43.20491905  3.4         1.7         -18.465      21.034   0.056    16.9        0.16        0.003       0.01        0.0005      5.74 
UGC 7608    187.1885296 43.20964298  1.8         1.6         64.51        10.365   0.06     9           0.08        0.003       0.012       0.0007      5.45 
UGC 7608    187.2041639 43.20816658  1.3         0.7         -97.748      3.394    0.152    2.07        0.02        0.002       0.006       0.0009      4.95 
UGC 7608    187.1984237 43.20538461  1.5         1.3         63.753       7.098    0.096    4.43        0.04        0.002       0.006       0.0006      5.26 
UGC 4305    124.5113179 70.67370545  1.2         0.9         -110.354     5.471    0.121    1.09        0.01        0.001       0.002       0.0003      3.83 
UGC 4305    124.612955  70.68202389  1.7         1.5         -129.9       13.058   0.03     10.12       0.1         0.003       0.009       0.0003      4.21 
UGC 4305    124.6059408 70.68860547  1.6         1.2         -140.477     9.678    0.037    6.81        0.06        0.002       0.009       0.0003      4.08 
UGC 4305    124.6297751 70.67384819  1.1         0.5         -147.012     2.669    0.188    0.51        0.01        0.001       0.002       0.0004      3.52 
UGC 4305    124.577184  70.71136991  0.8         0.5         -135.796     2.056    0.193    0.47        0.01        0.001       0.003       0.0005      3.41 
UGC 4305    124.6352509 70.67563891  1           0.7         -146.29      3.542    0.13     0.96        0.01        0.001       0.003       0.0003      3.63 
UGC 4305    124.6342425 70.67811366  1.7         1.2         -187.35      10.908   0.074    2.73        0.03        0.001       0.002       0.0002      4.12 
UGC 4305    124.640108  70.67672576  1.9         1.3         -100.445     13.335   0.08     2.65        0.03        0.001       0.002       0.0001      4.21 
UGC 4305    124.6552063 70.6766302   1.6         1.2         -143.085     9.427    0.058    3.65        0.04        0.001       0.004       0.0002      4.09 
UGC 4305    124.6659199 70.67153604  0.9         0.8         -70.1        3.68     0.117    1.07        0.01        0.001       0.003       0.0003      3.68 
UGC 4305    124.6620484 70.67588154  1.5         1           -40.113      7.516    0.038    5.11        0.05        0.002       0.006       0.0002      3.99 
UGC 4305    124.663532  70.67589746  1.6         1           -169.351     7.748    0.043    5.26        0.05        0.002       0.006       0.0003      4.01 
UGC 4305    124.6609051 70.67545001  1.8         1.6         -148.02      14.64    0.031    9.3         0.09        0.002       0.006       0.0002      4.28 
UGC 4305    124.6692289 70.67398274  2.3         1.8         -28.556      21.789   0.039    8.13        0.08        0.001       0.004       0.0002      4.47 
UGC 4305    124.6604744 70.67414513  4.4         2.3         -46.787      52.825   0.03     15.72       0.15        0.001       0.003       0.0001      4.83 
UGC 4305    124.6604719 70.67673368  2.4         1.3         -145.897     16.733   0.078    2.76        0.03        0.001       0.002       0.0001      4.34 
UGC 4305    124.6679619 70.67276216  1.4         1.2         -124.431     8.967    0.08     2.33        0.02        0.001       0.002       0.0002      4.07 
UGC 4305    124.6729463 70.6735554   1.2         0.8         -144.62      4.977    0.091    1.61        0.02        0.001       0.004       0.0004      3.84 
UGC 4305    124.6602035 70.68200108  1.2         1.1         -61.722      6.503    0.096    1.68        0.02        0.001       0.003       0.0003      3.95 
UGC 4305    124.6692107 70.67662449  1           0.8         -184.779     4.195    0.101    1.32        0.01        0.001       0.004       0.0004      3.78 
UGC 4305    124.6067552 70.71968087  1.3         0.9         -99.354      5.995    0.115    1.26        0.01        0.001       0.003       0.0003      3.87 
UGC 4305    124.667795  70.67826104  1.4         0.9         -154.918     6.891    0.076    2.34        0.02        0.001       0.004       0.0003      4.00 
UGC 4305    124.5999442 70.72146921  2           1.1         -114.488     11.616   0.015    20.07       0.19        0.006       0.021       0.0004      4.16 
UGC 4305    124.6011261 70.7218534   1.4         1.2         -51.773      8.571    0.011    16.14       0.15        0.007       0.023       0.0003      4.03 
UGC 4305    124.6035569 70.72133374  4.1         2           -104.927     41.849   0.014    27.13       0.25        0.002       0.008       0.0001      4.72 
UGC 4305    124.5950527 70.7221928   6.2         2.9         -171.014     91.999   0.023    24.68       0.23        0.001       0.003       0.0001      5.06 
UGC 4305    124.6020941 70.72408259  7.2         1.9         -113.007     71.504   0.035    12.55       0.12        0.001       0.002       0.0001      4.95 
UGC 4305    124.5929759 70.72094692  1.2         1           -125.783     6.209    0.107    1.43        0.02        0.001       0.003       0.0003      3.89 
UGC 4305    124.6724131 70.67884548  0.8         0.6         -153.779     2.633    0.164    0.62        0.01        0.001       0.003       0.0004      3.59 
UGC 4305    124.668376  70.68101455  2.1         1.7         -125.125     19.16    0.05     5.76        0.05        0.001       0.003       0.0002      4.46 
UGC 4305    124.6919083 70.66604226  2           1           -82.238      10.588   0.097    1.91        0.02        0.001       0.002       0.0002      4.17 
UGC 4305    124.6684116 70.68232515  1.4         1.1         -127.201     7.782    0.048    4.24        0.04        0.002       0.006       0.0003      4.06 
UGC 4305    124.6778956 70.67530845  1.5         1.3         -117.491     10.019   0.061    3.54        0.03        0.001       0.004       0.0002      4.17 
UGC 4305    124.6791395 70.67556618  1.1         0.7         -161.44      4.21     0.09     1.6         0.02        0.001       0.004       0.0004      3.79 
UGC 4305    124.6774204 70.67625196  2           1.4         -135.822     14.28    0.067    3.39        0.03        0.001       0.003       0.0002      4.32 
UGC 4305    124.6747485 70.67570328  1.8         1.5         -76.712      14.022   0.093    2.5         0.02        0.001       0.002       0.0002      4.33 
UGC 4305    124.7160129 70.65200485  1           0.8         -133.016     4.28     0.146    0.87        0.01        0.001       0.002       0.0003      3.75 
UGC 4305    124.6822321 70.67348264  3           1.7         -153.776     27.254   0.034    10.63       0.1         0.001       0.004       0.0002      4.60 
UGC 4305    124.684903  70.67293861  1.4         1           -176.257     7.287    0.06     3.01        0.03        0.001       0.005       0.0003      4.02 
UGC 4305    124.6877604 70.6725896   1.9         0.9         -146.565     8.7      0.076    2.54        0.02        0.001       0.003       0.0003      4.09 
UGC 4305    124.6860523 70.67206215  1.4         0.8         -50.987      6.109    0.125    1.22        0.01        0.001       0.002       0.0003      3.95 
UGC 4305    124.690345  70.67148413  1.4         0.8         -151.318     6.13     0.091    1.74        0.02        0.001       0.003       0.0003      3.94 
UGC 4305    124.7264478 70.64960273  0.8         0.6         -148.801     2.519    0.164    0.64        0.01        0.001       0.002       0.0003      3.49 
UGC 4305    124.7013061 70.66656285  1.7         1.3         -125.148     11.847   0.086    2.28        0.02        0.001       0.002       0.0002      4.24 
UGC 4305    124.6958562 70.67124587  1.9         0.7         -151.299     6.434    0.101    1.53        0.02        0.001       0.003       0.0003      3.96 
UGC 4305    124.6139855 70.72753247  0.8         0.8         -126.975     3.133    0.147    0.74        0.01        0.001       0.003       0.0004      3.59 
UGC 4305    124.6932385 70.67243959  1.9         1.7         -186.719     16.126   0.041    7.84        0.07        0.002       0.007       0.0003      4.36 
UGC 4305    124.6949664 70.67567999  1.3         0.9         -90.158      6.507    0.101    1.52        0.02        0.001       0.004       0.0004      4.01 
UGC 4305    124.717043  70.6614485   0.7         0.6         -187.115     2.402    0.185    0.51        0.01        0.001       0.002       0.0004      3.54 
UGC 4305    124.5884154 70.74881762  0.8         0.7         -139.216     2.859    0.173    0.63        0.01        0.001       0.003       0.0005      3.55 
UGC 4305    124.6908978 70.67997988  1.3         0.7         -45.569      4.592    0.154    0.84        0.01        0.001       0.002       0.0004      3.88 
UGC 4305    124.7126373 70.66628199  1.8         1.2         -135.734     11.232   0.063    3.51        0.03        0.001       0.004       0.0002      4.19 
UGC 4305    124.7366958 70.65077347  1.2         0.9         -164.14      5.521    0.1      1.57        0.02        0.001       0.002       0.0002      3.86 
UGC 4305    124.6096645 70.73745272  1           0.7         -161.658     3.804    0.121    1.03        0.01        0.001       0.003       0.0004      3.68 
UGC 4305    124.6469941 70.71194675  1.4         1           -143.553     7.439    0.056    3.64        0.03        0.002       0.005       0.0003      3.99 
UGC 4305    124.7214543 70.66176918  0.9         0.7         -160.627     3.4      0.136    0.87        0.01        0.001       0.003       0.0004      3.71 
UGC 4305    124.6817575 70.68894864  1.1         0.5         -32.744      3.116    0.169    0.61        0.01        0.001       0.003       0.0004      3.72 
UGC 4305    124.6902496 70.68399523  1.1         0.6         -204.248     3.339    0.167    0.65        0.01        0.001       0.002       0.0004      3.76 
UGC 4305    124.6960816 70.67871742  1.9         1.5         -196.609     15.305   0.059    4.23        0.04        0.001       0.004       0.0002      4.41 
UGC 4305    124.7433506 70.65006401  1.2         0.5         -156.829     2.886    0.181    0.57        0.01        0.001       0.002       0.0003      3.56 
UGC 4305    124.7181729 70.66781346  1.5         1.3         -69.214      10.03    0.081    2.41        0.02        0.001       0.004       0.0003      4.17 
UGC 4305    124.7070785 70.67609296  1.6         1.3         -27.058      10.476   0.07     3.05        0.03        0.001       0.004       0.0003      4.25 
UGC 4305    124.6934229 70.68625354  1           0.8         -193.81      4.332    0.122    1.06        0.01        0.001       0.002       0.0003      3.86 
UGC 4305    124.7322805 70.65982719  1.1         0.5         -46.578      2.77     0.192    0.57        0.01        0.001       0.002       0.0005      3.60 
UGC 4305    124.6560835 70.7117091   1.9         1.4         -195.015     13.863   0.085    2.51        0.02        0.001       0.002       0.0002      4.31 
UGC 4305    124.6783968 70.69693419  1.1         1.1         -162.402     6.332    0.094    1.65        0.02        0.001       0.003       0.0003      4.03 
UGC 4305    124.6851224 70.69308117  1.3         0.9         -126.089     6.175    0.111    1.36        0.01        0.001       0.002       0.0002      4.02 
UGC 4305    124.6988378 70.68276135  2           1.5         -191.126     15.157   0.071    3.43        0.03        0.001       0.002       0.0002      4.41 
UGC 4305    124.6679435 70.70525991  1.4         1           -159.3       7.794    0.055    3.7         0.04        0.002       0.007       0.0004      4.10 
UGC 4305    124.6932594 70.6875876   1.9         1.2         -141.89      11.648   0.07     2.93        0.03        0.001       0.002       0.0002      4.29 
UGC 4305    124.6952598 70.68775029  1.9         1.1         -139.583     10.602   0.067    3.18        0.03        0.001       0.002       0.0002      4.26 
UGC 4305    124.710059  70.67780179  1.7         1.4         -129.522     12.211   0.055    4.29        0.04        0.001       0.004       0.0002      4.32 
UGC 4305    124.7324426 70.66319749  0.8         0.7         -192.098     3.114    0.14     0.85        0.01        0.001       0.003       0.0005      3.64 
UGC 4305    124.7072727 70.68159482  2.3         1           -167.113     11.659   0.107    1.89        0.02        0.001       0.001       0.0001      4.30 
UGC 4305    124.694372  70.69140274  1.6         0.6         -50.685      4.906    0.174    0.76        0.01        0.001       0.001       0.0002      3.95 
UGC 4305    124.6907932 70.6954116   1.2         1.1         -87.335      6.97     0.094    1.77        0.02        0.001       0.002       0.0002      4.10 
UGC 4305    124.7019313 70.68719485  2.5         1.1         -199.837     13.736   0.09     2.46        0.02        0.001       0.001       0.0001      4.40 
UGC 4305    124.7319858 70.66754718  1.9         1.2         -28.47       11.701   0.108    1.88        0.02        0.001       0.002       0.0003      4.26 
UGC 4305    124.6812069 70.70686061  1.1         0.9         -81.638      5.144    0.127    1.08        0.01        0.001       0.002       0.0002      3.95 
UGC 4305    124.6991087 70.6954747   1           0.7         -85.126      3.714    0.162    0.69        0.01        0.001       0.001       0.0002      3.84 
UGC 4305    124.7407272 70.6668234   1.6         0.9         -170.452     7.132    0.118    1.29        0.01        0.001       0.003       0.0003      4.04 
UGC 4305    124.6797124 70.70937036  1.8         1.2         -132.143     10.899   0.053    4.32        0.04        0.001       0.003       0.0002      4.26 
UGC 4305    124.7117322 70.68816353  1.1         0.9         -124.267     4.979    0.11     1.23        0.01        0.001       0.001       0.0002      3.97 
UGC 4305    124.7126397 70.68449562  2           1.3         -92.337      14.04    0.069    3.12        0.03        0.001       0.001       0.0001      4.41 
UGC 4305    124.7143869 70.68489179  2           1           -63.935      9.945    0.098    1.92        0.02        0.001       0.001       0.0001      4.27 
UGC 4305    124.5717966 70.78398064  0.9         0.7         -159.002     3.113    0.16     0.66        0.01        0.001       0.003       0.0004      3.59 
UGC 4305    124.7033817 70.6950968   1.5         1.3         -191.629     9.991    0.087    2.1         0.02        0.001       0.001       0.0001      4.28 
UGC 4305    124.7099407 70.69179896  1.5         1.1         -161.894     8.17     0.112    1.41        0.02        0.001       0.001       0.0001      4.20 
UGC 4305    124.746136  70.66781841  2.4         1.1         -29.417      13.245   0.1      2.09        0.02        0.001       0.002       0.0002      4.32 
UGC 4305    124.7499717 70.66679158  1.7         1           -179.825     9.132    0.114    1.44        0.02        0.001       0.003       0.0003      4.15 
UGC 4305    124.7891243 70.64213156  1.2         0.8         -69.761      4.95     0.127    1.05        0.01        0.001       0.003       0.0003      3.79 
UGC 4305    124.6905128 70.70944126  1.3         1           -171.885     6.222    0.109    1.34        0.01        0.001       0.001       0.0001      4.06 
UGC 4305    124.784351  70.6471543   0.8         0.6         -156.293     2.696    0.166    0.63        0.01        0.001       0.003       0.0004      3.52 
UGC 4305    124.5944061 70.77861464  1           0.8         -144.244     4.049    0.128    1           0.01        0.001       0.003       0.0004      3.70 
UGC 4305    124.6887126 70.71429575  1.6         1           -162.079     8.542    0.081    2.25        0.02        0.001       0.002       0.0001      4.20 
UGC 4305    124.715881  70.69394355  2.8         1.9         -155.746     27.255   0.043    7.81        0.07        0.001       0.002       0.0001      4.77 
UGC 4305    124.7179791 70.69480749  1.9         1.3         -195.705     12.986   0.066    3.39        0.03        0.001       0.002       0.0001      4.47 
UGC 4305    124.7149266 70.69500164  2           1.3         -82.102      13.928   0.086    2.6         0.03        0.001       0.001       0.0001      4.48 
UGC 4305    124.7030153 70.69752363  1.4         1.1         -33.071      8.282    0.124    1.33        0.01        0.001       0.001       0.0001      4.21 
UGC 4305    124.7088773 70.69474112  2.4         1.5         -157.464     18.976   0.08     3.2         0.03        0.001       0.001       0.0001      4.58 
UGC 4305    124.7607291 70.66687686  1.2         1           -116.426     6.175    0.092    1.66        0.02        0.001       0.004       0.0004      3.97 
UGC 4305    124.6896893 70.71528717  1.4         0.9         -150.005     6.616    0.115    1.38        0.01        0.001       0.001       0.0002      4.09 
UGC 4305    124.7272733 70.69101431  1.6         1           -126.266     8.49     0.086    2.02        0.02        0.001       0.002       0.0002      4.29 
UGC 4305    124.7643963 70.66795293  1.4         0.8         -130.28      5.792    0.125    1.18        0.01        0.001       0.003       0.0004      3.95 
UGC 4305    124.7645838 70.66570389  2.1         1.7         -145.705     18.64    0.03     14.14       0.13        0.003       0.011       0.0004      4.43 
UGC 4305    124.7662722 70.66574967  1.8         1.7         -94.541      15.484   0.027    13.6        0.13        0.003       0.013       0.0004      4.35 
UGC 4305    124.7827309 70.65650996  1.9         1.4         -134.491     13.41    0.051    4.85        0.05        0.001       0.004       0.0002      4.25 
UGC 4305    124.7967678 70.64973482  1.4         1.2         -143.956     8.317    0.063    3.1         0.03        0.001       0.004       0.0003      4.01 
UGC 4305    124.7969782 70.65067864  1.6         0.8         -130.104     6.741    0.108    1.44        0.02        0.001       0.002       0.0002      3.91 
UGC 4305    124.7877601 70.65807914  1.3         1           -151.827     6.48     0.068    2.63        0.03        0.001       0.004       0.0003      3.93 
UGC 4305    124.7797549 70.66716042  1.1         0.5         -145.389     3.027    0.169    0.65        0.01        0.001       0.003       0.0005      3.63 
UGC 4305    124.7009826 70.72311075  1           0.6         -128.272     3.134    0.171    0.67        0.01        0.001       0.001       0.0002      3.79 
UGC 4305    124.7090669 70.72031197  1.2         0.6         -134.686     3.876    0.165    0.69        0.01        0.001       0.001       0.0002      3.96 
UGC 4305    124.7062131 70.72197518  1.3         1.3         -144.474     8.805    0.068    2.93        0.03        0.001       0.002       0.0002      4.28 
UGC 4305    124.7073923 70.72297397  1.5         0.7         -127.293     5.369    0.109    1.26        0.01        0.001       0.002       0.0002      4.07 
UGC 4305    124.8034888 70.65778378  0.8         0.6         -130.384     2.31     0.201    0.44        0.01        0.001       0.002       0.0003      3.46 
UGC 4305    124.7882417 70.66827928  2.4         2.2         -47.311      26.612   0.021    20.44       0.19        0.003       0.01        0.0002      4.57 
UGC 4305    124.6958031 70.73277375  1.6         0.9         -153.749     7.394    0.084    2.06        0.02        0.001       0.002       0.0002      4.12 
UGC 4305    124.7128501 70.72286893  2.8         1.5         -137.361     21.962   0.043    7.36        0.07        0.001       0.003       0.0001      4.73 
UGC 4305    124.6909552 70.73546826  2           1.6         -132.719     16.655   0.036    8.75        0.08        0.002       0.006       0.0002      4.45 
UGC 4305    124.6949405 70.73445726  2.8         2           -156.946     28       0.033    10.46       0.1         0.001       0.003       0.0001      4.68 
UGC 4305    124.695063  70.73577364  1.9         1.5         -85.724      15.212   0.072    3.2         0.03        0.001       0.002       0.0001      4.41 
UGC 4305    124.776752  70.68107424  1.7         1.2         -164.284     10.526   0.088    2.31        0.02        0.001       0.001       0.0001      4.29 
UGC 4305    124.7937634 70.67255413  1.5         1           -139.624     7.997    0.104    1.76        0.02        0.001       0.003       0.0004      4.09 
UGC 4305    124.6846096 70.74706522  0.9         0.7         -146.443     3.061    0.161    0.7         0.01        0.001       0.003       0.0004      3.66 
UGC 4305    124.6944199 70.73920846  2.1         1.3         -144.718     14.228   0.06     4.07        0.04        0.001       0.003       0.0002      4.39 
UGC 4305    124.7834877 70.68011125  1.3         1.1         -72.507      7.728    0.09     1.95        0.02        0.001       0.002       0.0002      4.15 
UGC 4305    124.7957496 70.67358926  1.6         1           -204.542     8.33     0.105    1.61        0.02        0.001       0.003       0.0003      4.12 
UGC 4305    124.7155141 70.72955348  0.9         0.6         -203.712     2.63     0.159    0.62        0.01        0.001       0.002       0.0003      3.78 
UGC 4305    124.7151944 70.73109877  1.6         1.3         -54.741      10.629   0.107    1.79        0.02        0.001       0.001       0.0001      4.37 
UGC 4305    124.7174202 70.73065021  1.3         1.1         -183.825     7.685    0.122    1.35        0.01        0.001       0.001       0.0002      4.26 
UGC 4305    124.7157775 70.73187425  1.8         0.8         -178.496     7.036    0.11     1.42        0.02        0.001       0.001       0.0002      4.19 
UGC 4305    124.7233702 70.7262703   2.3         1.3         -144.7       15.137   0.042    7.07        0.07        0.002       0.004       0.0002      4.64 
UGC 4305    124.6396699 70.78544001  1.2         0.8         -144.79      4.804    0.118    1.17        0.01        0.001       0.003       0.0004      3.78 
UGC 4305    124.812644  70.66848149  1.6         1.1         -147.674     9.106    0.055    3.87        0.04        0.001       0.004       0.0002      4.09 
UGC 4305    124.7293751 70.72585317  1.7         0.8         -60.281      6.593    0.159    0.98        0.01        0.001       0.002       0.0003      4.32 
UGC 4305    124.6908697 70.75212229  1.8         1.4         -134.664     13.53    0.062    3.74        0.04        0.001       0.003       0.0002      4.31 
UGC 4305    124.7150625 70.73494416  2           1.8         -54.943      18.009   0.056    4.67        0.04        0.001       0.002       0.0001      4.56 
UGC 4305    124.7251707 70.72906807  1.6         1.2         -177.08      9.819    0.055    3.7         0.04        0.001       0.003       0.0002      4.44 
UGC 4305    124.7249538 70.72977744  2.1         1.4         -163.811     15.796   0.045    6.22        0.06        0.001       0.003       0.0001      4.64 
UGC 4305    124.7219455 70.73003376  1.5         1.3         -165.851     9.871    0.078    2.27        0.02        0.001       0.002       0.0001      4.41 
UGC 4305    124.7246403 70.72847196  1.4         1.1         -128.698     7.73     0.095    1.79        0.02        0.001       0.002       0.0002      4.34 
UGC 4305    124.6521422 70.78052327  0.8         0.8         -154.009     3.164    0.158    0.71        0.01        0.001       0.003       0.0004      3.60 
UGC 4305    124.7973323 70.6830293   1.4         0.4         -33.879      3.068    0.198    0.53        0.01        0.001       0.001       0.0003      3.74 
UGC 4305    124.6874352 70.75926914  1.1         0.5         -130.973     2.466    0.209    0.45        0.01        0.001       0.002       0.0004      3.51 
UGC 4305    124.7193079 70.73743651  1           0.7         -156.153     3.638    0.178    0.61        0.01        0.001       0.001       0.0002      3.87 
UGC 4305    124.8169957 70.66955417  2           1.6         -183.142     17.194   0.035    9.22        0.09        0.002       0.005       0.0002      4.36 
UGC 4305    124.7361006 70.72700211  1.9         1           -199.093     9.574    0.112    1.58        0.02        0.001       0.002       0.0002      4.53 
UGC 4305    124.7383068 70.72633952  1.3         0.7         -49.305      4.641    0.132    0.96        0.01        0.001       0.002       0.0003      4.23 
UGC 4305    124.6918964 70.75782345  1.3         1           -28.272      6.677    0.089    1.85        0.02        0.001       0.003       0.0002      3.94 
UGC 4305    124.8208305 70.67115488  1.3         0.9         -119.67      6.055    0.075    2.19        0.02        0.001       0.004       0.0003      3.91 
UGC 4305    124.7324615 70.73136713  1.1         0.9         -153.639     4.904    0.126    1.05        0.01        0.001       0.002       0.0003      4.17 
UGC 4305    124.811156  70.67938841  1.5         0.8         -142.108     5.936    0.148    0.97        0.01        0.001       0.002       0.0003      3.99 
UGC 4305    124.6922637 70.76069095  1.5         1           -110.631     8.153    0.071    2.61        0.03        0.001       0.003       0.0002      4.02 
UGC 4305    124.8552461 70.65127065  0.8         0.5         -165.443     2.15     0.215    0.42        0.01        0.001       0.002       0.0005      3.43 
UGC 4305    124.6698426 70.77710716  1.6         0.7         -179.303     5.588    0.21     0.8         0.01        0           0.002       0.0004      3.84 
UGC 4305    124.8170416 70.67746242  1.6         1.3         -151.648     11.011   0.043    5.93        0.06        0.002       0.008       0.0004      4.20 
UGC 4305    124.7241608 70.74011488  2.5         1.2         -200.336     15.956   0.078    3.19        0.03        0.001       0.001       0.0001      4.52 
UGC 4305    124.8528846 70.65459395  0.9         0.8         -73.779      3.93     0.145    0.82        0.01        0.001       0.003       0.0004      3.69 
UGC 4305    124.8257268 70.67297344  1.6         0.6         -178.234     4.519    0.146    0.87        0.01        0.001       0.002       0.0003      3.78 
UGC 4305    124.7046492 70.75522639  2.1         1.2         -104.571     13.759   0.077    3           0.03        0.001       0.003       0.0002      4.29 
UGC 4305    124.828608  70.67192424  0.9         0.7         -67.728      3.436    0.169    0.64        0.01        0.001       0.002       0.0003      3.65 
UGC 4305    124.7229104 70.74380289  1.3         1           -123.605     6.776    0.145    1.08        0.01        0.001       0.001       0.0001      4.11 
UGC 4305    124.8559029 70.65390317  0.8         0.7         -137.258     2.939    0.159    0.67        0.01        0.001       0.003       0.0004      3.56 
UGC 4305    124.7968121 70.69056681  1.9         0.7         -38.999      7.126    0.114    1.33        0.01        0.001       0.001       0.0001      4.15 
UGC 4305    124.799196  70.6913884   2.5         1.5         -185.881     19.336   0.056    4.88        0.05        0.001       0.002       0.0001      4.59 
UGC 4305    124.8063891 70.68920728  1.4         1.1         -120.98      8.07     0.077    2.3         0.02        0.001       0.002       0.0001      4.18 
UGC 4305    124.7349724 70.73396232  3           2.1         -63.517      32.997   0.023    19.22       0.18        0.002       0.006       0.0001      4.99 
UGC 4305    124.7375199 70.73368889  2.2         1.8         -33.02       20.621   0.034    10.28       0.1         0.002       0.005       0.0002      4.80 
UGC 4305    124.7358358 70.73246745  2.7         1           -125.19      14.273   0.06     3.34        0.03        0.001       0.003       0.0002      4.65 
UGC 4305    124.7416578 70.73385592  2.8         1.8         -70.869      25.732   0.099    3.16        0.03        0           0.002       0.0002      4.92 
UGC 4305    124.7387105 70.73106861  5.3         2.1         -139.991     55.93    0.058    8.75        0.08        0.001       0.002       0.0001      5.27 
UGC 4305    124.7330189 70.73994496  1.5         0.7         -158.226     5.242    0.137    1           0.01        0.001       0.001       0.0002      4.10 
UGC 4305    124.7270218 70.74496376  1.5         1           -103.949     7.743    0.116    1.36        0.01        0.001       0.001       0.0001      4.17 
UGC 4305    124.8307745 70.6749831   2.2         1.1         -115.859     12.876   0.069    3.42        0.03        0.001       0.003       0.0002      4.24 
UGC 4305    124.8204819 70.68210799  2.4         2           -130.974     24.973   0.039    8.5         0.08        0.001       0.005       0.0002      4.60 
UGC 4305    124.7268201 70.7460743   1.9         1.3         -187.872     12.925   0.064    3.65        0.04        0.001       0.002       0.0001      4.39 
UGC 4305    124.8268528 70.67840821  2.3         2           -31.951      24.477   0.041    8.23        0.08        0.001       0.004       0.0002      4.55 
UGC 4305    124.8420102 70.66957041  1           0.6         -59.976      3.243    0.18     0.63        0.01        0.001       0.001       0.0003      3.60 
UGC 4305    124.712186  70.75746907  1.6         1.1         -103.133     9.316    0.079    2.38        0.02        0.001       0.004       0.0003      4.14 
UGC 4305    124.7448872 70.73599104  1           0.7         -154.967     3.857    0.142    0.86        0.01        0.001       0.003       0.0004      4.09 
UGC 4305    124.7416659 70.73762911  1.7         1.4         -138.419     12.083   0.091    2.33        0.02        0.001       0.002       0.0002      4.55 
UGC 4305    124.8089941 70.69163859  2.6         2.1         -132.197     28.068   0.04     8.39        0.08        0.001       0.002       0.0001      4.72 
UGC 4305    124.7065404 70.76324077  1.1         0.7         -157.528     3.66     0.151    0.76        0.01        0.001       0.002       0.0003      3.70 
UGC 4305    124.7204154 70.75274171  2.2         1.2         -87.647      13.172   0.065    3.31        0.03        0.001       0.003       0.0002      4.35 
UGC 4305    124.7177982 70.75342084  1.6         1.3         -169.067     10.559   0.07     2.69        0.03        0.001       0.003       0.0002      4.26 
UGC 4305    124.7156285 70.75406503  1.8         1.4         -156.835     13.232   0.072    3.12        0.03        0.001       0.003       0.0002      4.35 
UGC 4305    124.7194279 70.75439422  2.1         1.3         -79.085      14.367   0.079    2.92        0.03        0.001       0.003       0.0002      4.39 
UGC 4305    124.7059825 70.74816053  1.1         0.5         -136.255     2.867    0.011    9.05        0.09        0.011       0.041       0.0006      3.69 
UGC 4305    124.7068998 70.74729369  3.4         2.5         -125.853     44.572   0.004    129.56      1.22        0.01        0.035       0.0004      4.88 
UGC 4305    124.7071172 70.7482339   1.1         0.8         -155.961     4.35     0.009    13.23       0.12        0.011       0.039       0.0005      3.87 
UGC 4305    124.7099455 70.74722256  2.1         1.6         -144.462     17.672   0.008    47.31       0.44        0.009       0.027       0.0003      4.47 
UGC 4305    124.7072376 70.74925295  2.7         2.1         -90.597      29.621   0.008    42.01       0.39        0.005       0.019       0.0002      4.70 
UGC 4305    124.7059847 70.75044109  4.1         2.6         -55.947      55.14    0.009    67.85       0.64        0.004       0.017       0.0002      4.96 
UGC 4305    124.6966085 70.74311024  1.7         1           -92.846      9.094    0.022    8.59        0.08        0.003       0.012       0.0003      4.19 
UGC 4305    124.6965459 70.74380624  1.2         0.7         -66.344      4.282    0.031    3.9         0.04        0.003       0.012       0.0004      3.86 
UGC 4305    124.6987118 70.74232698  4.6         3.1         -140.823     75.638   0.012    54.47       0.51        0.002       0.009       0.0001      5.11 
UGC 4305    124.7004391 70.7462868   3.5         2.9         -150.458     51.345   0.011    48.98       0.46        0.003       0.013       0.0002      4.93 
UGC 4305    124.6956984 70.7443356   1.2         0.9         -67.763      5.816    0.036    3.77        0.04        0.002       0.009       0.0003      3.98 
UGC 4305    124.6925802 70.74481833  3.5         2.1         -147.012     38.161   0.018    21          0.2         0.002       0.008       0.0002      4.77 
UGC 4305    124.6950086 70.74517942  2.9         1.3         -59.344      18.743   0.028    10.17       0.1         0.002       0.008       0.0002      4.48 
UGC 4305    124.694889  70.74343117  1.6         0.8         -171.039     6.932    0.042    4.16        0.04        0.002       0.008       0.0004      4.06 
UGC 4305    124.7102009 70.74898863  2.9         1.1         -91.461      16.76    0.025    8.89        0.08        0.002       0.006       0.0002      4.46 
UGC 4305    124.6996024 70.74111047  1.9         1.7         -151.977     16.49    0.032    8.64        0.08        0.002       0.005       0.0002      4.45 
UGC 4305    124.6991034 70.74494817  2.9         2           -34.944      30.636   0.02     16.04       0.15        0.002       0.007       0.0002      4.71 
UGC 4305    124.7018459 70.74833058  3           2.1         -166.451     33.386   0.02     15.82       0.15        0.002       0.006       0.0001      4.74 
UGC 4305    124.7074455 70.75144593  1.8         1.1         -157.877     10.379   0.042    4.73        0.04        0.002       0.006       0.0003      4.23 
UGC 4305    124.6909742 70.74396099  1.5         1.1         -37.872      8.14     0.054    3.32        0.03        0.001       0.006       0.0003      4.10 
UGC 4305    124.691929  70.74368909  1.4         1.2         -86.164      8.767    0.051    3.58        0.03        0.001       0.006       0.0003      4.14 
UGC 4305    124.7063889 70.75261012  2.2         1.8         -136.499     20.414   0.038    7.48        0.07        0.001       0.006       0.0002      4.50 
UGC 4305    124.7084077 70.75250373  1.6         0.9         -153.488     7.861    0.06     3.23        0.03        0.001       0.006       0.0003      4.10 
UGC 4305    124.7086014 70.75291639  1.9         1           -158.61      9.237    0.06     3.33        0.03        0.001       0.005       0.0003      4.17 
UGC 4305    124.7047385 70.74596897  3           2.5         -134.938     38.584   0.026    15.06       0.14        0.001       0.005       0.0001      4.82 
UGC 4305    124.7125325 70.74823766  2           1.8         -107.816     18.313   0.033    7           0.07        0.001       0.004       0.0001      4.49 
UGC 4305    124.7114134 70.75020436  4.5         2.8         -132.019     64.508   0.018    26.18       0.25        0.001       0.005       0.0001      5.05 
UGC 4305    124.6987527 70.7440764   1.2         0.7         -66.45       4.079    0.071    1.61        0.02        0.001       0.005       0.0004      3.84 
UGC 4305    124.6962251 70.74632182  2.3         1.8         -128.776     21.501   0.032    8.24        0.08        0.001       0.006       0.0002      4.53 
UGC 4305    124.6993519 70.74746859  2           1.4         -160.643     14.289   0.044    5.26        0.05        0.001       0.005       0.0002      4.36 
UGC 4305    124.702717  70.75072432  1.2         0.7         -69.542      4.368    0.079    1.56        0.02        0.001       0.005       0.0004      3.83 
UGC 4305    124.7042101 70.7428315   2.2         1.1         -133.579     12.009   0.06     3.99        0.04        0.001       0.003       0.0002      4.30 
UGC 4305    124.70353   70.74330826  2           1.4         -152.202     14.038   0.056    4.3         0.04        0.001       0.003       0.0002      4.37 
UGC 4305    124.7051213 70.74374279  2.1         2           -81.321      22.579   0.04     7.71        0.07        0.001       0.003       0.0001      4.58 
UGC 4305    124.7073332 70.74333562  2.1         1.2         -74.598      13.586   0.052    4.12        0.04        0.001       0.003       0.0001      4.37 
UGC 4305    124.7092907 70.74279303  2.6         1.9         -120.059     25.657   0.042    7.82        0.07        0.001       0.002       0.0001      4.66 
UGC 4305    124.7117662 70.74553643  4.7         1.9         -128.088     46.243   0.022    16.27       0.15        0.001       0.003       0.0001      4.90 
UGC 4305    124.7043161 70.75168673  1.2         0.9         -148.824     5.704    0.064    2.01        0.02        0.001       0.005       0.0004      3.95 
UGC 4305    124.6926439 70.7419087   1.1         0.7         -142.361     3.945    0.081    1.38        0.01        0.001       0.005       0.0004      3.81 
UGC 4305    124.6916527 70.74241732  2.3         2           -72.644      23.575   0.045    6.67        0.06        0.001       0.004       0.0002      4.58 
UGC 4305    124.7016439 70.74451476  3           2.1         -42.613      33.388   0.032    10.26       0.1         0.001       0.004       0.0001      4.76 
UGC 4305    124.7037804 70.75207712  1.1         0.7         -188.728     4.08     0.082    1.3         0.01        0.001       0.005       0.0004      3.80 
UGC 4305    124.7161078 70.74981191  1           0.7         -196.311     3.667    0.092    1.18        0.01        0.001       0.003       0.0003      3.79 
UGC 4305    124.7162777 70.7502813   1.5         1.2         -180.826     9.115    0.058    3.17        0.03        0.001       0.003       0.0002      4.19 
UGC 4305    124.7139893 70.74745563  2.2         1.4         -66.89       16.172   0.047    4.67        0.04        0.001       0.002       0.0001      4.44 
UGC 4305    124.6892636 70.7444594   1.1         1           -167.482     5.844    0.085    1.56        0.02        0.001       0.005       0.0004      3.94 
UGC 4305    124.6946096 70.74203485  1.7         0.6         -115.672     4.974    0.088    1.31        0.01        0.001       0.003       0.0003      3.92 
UGC 4305    124.6924555 70.74587231  1.8         1           -196.152     9.507    0.064    2.41        0.02        0.001       0.004       0.0003      4.16 
UGC 4305    124.7005417 70.74343802  1.1         0.9         -137.226     4.975    0.09     1.32        0.01        0.001       0.003       0.0003      3.93 
UGC 4305    124.7013867 70.75237829  3.4         2.1         -118.147     36.159   0.033    12.18       0.11        0.001       0.005       0.0002      4.73 
UGC 4305    124.7178589 70.75105454  2.2         1.8         -108.823     20.751   0.046    5.98        0.06        0.001       0.003       0.0001      4.54 
UGC 4305    124.7215289 70.75025785  3.6         2.8         -185.574     52.808   0.021    26.51       0.25        0.002       0.004       0.0001      4.96 
UGC 4305    124.7060092 70.74515728  1.8         0.6         -203.208     5.12     0.105    1.25        0.01        0.001       0.002       0.0003      3.94 
UGC 4305    124.7119853 70.74358809  6.3         2.6         -133.37      84.592   0.03     19.01       0.18        0.001       0.002       0.0001      5.19 
UGC 4305    124.7159114 70.74333891  1.8         1.4         -101.745     12.751   0.064    3.24        0.03        0.001       0.002       0.0001      4.37 
UGC 4305    124.715668  70.74469008  2.5         1.3         -109.542     16.694   0.056    4.04        0.04        0.001       0.002       0.0001      4.49 
UGC 4305    124.7196963 70.74895484  4.8         3           -188.531     73.433   0.028    18.85       0.18        0.001       0.002       0.0001      5.11 
UGC 4305    124.7088895 70.74154997  2.3         2.1         -179.315     24.784   0.054    5.9         0.06        0.001       0.002       0.0001      4.65 
UGC 4305    124.6971809 70.74760131  1.4         0.4         -82.653      2.49     0.142    0.69        0.01        0.001       0.004       0.0006      3.59 
UGC 4305    124.7137897 70.74615015  2.1         1.5         -118.674     16.697   0.057    3.91        0.04        0.001       0.002       0.0001      4.47 
UGC 4305    124.6915771 70.74876884  1.7         1.5         -71.774      13.346   0.077    2.75        0.03        0.001       0.003       0.0002      4.27 
UGC 4305    124.6931092 70.74842138  1.7         1.1         -50.15       9.091    0.081    2.27        0.02        0.001       0.004       0.0003      4.12 
UGC 4305    124.7154449 70.74197998  2           1.5         -183.575     15.68    0.06     4           0.04        0.001       0.002       0.0001      4.47 
UGC 4305    124.7181364 70.7454521   3.1         1.8         -149.361     27.928   0.062    5.19        0.05        0.001       0.001       0.0001      4.71 
UGC 4305    124.6932641 70.74684522  4.1         2.5         -40.77       53.534   0.044    10.09       0.09        0.001       0.003       0.0001      4.90 
UGC 4305    124.6958003 70.74801231  2.8         1.7         -188.263     25.401   0.055    5.29        0.05        0.001       0.003       0.0002      4.59 
UGC 4305    124.6977786 70.74866728  2.6         1.1         -134.843     14.683   0.074    2.89        0.03        0.001       0.003       0.0002      4.35 
UGC 4305    124.7161391 70.74748332  1.4         1.1         -170.408     8.129    0.099    1.56        0.02        0.001       0.002       0.0002      4.15 
UGC 4305    124.7108113 70.75328281  2.2         1.2         -144.383     13.499   0.093    2.43        0.02        0.001       0.002       0.0002      4.34 
UGC 4305    124.7193206 70.74302897  3.1         2           -120.892     31.772   0.065    4.95        0.05        0.001       0.001       0.0001      4.78 
UGC 4305    124.7122405 70.75151076  4.8         1.4         -165.919     34.726   0.061    5.63        0.05        0.001       0.002       0.0001      4.77 
UGC 4305    124.7126577 70.74051042  2.5         1.3         -162.826     17.188   0.073    3.51        0.03        0.001       0.001       0.0001      4.50 
UGC 4305    124.694364  70.74099018  3           2.5         -154.523     38.977   0.051    6.21        0.06        0.001       0.002       0.0001      4.82 
UGC 4305    124.6986054 70.74985654  4.4         1.5         -144.427     34.62    0.065    4.9         0.05        0           0.002       0.0002      4.72 
UGC 4305    124.714546  70.75202462  4.2         2.6         -100.394     56.383   0.061    8.03        0.08        0           0.002       0.0001      4.99 
UGC 4305    124.6978812 70.73975114  3.7         1.1         -49.976      21.988   0.104    2.79        0.03        0           0.001       0.0001      4.57 
UGC 4305    124.7173887 70.74655293  4           1.1         -145.136     22.25    0.119    2.83        0.03        0           0.001       0.0001      4.61 
UGC 4305    124.8260143 70.68232683  1.7         1.2         -142.166     10.382   0.057    3.95        0.04        0.001       0.006       0.0004      4.19 
UGC 4305    124.7136618 70.75941607  1.5         0.9         -124.943     6.946    0.102    1.55        0.02        0.001       0.003       0.0003      3.99 
UGC 4305    124.737396  70.74320766  1.5         1.2         -107.31      9.076    0.101    1.82        0.02        0.001       0.001       0.0002      4.32 
UGC 4305    124.7428107 70.73950615  1.6         0.9         -145.812     7.627    0.109    1.5         0.02        0.001       0.002       0.0002      4.33 
UGC 4305    124.7012481 70.76825931  1.5         1.1         -60.922      8.294    0.073    2.54        0.02        0.001       0.003       0.0002      4.04 
UGC 4305    124.7172835 70.75508359  1.3         1.3         -60.474      9.072    0.092    1.9         0.02        0.001       0.003       0.0003      4.18 
UGC 4305    124.7214225 70.7556551   2.5         1           -176.722     13.706   0.069    3.5         0.03        0.001       0.003       0.0002      4.37 
UGC 4305    124.7442504 70.74067456  1.4         1.3         -181.032     9.937    0.092    1.99        0.02        0.001       0.002       0.0001      4.43 
UGC 4305    124.7252949 70.75244756  0.9         0.8         -194.225     3.938    0.14     0.83        0.01        0.001       0.002       0.0003      3.83 
UGC 4305    124.7267317 70.75268248  1.6         0.8         -152.638     6.513    0.112    1.3         0.01        0.001       0.002       0.0002      4.05 
UGC 4305    124.7338018 70.74647712  1.8         1.4         -178.476     12.342   0.092    2.21        0.02        0.001       0.001       0.0001      4.38 
UGC 4305    124.7366016 70.74644813  1.4         1.2         -130.854     8.42     0.102    1.63        0.02        0.001       0.001       0.0001      4.23 
UGC 4305    124.830029  70.6842909   1.1         0.7         -106.13      3.878    0.122    1.05        0.01        0.001       0.004       0.0005      3.77 
UGC 4305    124.8377529 70.67919878  0.9         0.8         -178.184     3.75     0.135    0.89        0.01        0.001       0.003       0.0004      3.72 
UGC 4305    124.7255853 70.75493555  1.5         0.7         -72.425      5.115    0.16     0.86        0.01        0.001       0.002       0.0003      3.94 
UGC 4305    124.7451253 70.74203358  1.7         1           -161.713     8.754    0.078    2.34        0.02        0.001       0.002       0.0002      4.36 
UGC 4305    124.7197625 70.76041972  1.9         0.8         -135.066     7.382    0.122    1.32        0.01        0.001       0.003       0.0004      4.04 
UGC 4305    124.7300508 70.75284559  1.5         1.3         -108.915     9.712    0.084    2.24        0.02        0.001       0.002       0.0002      4.24 
UGC 4305    124.7290299 70.75397504  1.3         0.7         -153.776     4.705    0.134    1.03        0.01        0.001       0.002       0.0003      3.91 
UGC 4305    124.728807  70.75460893  1.3         0.7         -150.283     4.523    0.155    0.82        0.01        0.001       0.002       0.0002      3.88 
UGC 4305    124.7094378 70.76418461  1.6         1.4         -198.335     11.956   0.05     4.53        0.04        0.001       0.004       0.0002      4.21 
UGC 4305    124.711496  70.7632745   2.4         1.5         -157.358     18.72    0.034    9.39        0.09        0.002       0.006       0.0002      4.44 
UGC 4305    124.7132382 70.76409625  2.2         1.3         -144.87      14.725   0.079    2.9         0.03        0.001       0.002       0.0002      4.33 
UGC 4305    124.7406051 70.74579637  3           2.2         -39.94       33.998   0.066    6.13        0.06        0.001       0.001       0.0001      4.87 
UGC 4305    124.7373345 70.74462774  2           1.2         -68.956      12.643   0.083    2.45        0.02        0.001       0.001       0.0001      4.44 
UGC 4305    124.7327846 70.74470359  2.2         1.4         -184.35      15.829   0.085    2.61        0.03        0.001       0.001       0.0001      4.51 
UGC 4305    124.7206587 70.76186586  1.8         1           -165.86      9.911    0.114    1.72        0.02        0.001       0.003       0.0003      4.15 
UGC 4305    124.7360468 70.74945853  3.2         1           -63.113      16.901   0.083    2.82        0.03        0.001       0.001       0.0001      4.51 
UGC 4305    124.7322712 70.74960424  2.1         1.2         -165.974     13.267   0.051    5.09        0.05        0.001       0.002       0.0001      4.39 
UGC 4305    124.7393717 70.74927021  1.4         0.6         -155.863     4.548    0.142    0.91        0.01        0.001       0.001       0.0002      3.95 
UGC 4305    124.7308212 70.74791767  1.5         1.3         -124.295     10.187   0.096    1.95        0.02        0.001       0.001       0.0001      4.29 
UGC 4305    124.7368829 70.74813346  2.7         1.4         -114.4       19.298   0.082    3.17        0.03        0.001       0.001       0.0001      4.58 
UGC 4305    124.8317899 70.68586711  2.4         1.1         -138.714     12.883   0.063    3.51        0.03        0.001       0.004       0.0003      4.30 
UGC 4305    124.839879  70.68099048  1.8         1           -170.685     9.356    0.091    2.02        0.02        0.001       0.002       0.0002      4.13 
UGC 4305    124.8425835 70.67893554  1           0.8         -166.862     4.168    0.13     1.01        0.01        0.001       0.002       0.0003      3.73 
UGC 4305    124.7330702 70.75315987  1.5         1           -139.972     7.49     0.116    1.32        0.01        0.001       0.001       0.0002      4.13 
UGC 4305    124.7347004 70.7522223   2.2         0.7         -123.03      7.595    0.122    1.37        0.01        0.001       0.001       0.0001      4.15 
UGC 4305    124.700245  70.77674373  1.3         0.7         -132.898     4.966    0.118    1.14        0.01        0.001       0.002       0.0003      3.78 
UGC 4305    124.7091933 70.7714761   1.3         0.5         -116.47      3.657    0.175    0.64        0.01        0.001       0.002       0.0003      3.68 
UGC 4305    124.7466845 70.74536697  1.6         1.1         -168.121     9.523    0.101    1.75        0.02        0.001       0.001       0.0001      4.36 
UGC 4305    124.732147  70.75521317  1.2         0.8         -66.331      4.768    0.122    1.05        0.01        0.001       0.002       0.0002      3.91 
UGC 4305    124.7332799 70.75493424  1           0.7         -193.404     3.938    0.125    0.97        0.01        0.001       0.002       0.0003      3.84 
UGC 4305    124.7309642 70.75542746  1.1         0.8         -45.623      4.54     0.133    0.9         0.01        0.001       0.002       0.0002      3.88 
UGC 4305    124.8379232 70.68427841  1.2         0.6         -134.081     3.601    0.148    0.75        0.01        0.001       0.002       0.0004      3.70 
UGC 4305    124.7376245 70.75215456  2.3         1.3         -116.848     15.44    0.072    3.2         0.03        0.001       0.001       0.0001      4.46 
UGC 4305    124.7365878 70.75079633  1.6         1.2         -108.118     9.51     0.081    2.34        0.02        0.001       0.001       0.0001      4.25 
UGC 4305    124.7428023 70.74919744  1.8         0.7         -117.922     6.691    0.128    1.19        0.01        0.001       0.001       0.0001      4.12 
UGC 4305    124.7241944 70.75669106  2.1         0.9         -179.876     9.699    0.096    1.84        0.02        0.001       0.002       0.0002      4.22 
UGC 4305    124.7282077 70.7573014   2           1.9         -178.226     19.657   0.031    11.82       0.11        0.002       0.008       0.0002      4.53 
UGC 4305    124.7224721 70.76323428  1.2         0.8         -97.874      5.035    0.14     0.94        0.01        0.001       0.002       0.0003      3.85 
UGC 4305    124.726644  70.76049935  2           1.5         -36.877      15.971   0.079    2.9         0.03        0.001       0.003       0.0002      4.41 
UGC 4305    124.7505539 70.74530422  1.2         1           -199.125     6.332    0.135    1.08        0.01        0.001       0.001       0.0002      4.20 
UGC 4305    124.7384392 70.75412634  1.1         0.6         -126.852     3.472    0.16     0.69        0.01        0.001       0.001       0.0002      3.80 
UGC 4305    124.7461106 70.74717106  2           1.4         -141.578     14.747   0.069    3.24        0.03        0.001       0.002       0.0001      4.52 
UGC 4305    124.7420138 70.75118831  1.3         0.9         -195.419     6.23     0.11     1.4         0.02        0.001       0.001       0.0001      4.08 
UGC 4305    124.729953  70.76008255  1.7         0.7         -163.221     5.991    0.137    1.05        0.01        0.001       0.002       0.0003      4.00 
UGC 4305    124.7503917 70.74395863  2.2         1.7         -142.001     19.304   0.049    6.1         0.06        0.001       0.002       0.0001      4.70 
UGC 4305    124.7236236 70.76509144  0.8         0.6         -59.445      2.439    0.182    0.52        0.01        0.001       0.002       0.0004      3.54 
UGC 4305    124.7451044 70.75096226  1.5         0.7         -114.751     5.406    0.155    0.87        0.01        0.001       0.001       0.0001      4.02 
UGC 4305    124.7345313 70.75850001  0.8         0.5         -179.483     2.031    0.213    0.39        0.01        0.001       0.002       0.0005      3.54 
UGC 4305    124.8497552 70.6799391   1.8         1.1         -127.811     10.203   0.065    3.22        0.03        0.001       0.003       0.0002      4.12 
UGC 4305    124.7404513 70.75510203  1.2         0.7         -154.083     4.092    0.146    0.77        0.01        0.001       0.001       0.0002      3.87 
UGC 4305    124.7442281 70.75345034  1.1         0.6         -47.548      3.417    0.177    0.61        0.01        0.001       0.001       0.0002      3.81 
UGC 4305    124.8434303 70.68591175  2.1         1.2         -154.05      12.729   0.054    4.51        0.04        0.001       0.004       0.0002      4.27 
UGC 4305    124.7381926 70.7591534   1.4         1           -114.426     7.591    0.148    1.1         0.01        0           0.002       0.0002      4.11 
UGC 4305    124.74995   70.75150626  1.1         0.8         -117.485     4.534    0.136    0.95        0.01        0.001       0.001       0.0002      3.95 
UGC 4305    124.8426063 70.68757781  1.9         1.8         -96.049      17.708   0.041    7.51        0.07        0.001       0.005       0.0002      4.39 
UGC 4305    124.8373682 70.68781463  2.6         1.9         -168.615     26.049   0.058    5.39        0.05        0.001       0.003       0.0002      4.59 
UGC 4305    124.7271216 70.7677978   1.2         0.8         -126.525     5.393    0.098    1.55        0.02        0.001       0.003       0.0003      3.91 
UGC 4305    124.8298392 70.69832506  1           0.7         -172.713     3.523    0.163    0.68        0.01        0.001       0.001       0.0002      3.81 
UGC 4305    124.7441091 70.75880469  1.9         1           -81.481      9.285    0.141    1.32        0.01        0           0.001       0.0002      4.20 
UGC 4305    124.7380416 70.76387506  1           0.5         -103.263     2.736    0.163    0.65        0.01        0.001       0.003       0.0005      3.64 
UGC 4305    124.7530707 70.75277129  1.2         1           -128.332     6.241    0.117    1.3         0.01        0.001       0.001       0.0001      4.09 
UGC 4305    124.7507492 70.7559052   1.2         0.8         -76.812      4.874    0.161    0.85        0.01        0.001       0.001       0.0002      3.96 
UGC 4305    124.8219286 70.7054504   2           1.1         -148.495     11.51    0.108    1.78        0.02        0.001       0.001       0.0001      4.40 
UGC 4305    124.8238084 70.70592771  1.9         0.9         -149.46      9.098    0.096    1.85        0.02        0.001       0.001       0.0001      4.29 
UGC 4305    124.8228178 70.7031956   1.4         1           -128.608     7.15     0.084    1.91        0.02        0.001       0.002       0.0001      4.16 
UGC 4305    124.8252551 70.7023193   2.8         1.7         -153.945     24.273   0.035    10.27       0.1         0.001       0.003       0.0001      4.67 
UGC 4305    124.8277574 70.70313077  1.9         1.2         -68.405      12.162   0.083    2.47        0.02        0.001       0.001       0.0001      4.37 
UGC 4305    124.8210865 70.70404629  1.5         1.1         -75.448      8.593    0.099    1.71        0.02        0.001       0.001       0.0001      4.26 
UGC 4305    124.8199157 70.70301179  2.1         1.5         -42.983      15.706   0.083    2.57        0.03        0.001       0.001       0.0001      4.52 
UGC 4305    124.7568083 70.75118548  1.9         1.6         -202.989     15.446   0.063    3.89        0.04        0.001       0.002       0.0001      4.52 
UGC 4305    124.851182  70.68912131  1           0.5         -110.882     2.693    0.179    0.56        0.01        0.001       0.002       0.0004      3.61 
UGC 4305    124.8566857 70.68517801  2.2         1.3         -96.134      14.96    0.055    4.38        0.04        0.001       0.003       0.0001      4.29 
UGC 4305    124.829157  70.7048458   2.7         1.2         -119.177     16.721   0.039    7.56        0.07        0.002       0.003       0.0001      4.51 
UGC 4305    124.7473404 70.75881032  1.5         1           -124.137     8.071    0.088    1.97        0.02        0.001       0.002       0.0002      4.15 
UGC 4305    124.7489267 70.75935666  1.2         1           -145.225     6.555    0.123    1.16        0.01        0.001       0.001       0.0002      4.06 
UGC 4305    124.7544744 70.75624103  1.8         0.9         -140.898     7.971    0.11     1.5         0.02        0.001       0.001       0.0001      4.17 
UGC 4305    124.7399742 70.76656679  0.7         0.6         -116.217     2.045    0.198    0.42        0.01        0.001       0.004       0.0007      3.49 
UGC 4305    124.7596349 70.75299974  1.8         0.8         -152.865     7.031    0.139    1.14        0.01        0.001       0.001       0.0001      4.15 
UGC 4305    124.8578257 70.6871251   0.7         0.6         -203.432     2.125    0.191    0.45        0.01        0.001       0.002       0.0004      3.44 
UGC 4305    124.7376348 70.7694943   0.8         0.5         -88.39       1.996    0.185    0.48        0.01        0.001       0.003       0.0005      3.46 
UGC 4305    124.8511141 70.69188676  1.3         1.1         -159.508     7.379    0.078    2.22        0.02        0.001       0.004       0.0003      4.01 
UGC 4305    124.7268879 70.77538368  2.7         2.4         -99.006      33.906   0.017    32.04       0.3         0.003       0.009       0.0002      4.64 
UGC 4305    124.7603729 70.75421657  1.3         1           -187.91      7.208    0.131    1.21        0.01        0.001       0.001       0.0001      4.15 
UGC 4305    124.7662727 70.7502562   1.9         0.9         -123.944     8.964    0.109    1.63        0.02        0.001       0.001       0.0001      4.33 
UGC 4305    124.7722614 70.7470355   1.5         0.9         -100.027     7.095    0.124    1.22        0.01        0.001       0.001       0.0002      4.29 
UGC 4305    124.8232005 70.70735294  1.6         1.5         -67.961      12.264   0.063    3.46        0.03        0.001       0.002       0.0001      4.44 
UGC 4305    124.8259115 70.70759413  1.9         1.8         -191.299     17.72    0.052    5.36        0.05        0.001       0.002       0.0001      4.58 
UGC 4305    124.7124697 70.78673727  2.2         1.1         -48.806      12.692   0.072    2.95        0.03        0.001       0.003       0.0002      4.20 
UGC 4305    124.7341645 70.77347421  1.2         0.7         -163.432     4.268    0.13     0.99        0.01        0.001       0.002       0.0003      3.76 
UGC 4305    124.7449258 70.76647065  0.9         0.8         -109.985     3.552    0.162    0.71        0.01        0.001       0.003       0.0005      3.75 
UGC 4305    124.8616675 70.68701563  1.1         0.8         -102.906     4.409    0.152    0.85        0.01        0.001       0.002       0.0003      3.76 
UGC 4305    124.7649718 70.75322967  1.1         0.7         -129.378     3.92     0.134    0.89        0.01        0.001       0.002       0.0002      3.91 
UGC 4305    124.7540084 70.76107911  1.1         1           -190.133     5.708    0.138    1.06        0.01        0.001       0.002       0.0002      3.99 
UGC 4305    124.7718053 70.74993295  1.2         0.9         -138.492     5.707    0.122    1.16        0.01        0.001       0.002       0.0002      4.15 
UGC 4305    124.8553557 70.69284565  1.4         0.7         -165.956     4.99     0.136    0.95        0.01        0.001       0.002       0.0003      3.87 
UGC 4305    124.7628468 70.7560377   1.2         0.9         -146.916     5.789    0.09     1.79        0.02        0.001       0.002       0.0002      4.05 
UGC 4305    124.7391028 70.77393504  1.1         0.8         -28.62       4.498    0.136    1           0.01        0.001       0.003       0.0003      3.79 
UGC 4305    124.7585314 70.76049914  2           0.8         -173.03      8.668    0.128    1.31        0.01        0.001       0.001       0.0001      4.19 
UGC 4305    124.7558268 70.76048874  1.4         0.6         -54.505      4.664    0.124    1.08        0.01        0.001       0.002       0.0002      3.92 
UGC 4305    124.7584034 70.76149821  1.3         0.5         -156.442     3.742    0.157    0.74        0.01        0.001       0.002       0.0003      3.82 
UGC 4305    124.7685064 70.7542314   1.9         1.1         -146.542     10.766   0.088    2.31        0.02        0.001       0.001       0.0001      4.34 
UGC 4305    124.7677658 70.75489521  1.5         1           -189.531     7.843    0.09     1.89        0.02        0.001       0.001       0.0001      4.19 
UGC 4305    124.7771125 70.74810638  1.8         1.3         -55.105      11.959   0.08     2.56        0.03        0.001       0.002       0.0001      4.51 
UGC 4305    124.8382353 70.70769745  1.3         1.2         -161.467     8.08     0.075    2.52        0.02        0.001       0.002       0.0001      4.18 
UGC 4305    124.7896615 70.74299253  2.1         0.9         -98.909      9.884    0.098    1.88        0.02        0.001       0.002       0.0002      4.50 
UGC 4305    124.7576054 70.76525551  2.4         1           -152.429     12.503   0.091    2.35        0.02        0.001       0.002       0.0002      4.33 
UGC 4305    124.8693646 70.68986203  0.9         0.7         -197.243     3.471    0.167    0.68        0.01        0.001       0.002       0.0003      3.66 
UGC 4305    124.7930082 70.74241457  1.1         1           -154.201     5.674    0.151    0.94        0.01        0.001       0.002       0.0003      4.27 
UGC 4305    124.7593334 70.76639175  2.3         1           -113.999     12.417   0.102    2.12        0.02        0.001       0.002       0.0002      4.33 
UGC 4305    124.8788815 70.68385021  1.2         0.8         -131.625     4.843    0.105    1.29        0.01        0.001       0.003       0.0003      3.77 
UGC 4305    124.8804505 70.6840589   1.7         1.3         -120.317     12.019   0.072    2.87        0.03        0.001       0.002       0.0002      4.16 
UGC 4305    124.8772386 70.68393129  1.2         0.7         -137.892     4.328    0.131    0.97        0.01        0.001       0.002       0.0003      3.72 
UGC 4305    124.7883355 70.74892637  1.7         1.2         -100.354     10.495   0.088    2.19        0.02        0.001       0.002       0.0001      4.44 
UGC 4305    124.8635767 70.69330755  2           1.2         -153.816     12.769   0.062    3.62        0.03        0.001       0.003       0.0002      4.24 
UGC 4305    124.8692831 70.6928457   1.8         1           -126.756     9.486    0.091    2.16        0.02        0.001       0.002       0.0002      4.09 
UGC 4305    124.8670879 70.69384097  2.5         1.7         -125.947     22.205   0.038    9.43        0.09        0.001       0.004       0.0002      4.47 
UGC 4305    124.8613057 70.69309613  1.6         1           -156.556     8.537    0.089    1.94        0.02        0.001       0.003       0.0002      4.08 
UGC 4305    124.872477  70.6925646   1.7         0.8         -178.107     6.548    0.142    1.04        0.01        0.001       0.001       0.0002      3.93 
UGC 4305    124.8807549 70.68736547  1.5         1           -122.932     7.372    0.095    1.67        0.02        0.001       0.002       0.0002      3.95 
UGC 4305    124.8024704 70.74102064  1.3         0.8         -153.097     5.321    0.133    1.06        0.01        0.001       0.002       0.0003      4.23 
UGC 4305    124.7524448 70.77491873  1.5         1           -183.789     7.657    0.105    1.52        0.02        0.001       0.002       0.0002      4.05 
UGC 4305    124.9091425 70.66899581  1.3         0.7         -128.69      4.588    0.134    0.93        0.01        0.001       0.002       0.0003      3.76 
UGC 4305    124.8881281 70.68354001  2.2         0.8         -127.566     9.509    0.107    2.05        0.02        0.001       0.003       0.0003      4.07 
UGC 4305    124.7911745 70.74951881  1.4         1.3         -81.714      9.256    0.08     2.34        0.02        0.001       0.002       0.0002      4.38 
UGC 4305    124.8017591 70.74264493  1.2         0.8         -165.825     4.71     0.128    1.04        0.01        0.001       0.002       0.0003      4.16 
UGC 4305    124.8044955 70.74242015  1.1         0.6         -165.266     3.68     0.149    0.76        0.01        0.001       0.002       0.0003      4.04 
UGC 4305    124.8713696 70.69652942  1.8         1.3         -83.142      12.594   0.071    2.98        0.03        0.001       0.002       0.0002      4.22 
UGC 4305    124.7676765 70.76692606  1.6         1.2         -158.6       9.704    0.059    3.63        0.03        0.001       0.005       0.0003      4.22 
UGC 4305    124.7686841 70.7661872   2.1         1.7         -174.291     18.84    0.038    8.44        0.08        0.002       0.005       0.0002      4.51 
UGC 4305    124.8126795 70.73982546  1           0.7         -197.509     3.854    0.161    0.74        0.01        0.001       0.002       0.0003      4.05 
UGC 4305    124.8037855 70.74684934  1.8         1           -145.744     9.033    0.081    2.29        0.02        0.001       0.002       0.0002      4.38 
UGC 4305    124.8104833 70.74281442  0.8         0.7         -121.927     2.64     0.168    0.59        0.01        0.001       0.002       0.0003      3.87 
UGC 4305    124.890091  70.68917259  0.9         0.5         -124.283     2.408    0.185    0.55        0.01        0.001       0.003       0.0005      3.47 
UGC 4305    124.8050695 70.74871851  1.1         0.4         -181.76      2.619    0.23     0.4         0.01        0.001       0.001       0.0003      3.81 
UGC 4305    124.8355855 70.72782523  2.1         1.8         -91.56       19.401   0.075    3.48        0.03        0.001       0.001       0.0001      4.64 
UGC 4305    124.8815267 70.69742528  1.4         1.1         -99.756      7.724    0.087    1.95        0.02        0.001       0.002       0.0002      4.01 
UGC 4305    124.8036419 70.75164985  0.8         0.6         -176.956     2.421    0.216    0.41        0.01        0.001       0.001       0.0003      3.74 
UGC 4305    124.8803806 70.69913119  1.5         0.9         -139.828     7.009    0.092    1.78        0.02        0.001       0.002       0.0002      3.96 
UGC 4305    124.7773733 70.77056341  1           0.9         -35.444      4.823    0.145    0.89        0.01        0.001       0.003       0.0004      3.90 
UGC 4305    124.7792082 70.76938482  2           0.7         -68.026      6.814    0.146    1.07        0.01        0.001       0.002       0.0003      4.06 
UGC 4305    124.8392237 70.7293873   2.1         1.6         -125.583     16.851   0.087    2.81        0.03        0.001       0.001       0.0001      4.55 
UGC 4305    124.8062967 70.75154989  2.2         1.1         -118.1       12.444   0.116    2.19        0.02        0.001       0.001       0.0001      4.44 
UGC 4305    124.8911216 70.69408213  1.3         1           -63.669      6.648    0.113    1.31        0.01        0.001       0.002       0.0002      3.91 
UGC 4305    124.9017491 70.68807694  1.1         0.8         -148.898     4.182    0.111    1.2         0.01        0.001       0.003       0.0004      3.72 
UGC 4305    124.8854648 70.6993865   1.8         0.9         -159.761     8.462    0.082    2.18        0.02        0.001       0.002       0.0002      4.04 
UGC 4305    124.8091758 70.75083727  1.7         0.8         -129.453     7.022    0.142    1.12        0.01        0.001       0.001       0.0002      4.20 
UGC 4305    124.8922997 70.69527338  1.1         0.9         -123.84      4.932    0.116    1.18        0.01        0.001       0.002       0.0003      3.78 
UGC 4305    124.8896632 70.69657811  1.7         1.5         -103.618     13.03    0.078    2.63        0.03        0.001       0.002       0.0001      4.20 
UGC 4305    124.8353797 70.73635723  2           0.8         -193.634     8.166    0.103    1.64        0.02        0.001       0.001       0.0001      4.25 
UGC 4305    124.8480101 70.72853149  1.8         1.2         -166.176     11.543   0.086    2.33        0.02        0.001       0.001       0.0001      4.34 
UGC 4305    124.8490907 70.72665347  1.8         1.1         -91.936      10.131   0.124    1.56        0.02        0.001       0.001       0.0001      4.28 
UGC 4305    124.8415118 70.73391228  2.1         1           -96.797      11.363   0.086    2.27        0.02        0.001       0.001       0.0001      4.35 
UGC 4305    124.8487224 70.72991069  1.4         0.8         -101.158     6.208    0.168    0.91        0.01        0.001       0.001       0.0001      4.07 
UGC 4305    124.8542018 70.72466287  3.2         1.4         -161.515     23.118   0.066    4.14        0.04        0.001       0.001       0.0001      4.63 
UGC 4305    124.8556182 70.72312624  2.4         1.3         -103.646     16.342   0.082    2.78        0.03        0.001       0.001       0.0001      4.47 
UGC 4305    124.7737157 70.77573594  1.2         1.1         -43.291      6.671    0.024    6.44        0.06        0.003       0.011       0.0003      3.97 
UGC 4305    124.7764618 70.77520934  3.9         3.3         -149.909     64.932   0.012    57.66       0.54        0.003       0.012       0.0002      4.96 
UGC 4305    124.7721021 70.77665478  2.7         1.3         -89.983      17.984   0.049    4.37        0.04        0.001       0.003       0.0001      4.42 
UGC 4305    124.7788525 70.77636484  1.4         1.1         -63.232      7.806    0.094    1.82        0.02        0.001       0.003       0.0003      4.04 
UGC 4305    124.780064  70.77584238  2.4         2           -74.928      24.289   0.052    5.55        0.05        0.001       0.003       0.0001      4.53 
UGC 4305    124.7755155 70.77271039  2.1         1.7         -140.06      17.847   0.031    12.48       0.12        0.002       0.011       0.0004      4.43 
UGC 4305    124.7792568 70.77311075  2.3         1.2         -130.771     13.66    0.076    3.07        0.03        0.001       0.004       0.0003      4.32 
UGC 4305    124.8224598 70.74942448  1.2         1           -145.15      6.349    0.105    1.46        0.02        0.001       0.001       0.0002      4.12 
UGC 4305    124.854378  70.7281187   1.8         1.2         -85.404      11.519   0.086    2.32        0.02        0.001       0.001       0.0001      4.32 
UGC 4305    124.8535096 70.7265577   2.5         2           -62.235      25.105   0.056    5.51        0.05        0.001       0.002       0.0001      4.66 
UGC 4305    124.8557533 70.72656695  2           1.1         -178.229     11.376   0.073    3.11        0.03        0.001       0.002       0.0002      4.31 
UGC 4305    124.8326683 70.74296746  2.7         2.1         -40.983      29.327   0.078    4.37        0.04        0.001       0.001       0.0001      4.79 
UGC 4305    124.7774166 70.78271197  1.1         0.8         -159.798     4.821    0.089    1.67        0.02        0.001       0.003       0.0003      3.80 
UGC 4305    124.7844165 70.77717783  2.2         1           -54.75       10.982   0.1      1.89        0.02        0.001       0.002       0.0002      4.20 
UGC 4305    124.8213523 70.75201567  1.1         1           -42.477      6.073    0.116    1.3         0.01        0.001       0.001       0.0002      4.08 
UGC 4305    124.8218685 70.75267071  1.6         1.3         -117.472     10.752   0.085    2.3         0.02        0.001       0.001       0.0001      4.32 
UGC 4305    124.7904796 70.77540636  1.1         0.7         -115.794     3.917    0.145    0.81        0.01        0.001       0.003       0.0004      3.75 
UGC 4305    124.7866922 70.77824777  1.6         0.9         -143.495     7.893    0.096    1.85        0.02        0.001       0.003       0.0002      4.07 
UGC 4305    124.8679184 70.72344614  1.6         1           -75.751      8.51     0.115    1.43        0.02        0.001       0.002       0.0003      4.15 
UGC 4305    124.7841758 70.78115377  1.7         1.1         -143.824     9.452    0.044    5.58        0.05        0.002       0.007       0.0003      4.11 
UGC 4305    124.8435212 70.74024468  2.4         1.1         -28.485      14.49    0.101    2.16        0.02        0.001       0.001       0.0001      4.44 
UGC 4305    124.8610629 70.72976504  1.3         0.8         -131.377     5.206    0.142    0.95        0.01        0.001       0.002       0.0002      3.94 
UGC 4305    124.7895737 70.77861443  1.5         1.1         -171.403     8.321    0.105    1.56        0.02        0.001       0.002       0.0002      4.10 
UGC 4305    124.8001079 70.77167373  1.5         1.2         -137.924     9.413    0.08     2.4         0.02        0.001       0.003       0.0003      4.18 
UGC 4305    124.8624825 70.73028554  1.1         0.8         -146.969     4.325    0.128    0.98        0.01        0.001       0.002       0.0003      3.86 
UGC 4305    124.7975312 70.77310277  1.4         1           -164.327     7.345    0.087    1.99        0.02        0.001       0.004       0.0004      4.06 
UGC 4305    124.8003394 70.77325924  1.4         1.2         -146.471     8.439    0.075    2.64        0.03        0.001       0.005       0.0004      4.11 
UGC 4305    124.7976066 70.77401089  1.3         0.8         -138.606     5.227    0.115    1.29        0.01        0.001       0.004       0.0005      3.90 
UGC 4305    124.7824884 70.78607974  1.8         1           -150.724     9.787    0.089    2.03        0.02        0.001       0.002       0.0002      4.11 
UGC 4305    124.8488477 70.74124293  1.8         1.3         -163.557     12.305   0.089    2.31        0.02        0.001       0.001       0.0001      4.36 
UGC 4305    124.8898832 70.71335489  1.4         1           -118.83      7.338    0.142    1.2         0.01        0.001       0.001       0.0002      3.98 
UGC 4305    124.7994441 70.7759437   1.7         1.3         -136.28      10.889   0.07     2.97        0.03        0.001       0.004       0.0003      4.19 
UGC 4305    124.8040884 70.77329251  1.2         0.8         -88.037      5.085    0.128    1           0.01        0.001       0.003       0.0004      3.89 
UGC 4305    124.8986081 70.70880149  1.4         0.9         -142.276     6.273    0.094    1.76        0.02        0.001       0.002       0.0002      3.89 
UGC 4305    124.8598    70.73410085  2           1.5         -80.761      15.418   0.095    2.68        0.03        0.001       0.001       0.0001      4.42 
UGC 4305    124.7719834 70.79559555  0.8         0.6         -165.372     2.524    0.142    0.73        0.01        0.001       0.003       0.0005      3.49 
UGC 4305    124.7976025 70.77796917  0.9         0.6         -74.113      3.075    0.184    0.59        0.01        0.001       0.002       0.0004      3.65 
UGC 4305    124.8651611 70.73212111  1.9         0.9         -140.388     8.609    0.145    1.28        0.01        0.001       0.002       0.0003      4.17 
UGC 4305    124.8652554 70.73077235  2           1           -165.207     9.668    0.102    1.83        0.02        0.001       0.002       0.0002      4.22 
UGC 4305    124.7960779 70.78097363  1.7         0.9         -92.465      7.649    0.113    1.45        0.02        0.001       0.002       0.0003      4.03 
UGC 4305    124.8242329 70.76157306  2.5         1.2         -152.356     16.339   0.056    4.61        0.04        0.001       0.002       0.0001      4.45 
UGC 4305    124.8757732 70.72765496  1           0.7         -200.265     3.707    0.14     0.85        0.01        0.001       0.004       0.0005      3.75 
UGC 4305    124.8132237 70.77028186  1.5         0.7         -191.479     5.293    0.119    1.01        0.01        0.001       0.003       0.0003      3.94 
UGC 4305    124.8128872 70.77058149  1.9         0.7         -194.404     7.337    0.112    1.46        0.02        0.001       0.003       0.0003      4.08 
UGC 4305    124.801341  70.77982397  1.8         1.1         -151.067     9.985    0.049    4.72        0.04        0.002       0.005       0.0003      4.17 
UGC 4305    124.8318531 70.75921366  1.5         1.3         -168.034     10.5     0.096    2.02        0.02        0.001       0.002       0.0002      4.26 
UGC 4305    124.8714327 70.73319442  2.2         1           -52.944      10.571   0.116    1.62        0.02        0.001       0.002       0.0002      4.24 
UGC 4305    124.8816551 70.7269211   1.3         0.8         -116.461     5.134    0.123    1.11        0.01        0.001       0.003       0.0003      3.86 
UGC 4305    124.8973603 70.71517476  2.2         1.1         -26.852      12.296   0.069    3.15        0.03        0.001       0.002       0.0002      4.21 
UGC 4305    124.7817412 70.79453412  1.1         0.8         -140.595     4.469    0.077    2.02        0.02        0.002       0.005       0.0004      3.73 
UGC 4305    124.7832199 70.79447021  1.5         1.2         -130.66      9.612    0.061    3.51        0.03        0.001       0.004       0.0002      4.07 
UGC 4305    124.8124373 70.77523051  1.6         1           -147.626     8.424    0.062    3.16        0.03        0.001       0.005       0.0003      4.08 
UGC 4305    124.8370726 70.7588941   1.4         0.9         -167.464     6.807    0.118    1.3         0.01        0.001       0.002       0.0002      4.06 
UGC 4305    124.8683162 70.73768202  2           0.9         -65.728      8.905    0.122    1.45        0.02        0.001       0.002       0.0003      4.18 
UGC 4305    124.8982534 70.71843253  1.1         0.9         -150.841     5.14     0.128    1.05        0.01        0.001       0.002       0.0003      3.83 
UGC 4305    124.8897679 70.72487847  1.2         1.1         -110.207     6.774    0.1      1.67        0.02        0.001       0.003       0.0003      3.97 
UGC 4305    124.8568507 70.74601963  2.1         2           -148.524     21.478   0.041    7.68        0.07        0.001       0.003       0.0001      4.56 
UGC 4305    124.8590835 70.74592954  1.5         1.2         -37.879      9.539    0.087    2.36        0.02        0.001       0.003       0.0002      4.21 
UGC 4305    124.847684  70.75503461  1.6         0.8         -137.766     6.656    0.107    1.44        0.02        0.001       0.002       0.0002      4.05 
UGC 4305    124.8266995 70.76921576  1.4         0.4         -82.709      3.148    0.2      0.57        0.01        0.001       0.003       0.0005      3.70 
UGC 4305    124.8278206 70.76910605  1.1         0.6         -63.009      3.431    0.205    0.59        0.01        0.001       0.002       0.0005      3.74 
UGC 4305    124.8089542 70.78245429  1.1         0.7         -75.353      3.875    0.2      0.62        0.01        0.001       0.002       0.0003      3.71 
UGC 4305    124.8190937 70.77595359  1.4         0.8         -159.073     5.749    0.138    1.03        0.01        0.001       0.002       0.0003      3.91 
UGC 4305    124.8015054 70.71781424  0.9         0.8         -170.534     3.694    0.003    34.92       0.33        0.033       0.09        0.0009      4.16 
UGC 4305    124.8018992 70.71884256  7.9         4.5         -163.827     181.633  0.001    1332.56     12.51       0.025       0.069       0.0007      5.86 
UGC 4305    124.8703277 70.71816342  0.9         0.7         -115.349     2.931    0.006    17.71       0.17        0.021       0.092       0.001       3.66 
UGC 4305    124.8705108 70.71707426  5.1         3.2         -89.536      84.471   0.002    392.45      3.68        0.016       0.073       0.0007      5.12 
UGC 4305    124.8662346 70.70572585  6.7         4.2         -146.68      144.563  0.002    808.03      7.58        0.019       0.079       0.0008      5.31 
UGC 4305    124.8701594 70.70535534  1           0.6         -168.221     3.421    0.006    19.24       0.18        0.019       0.063       0.0007      3.70 
UGC 4305    124.7291685 70.71530423  4.5         3.5         -192.845     81.659   0.002    258.43      2.43        0.011       0.036       0.0003      5.46 
UGC 4305    124.7290999 70.71675928  3.2         2           -167.009     33.516   0.004    100.68      0.94        0.01        0.034       0.0004      5.07 
UGC 4305    124.8029731 70.71710912  1.5         0.9         -142.379     6.876    0.006    23.68       0.22        0.012       0.034       0.0004      4.42 
UGC 4305    124.8470452 70.6989091   1.6         1           -156.869     8.355    0.007    28.72       0.27        0.012       0.046       0.0005      4.15 
UGC 4305    124.8489283 70.69846033  4.8         2.5         -142.124     62.564   0.004    175.33      1.65        0.01        0.038       0.0004      5.01 
UGC 4305    124.856986  70.69822195  1.5         1           -177.018     7.927    0.006    27.45       0.26        0.012       0.051       0.0006      4.06 
UGC 4305    124.8567793 70.69880326  2.4         1.4         -175.567     18.112   0.005    61.78       0.58        0.012       0.054       0.0006      4.42 
UGC 4305    124.8074554 70.71887896  2.1         1.7         -179.356     18.431   0.007    48.8        0.46        0.009       0.029       0.0003      4.83 
UGC 4305    124.7095808 70.7156788   1.7         1           -125.595     8.737    0.008    23.45       0.22        0.009       0.02        0.0003      4.33 
UGC 4305    124.708724  70.71626794  2.4         1.9         -200.83      23.572   0.007    50.16       0.47        0.007       0.016       0.0002      4.75 
UGC 4305    124.8479325 70.69763478  3.9         2.1         -151.848     42.845   0.008    79.61       0.75        0.006       0.025       0.0003      4.85 
UGC 4305    124.8419006 70.71628383  2.1         1.1         -145.04      11.424   0.009    29.27       0.27        0.009       0.015       0.0002      4.34 
UGC 4305    124.8441372 70.71662202  3.5         2.4         -178.147     43.497   0.005    101.72      0.95        0.008       0.013       0.0001      4.91 
UGC 4305    124.7392609 70.71277543  5.3         2.9         -137.498     79.36    0.004    179.79      1.69        0.008       0.021       0.0002      5.50 
UGC 4305    124.7389648 70.71411968  3.5         3           -31.394      53.865   0.004    112.83      1.06        0.007       0.019       0.0002      5.33 
UGC 4305    124.8626315 70.6994038   6.9         4.8         -191.287     171.808  0.003    472.24      4.43        0.009       0.032       0.0003      5.39 
UGC 4305    124.8688151 70.71271462  3.7         1.3         -135.507     23.969   0.006    59.01       0.55        0.009       0.041       0.0004      4.56 
UGC 4305    124.8679466 70.71398562  3.3         1           -66.612      17.287   0.008    33.92       0.32        0.007       0.03        0.0004      4.43 
UGC 4305    124.7905936 70.75715275  2.2         0.9         -156.458     10.123   0.012    21.14       0.2         0.007       0.013       0.0002      4.30 
UGC 4305    124.7908143 70.75795057  5.4         2           -123.301     56.034   0.005    95.48       0.9         0.006       0.01        0.0001      5.03 
UGC 4305    124.7362165 70.7123472   2.8         1.6         -117.799     23.188   0.007    44.8        0.42        0.007       0.019       0.0002      4.95 
UGC 4305    124.7341785 70.71411983  2.5         2.3         -159.268     29.587   0.006    52.47       0.49        0.006       0.018       0.0002      5.05 
UGC 4305    124.8077045 70.71808491  2.1         1.7         -131.828     19.047   0.008    35.43       0.33        0.006       0.02        0.0002      4.83 
UGC 4305    124.8471639 70.70025102  4.1         1.7         -140.788     35.403   0.007    54.77       0.51        0.005       0.02        0.0002      4.78 
UGC 4305    124.8726884 70.71526425  2.7         1.8         -140.685     25.179   0.007    44.57       0.42        0.006       0.027       0.0003      4.56 
UGC 4305    124.8760884 70.71604569  4.2         3.6         -126.4       78.275   0.004    144.51      1.36        0.006       0.023       0.0002      5.04 
UGC 4305    124.7168213 70.71240013  5.8         3.3         -154.628     98.419   0.006    122.37      1.15        0.004       0.011       0.0001      5.44 
UGC 4305    124.7190673 70.7128193   1.7         1.5         -137.857     13.08    0.011    21.36       0.2         0.006       0.016       0.0002      4.58 
UGC 4305    124.7247541 70.71165853  1.8         1           -183.899     9.409    0.012    16.39       0.15        0.006       0.021       0.0003      4.48 
UGC 4305    124.72504   70.71239053  2.7         1.7         -187.765     24.126   0.008    39.05       0.37        0.006       0.02        0.0002      4.89 
UGC 4305    124.7278956 70.71110915  3.8         2.2         -157.138     43.055   0.005    77.11       0.72        0.006       0.021       0.0002      5.16 
UGC 4305    124.7319881 70.71205067  3.2         2.5         -193.02      41.016   0.006    68.48       0.64        0.006       0.018       0.0002      5.17 
UGC 4305    124.7339833 70.71084246  3.9         2.6         -148.082     52.295   0.005    86.19       0.81        0.006       0.017       0.0002      5.29 
UGC 4305    124.7404686 70.71816767  2.4         1.5         -190.903     18.517   0.008    30.22       0.28        0.006       0.015       0.0002      4.87 
UGC 4305    124.7410657 70.71905416  2.8         1.6         -168.232     23.705   0.009    34.18       0.32        0.005       0.013       0.0002      4.98 
UGC 4305    124.8489535 70.71598052  3.2         2.2         -30.843      36.463   0.01     45.58       0.43        0.004       0.009       0.0001      4.83 
UGC 4305    124.8551217 70.69686774  5.1         3.4         -31.749      89.964   0.007    123.3       1.16        0.005       0.02        0.0002      5.11 
UGC 4305    124.8796105 70.71642181  1           0.6         -171.532     3.314    0.016    6.66        0.06        0.007       0.022       0.0004      3.69 
UGC 4305    124.7264356 70.71358213  6.3         3.3         -161.982     108.944  0.004    143.02      1.34        0.005       0.016       0.0002      5.56 
UGC 4305    124.7344072 70.7159877   3           2.8         -191.105     43.349   0.006    60.9        0.57        0.005       0.014       0.0002      5.22 
UGC 4305    124.7396796 70.71618307  4.1         3.3         -139         69.223   0.005    96.71       0.91        0.005       0.013       0.0001      5.44 
UGC 4305    124.7507107 70.71896998  2.5         2.4         -116.483     31.236   0.007    57.61       0.54        0.006       0.017       0.0002      5.10 
UGC 4305    124.7539992 70.71895819  3.1         2.2         -119.894     34.754   0.01     48.97       0.46        0.005       0.013       0.0002      5.14 
UGC 4305    124.8647697 70.71464844  2.9         2.1         -185.773     31.538   0.006    57.75       0.54        0.006       0.025       0.0003      4.72 
UGC 4305    124.7255724 70.69666752  1.9         1.3         -198.418     12.749   0.017    15.34       0.14        0.004       0.009       0.0002      4.52 
UGC 4305    124.7256826 70.69723739  3.4         1.8         -162.181     31.515   0.011    35.39       0.33        0.004       0.009       0.0001      4.92 
UGC 4305    124.7376847 70.71148237  1.5         1.4         -30.212      11.371   0.013    15.17       0.14        0.005       0.013       0.0002      4.65 
UGC 4305    124.744105  70.7175134   3.3         2.4         -177.904     40.503   0.006    68.47       0.64        0.006       0.015       0.0002      5.21 
UGC 4305    124.7461668 70.71818038  3.1         1.7         -149.988     27.847   0.01     36.04       0.34        0.004       0.012       0.0002      5.05 
UGC 4305    124.7546461 70.72013515  3.6         1.9         -123.301     35.963   0.007    59.14       0.56        0.006       0.015       0.0002      5.16 
UGC 4305    124.7599707 70.71958436  1.9         1.4         -142.433     13.119   0.013    17.36       0.16        0.005       0.012       0.0002      4.72 
UGC 4305    124.7633522 70.71946823  5.3         4.2         -83.842      113.495  0.005    150.23      1.41        0.005       0.012       0.0001      5.66 
UGC 4305    124.7933576 70.72221569  7.8         2.3         -121.978     94.426   0.005    96.63       0.91        0.004       0.009       0.0001      5.58 
UGC 4305    124.8523709 70.6992038   2.6         1.6         -130.993     20.607   0.011    24.33       0.23        0.004       0.017       0.0002      4.51 
UGC 4305    124.8752873 70.71166902  4.9         4.1         -86.959      102.785  0.004    284.89      2.67        0.01        0.032       0.0003      5.17 
UGC 4305    124.7120025 70.71583772  2.3         1.4         -150.769     16.38    0.011    19.66       0.18        0.004       0.009       0.0001      4.62 
UGC 4305    124.713141  70.7163017   3           1.8         -145.362     28.474   0.015    26.84       0.25        0.003       0.007       0.0001      4.87 
UGC 4305    124.7378388 70.71760644  2.4         1.8         -155.555     22.563   0.01     27.08       0.25        0.004       0.011       0.0002      4.95 
UGC 4305    124.756185  70.72111977  3.4         1.5         -156.812     25.215   0.01     31.08       0.29        0.004       0.011       0.0002      5.00 
UGC 4305    124.7587353 70.720739    3.3         1.5         -61.094      25.41    0.01     29.7        0.28        0.004       0.011       0.0001      5.01 
UGC 4305    124.8700557 70.708161    6           5.5         -194.101     170.736  0.005    193.54      1.82        0.004       0.014       0.0002      5.38 
UGC 4305    124.7897015 70.75900257  1.6         1.1         -65.51       9.285    0.019    10.49       0.1         0.004       0.007       0.0001      4.25 
UGC 4305    124.7738543 70.70781443  5.8         3.1         -107.361     91.698   0.008    81.93       0.77        0.003       0.008       0.0001      5.57 
UGC 4305    124.77599   70.70867697  2           1.5         -101.749     15.456   0.015    16.62       0.16        0.004       0.01        0.0002      4.79 
UGC 4305    124.7286783 70.69771549  2.5         2.3         -111.582     29.213   0.013    26.15       0.25        0.003       0.007       0.0001      4.91 
UGC 4305    124.7253196 70.71043856  2.1         1.2         -143.505     12.653   0.015    14.06       0.13        0.004       0.014       0.0002      4.61 
UGC 4305    124.7259137 70.70927287  6.1         3.6         -141.039     112.376  0.007    103.87      0.97        0.003       0.011       0.0001      5.56 
UGC 4305    124.7212653 70.71492286  2.8         2           -73.83       28.731   0.013    26.54       0.25        0.003       0.01        0.0002      4.94 
UGC 4305    124.734912  70.71718092  6.1         1.8         -164.502     55.817   0.007    63.42       0.6         0.004       0.011       0.0001      5.33 
UGC 4305    124.7475586 70.71622765  3.6         2.5         -185.23      46.367   0.008    45.5        0.43        0.003       0.009       0.0001      5.27 
UGC 4305    124.7507867 70.72060465  2.6         2.1         -82.728      28.704   0.009    33.97       0.32        0.004       0.011       0.0001      5.06 
UGC 4305    124.789322  70.72272183  3.1         1.2         -202.411     19.102   0.017    17.67       0.17        0.003       0.008       0.0002      4.88 
UGC 4305    124.804208  70.71587075  5.8         3.6         -154.635     107.534  0.007    88.73       0.83        0.003       0.009       0.0001      5.60 
UGC 4305    124.7960755 70.72239348  3.2         1.7         -142.543     27.21    0.013    24.88       0.23        0.003       0.008       0.0001      5.04 
UGC 4305    124.840014  70.71545759  3.4         2.1         -155.167     36.844   0.011    46.2        0.43        0.004       0.007       0.0001      4.85 
UGC 4305    124.8482243 70.70221629  5.6         4.7         -142.765     136.243  0.007    118.07      1.11        0.003       0.011       0.0001      5.37 
UGC 4305    124.8734526 70.70733489  4.5         2.4         -97.619      54.974   0.011    55.43       0.52        0.003       0.011       0.0002      4.92 
UGC 4305    124.8809598 70.71696768  3.9         2.3         -151.86      46.337   0.012    41.8        0.39        0.003       0.01        0.0001      4.84 
UGC 4305    124.7309019 70.70749166  5           3           -155.538     77.646   0.007    93.25       0.88        0.004       0.014       0.0002      5.42 
UGC 4305    124.753382  70.72207175  2           1.4         -152.139     13.837   0.018    11.85       0.11        0.003       0.008       0.0002      4.74 
UGC 4305    124.8101904 70.71711737  2.1         1.1         -149.07      11.39    0.02     9.93        0.09        0.003       0.01        0.0002      4.59 
UGC 4305    124.8462409 70.71779259  2.6         1.9         -145.674     25.362   0.015    20.44       0.19        0.003       0.005       0.0001      4.68 
UGC 4305    124.8616286 70.69722581  4.1         1.7         -154.593     35.857   0.019    24.03       0.23        0.002       0.007       0.0002      4.72 
UGC 4305    124.8610022 70.71345856  9.1         6.4         -110.774     300.925  0.004    359.84      3.38        0.004       0.016       0.0002      5.71 
UGC 4305    124.7938473 70.75887733  2.8         2           -141.015     28.897   0.014    21.5        0.2         0.003       0.004       0.0001      4.74 
UGC 4305    124.7295548 70.68222504  2.9         1.6         -109.294     24.144   0.016    18.68       0.18        0.003       0.004       0.0001      4.66 
UGC 4305    124.7305431 70.68332722  2.5         1.2         -105.372     15.992   0.017    13.36       0.13        0.003       0.005       0.0001      4.49 
UGC 4305    124.7331881 70.68229153  3.7         2.4         -72.528      46.136   0.011    37.95       0.36        0.003       0.005       0.0001      4.94 
UGC 4305    124.7367379 70.68229016  2           1.5         -161.757     15.688   0.019    13.38       0.13        0.003       0.005       0.0001      4.48 
UGC 4305    124.7388533 70.68158028  1.8         1.4         -149.068     12.867   0.021    10.22       0.1         0.003       0.005       0.0001      4.39 
UGC 4305    124.7451641 70.6973153   2.1         1.1         -121.323     12.062   0.019    10.76       0.1         0.003       0.01        0.0002      4.58 
UGC 4305    124.7430488 70.69837094  4.7         2.1         -162.187     51.581   0.01     42.97       0.4         0.003       0.01        0.0001      5.22 
UGC 4305    124.7473614 70.69701201  1.8         1.3         -102.088     12.455   0.02     10.17       0.1         0.003       0.01        0.0002      4.60 
UGC 4305    124.7529476 70.69753054  2.2         1.5         -142.283     17.318   0.022    12.87       0.12        0.003       0.009       0.0002      4.76 
UGC 4305    124.7531511 70.69808781  1.6         1           -143.199     8.071    0.028    6.48        0.06        0.003       0.01        0.0003      4.43 
UGC 4305    124.7206705 70.71078397  3.1         2           -204.167     31.224   0.016    21.29       0.2         0.002       0.007       0.0001      4.97 
UGC 4305    124.7382799 70.7094341   2.6         1.6         -156.306     21.76    0.017    16.36       0.15        0.003       0.007       0.0001      4.92 
UGC 4305    124.7651838 70.72226529  3.1         2.6         -166.93      41.589   0.013    31.96       0.3         0.003       0.007       0.0001      5.22 
UGC 4305    124.769454  70.7216676   3.9         3.6         -176.315     73.402   0.008    77.88       0.73        0.004       0.01        0.0001      5.47 
UGC 4305    124.8168443 70.71361519  4.6         2.5         -159.907     59.396   0.012    59.61       0.56        0.003       0.009       0.0001      5.23 
UGC 4305    124.8174337 70.71444233  1.4         0.9         -127.167     6.401    0.028    5.7         0.05        0.003       0.008       0.0002      4.26 
UGC 4305    124.8313626 70.71262814  2.2         1.3         -192.357     14.949   0.02     13.32       0.13        0.003       0.006       0.0001      4.50 
UGC 4305    124.8335019 70.71263169  1.7         1.2         -131.466     10.582   0.031    8.03        0.08        0.003       0.005       0.0002      4.33 
UGC 4305    124.8657345 70.70222207  3.9         2.7         -112.483     54.759   0.013    38.58       0.36        0.002       0.008       0.0001      4.89 
UGC 4305    124.8679054 70.70228999  1.7         1           -149.334     8.543    0.029    6.87        0.06        0.003       0.009       0.0003      4.10 
UGC 4305    124.8694834 70.70977202  2.2         1.8         -103.076     20.188   0.014    23.94       0.22        0.004       0.017       0.0003      4.46 
UGC 4305    124.8558786 70.71417042  2.2         1           -165.742     11.136   0.025    9.18        0.09        0.003       0.008       0.0002      4.27 
UGC 4305    124.7910561 70.75457734  7           3           -33.233      107.216  0.008    88.13       0.83        0.003       0.006       0.0001      5.36 
UGC 4305    124.8022496 70.76565123  4.9         3.2         -86.116      80.115   0.011    53.57       0.5         0.002       0.006       0.0001      5.13 
UGC 4305    124.8052852 70.76584734  2.2         1.7         -95.008      18.977   0.019    15.11       0.14        0.003       0.007       0.0001      4.50 
UGC 4305    124.7570696 70.73032757  3.5         2.8         -140.859     50.358   0.013    36.48       0.34        0.003       0.007       0.0001      5.31 
UGC 4305    124.7602859 70.73036036  1.5         0.9         -127.943     7.25     0.032    5.54        0.05        0.003       0.007       0.0002      4.46 
UGC 4305    124.7329118 70.68400739  2.3         1.7         -189.859     20.609   0.018    14.98       0.14        0.003       0.004       0.0001      4.60 
UGC 4305    124.7352338 70.68374678  3.1         1.6         -196.576     25.534   0.018    17.68       0.17        0.002       0.004       0.0001      4.70 
UGC 4305    124.737322  70.6830315   2.9         1.4         -148.419     21.245   0.02     14.47       0.14        0.002       0.004       0.0001      4.61 
UGC 4305    124.7269084 70.69885449  3.2         1.4         -161.799     22.927   0.018    15.61       0.15        0.002       0.006       0.0001      4.80 
UGC 4305    124.7390101 70.69761543  8           3.4         -141.895     139.494  0.009    94.29       0.88        0.002       0.007       0.0001      5.63 
UGC 4305    124.7440711 70.69665838  2.2         1.6         -114.256     18.542   0.021    13.64       0.13        0.003       0.008       0.0002      4.76 
UGC 4305    124.7486    70.69623171  4.6         1.8         -75.902      43.459   0.014    28.25       0.27        0.002       0.007       0.0001      5.13 
UGC 4305    124.7057352 70.71480483  3.1         2.5         -179.233     39.923   0.019    21.81       0.2         0.002       0.004       0.0001      4.96 
UGC 4305    124.7408802 70.71050667  3           2.3         -152.666     35.656   0.015    20.94       0.2         0.002       0.005       0.0001      5.16 
UGC 4305    124.7339773 70.718343    3.1         1.5         -168.961     24.521   0.018    16.31       0.15        0.002       0.007       0.0001      4.96 
UGC 4305    124.8413947 70.71831142  3.5         2.7         -152.229     48.691   0.012    30.59       0.29        0.002       0.004       0.0001      4.97 
UGC 4305    124.8635186 70.71104855  1.6         1.3         -144.508     10.799   0.021    10.85       0.1         0.003       0.014       0.0003      4.24 
UGC 4305    124.7871866 70.75774409  2.5         1.1         -113.505     14.587   0.02     10.15       0.1         0.002       0.004       0.0001      4.45 
UGC 4305    124.7703566 70.70872625  2.5         1.4         -170.31      17.788   0.021    11.67       0.11        0.002       0.006       0.0001      4.85 
UGC 4305    124.7214278 70.68229218  1.8         1.2         -159.998     11.332   0.025    7.72        0.07        0.002       0.004       0.0001      4.32 
UGC 4305    124.7234125 70.68294155  2.6         1.7         -129.307     22.164   0.02     14.27       0.13        0.002       0.004       0.0001      4.62 
UGC 4305    124.7509284 70.69609609  2.9         1.9         -72.253      28.291   0.02     16.22       0.15        0.002       0.006       0.0001      4.95 
UGC 4305    124.7089309 70.71452287  3.1         1.5         -76.497      24.331   0.019    16.4        0.15        0.002       0.005       0.0001      4.77 
UGC 4305    124.7104947 70.71219058  3.3         2.3         -112.713     38.983   0.018    19.62       0.18        0.002       0.004       0.0001      4.99 
UGC 4305    124.7159931 70.71450598  5.8         5           -180.468     150.849  0.007    99.33       0.93        0.002       0.005       0.0001      5.62 
UGC 4305    124.7325925 70.70907378  7.4         2.3         -142.032     89.835   0.011    54.27       0.51        0.002       0.007       0.0001      5.51 
UGC 4305    124.7366652 70.7088748   5.8         1.9         -152.028     56.009   0.019    32.32       0.3         0.002       0.006       0.0001      5.32 
UGC 4305    124.744511  70.71200564  2.3         1.5         -116.272     17.788   0.02     11.67       0.11        0.002       0.006       0.0001      4.85 
UGC 4305    124.746185  70.719469    2.7         1.6         -181.292     22.357   0.02     13.27       0.12        0.002       0.005       0.0001      4.95 
UGC 4305    124.7469083 70.72173061  4.9         4           -114.609     100.884  0.01     62.36       0.59        0.002       0.006       0.0001      5.61 
UGC 4305    124.7559304 70.72312914  6.2         4.1         -137.994     129.681  0.008    80.79       0.76        0.002       0.006       0.0001      5.72 
UGC 4305    124.8697369 70.7028741   3.5         1.9         -133.733     33.278   0.021    18.36       0.17        0.002       0.006       0.0001      4.70 
UGC 4305    124.7849213 70.75475851  5.2         3.7         -80.986      100.251  0.012    52.43       0.49        0.002       0.004       0.0001      5.33 
UGC 4305    124.8025092 70.75569282  2.1         1.3         -181.52      14.424   0.029    8.66        0.08        0.002       0.004       0.0001      4.45 
UGC 4305    124.8022412 70.7565647   2           1.8         -49.175      18.542   0.022    12.79       0.12        0.002       0.004       0.0001      4.56 
UGC 4305    124.8207372 70.76598602  4.8         2.8         -166.721     70.793   0.015    42.28       0.4         0.002       0.007       0.0001      5.08 
UGC 4305    124.824875  70.76550084  1.6         1.2         -130.536     9.594    0.027    7.37        0.07        0.003       0.009       0.0003      4.22 
UGC 4305    124.7106347 70.6706999   5.2         2.3         -41.024      60.729   0.025    31.61       0.3         0.002       0.008       0.0002      4.98 
UGC 4305    124.7130861 70.67123624  2.5         2.2         -68.008      29.474   0.022    17.87       0.17        0.002       0.009       0.0002      4.68 
UGC 4305    124.7702855 70.70568878  4.9         2.9         -81.594      72.865   0.012    39.57       0.37        0.002       0.005       0.0001      5.47 
UGC 4305    124.7736828 70.70526013  1.8         1           -103.746     9.216    0.031    5.55        0.05        0.002       0.006       0.0002      4.57 
UGC 4305    124.7802867 70.71128461  2.9         2.2         -143.838     33.599   0.022    18.73       0.18        0.002       0.005       0.0001      5.13 
UGC 4305    124.7821073 70.71091738  3.7         1           -59.909      18.22    0.036    8.93        0.08        0.002       0.004       0.0002      4.86 
UGC 4305    124.787117  70.70732772  1.4         1           -136.713     7.466    0.032    5.1         0.05        0.002       0.007       0.0002      4.46 
UGC 4305    124.7898633 70.70710632  6.2         2.3         -36.993      74.205   0.015    34.82       0.33        0.002       0.005       0.0001      5.44 
UGC 4305    124.7249588 70.6754846   3.1         1.5         -116.944     24.174   0.027    12.42       0.12        0.002       0.005       0.0001      4.61 
UGC 4305    124.7262604 70.67612447  4.4         2.1         -146.647     48.39    0.016    26.72       0.25        0.002       0.005       0.0001      4.92 
UGC 4305    124.7347912 70.67752775  2.5         1.3         -150.397     16.697   0.024    10.02       0.09        0.002       0.005       0.0001      4.48 
UGC 4305    124.7367743 70.67789697  2.6         1.7         -144.108     22.623   0.021    12.58       0.12        0.002       0.004       0.0001      4.62 
UGC 4305    124.7258099 70.68149704  6.3         3.4         -126.572     111.399  0.013    59.22       0.56        0.002       0.003       0.0001      5.32 
UGC 4305    124.7386274 70.68042672  6           3.5         -175.63      108.545  0.013    47.22       0.44        0.002       0.002       0           5.31 
UGC 4305    124.7560043 70.68737288  1.7         1.1         -107.556     9.528    0.031    6.36        0.06        0.002       0.005       0.0002      4.34 
UGC 4305    124.7584179 70.68723186  2.8         2.6         -160.196     37.627   0.022    19.33       0.18        0.002       0.004       0.0001      4.93 
UGC 4305    124.7509565 70.69272389  3.2         1.6         -92.568      25.391   0.03     13.42       0.13        0.002       0.004       0.0001      4.85 
UGC 4305    124.7524007 70.69358193  7.4         3.4         -133.725     131.759  0.01     72.61       0.68        0.002       0.005       0.0001      5.58 
UGC 4305    124.7551248 70.69518173  4.4         2.6         -92.466      60.683   0.015    31.05       0.29        0.002       0.005       0.0001      5.27 
UGC 4305    124.7365073 70.71853396  2.1         1.1         -203.143     12.088   0.028    6.96        0.07        0.002       0.006       0.0002      4.67 
UGC 4305    124.7447946 70.71355558  3.3         2           -157.138     33.551   0.015    19.82       0.19        0.002       0.005       0.0001      5.13 
UGC 4305    124.7455519 70.72030215  2.3         1.2         -153.52      14.67    0.026    8.04        0.08        0.002       0.005       0.0001      4.77 
UGC 4305    124.7521507 70.71494877  6.3         3.8         -171.884     125.178  0.009    75.6        0.71        0.002       0.006       0.0001      5.70 
UGC 4305    124.7516232 70.71707786  3.4         2.3         -139.735     40.374   0.016    22.62       0.21        0.002       0.005       0.0001      5.21 
UGC 4305    124.7493294 70.72330451  4.9         1.5         -139.303     39.018   0.019    20.45       0.19        0.002       0.005       0.0001      5.19 
UGC 4305    124.7611362 70.71757065  2.7         2.2         -156.168     30.589   0.021    16.54       0.16        0.002       0.005       0.0001      5.09 
UGC 4305    124.810225  70.72180301  4.3         2.1         -184.698     47.627   0.016    26.92       0.25        0.002       0.006       0.0001      5.23 
UGC 4305    124.8124141 70.72072192  7.7         4.2         -184.456     169.41   0.009    98.46       0.92        0.002       0.007       0.0001      5.76 
UGC 4305    124.8131855 70.72171887  2.4         1.7         -33.486      21.272   0.022    12.06       0.11        0.002       0.007       0.0002      4.86 
UGC 4305    124.8184269 70.72075207  4.1         2.4         -150.242     50.739   0.014    30.2        0.28        0.002       0.006       0.0001      5.19 
UGC 4305    124.8386389 70.71725605  2.6         1.6         -122.297     21.188   0.023    11.66       0.11        0.002       0.003       0.0001      4.62 
UGC 4305    124.8426879 70.70250933  2.3         1.1         -118.454     12.72    0.034    6.28        0.06        0.002       0.004       0.0002      4.33 
UGC 4305    124.8730501 70.70962013  2.2         1.7         -141.253     19.502   0.021    12.55       0.12        0.002       0.007       0.0002      4.44 
UGC 4305    124.788102  70.76480738  3.8         3.2         -113.894     63.412   0.016    35.36       0.33        0.002       0.005       0.0001      5.04 
UGC 4305    124.7863916 70.76576424  7.1         2.8         -193.784     102.215  0.014    47.54       0.45        0.002       0.004       0.0001      5.24 
UGC 4305    124.8014699 70.75916184  4.2         1.9         -162.094     40.977   0.016    24.22       0.23        0.002       0.003       0.0001      4.89 
UGC 4305    124.8008758 70.76036737  6.7         2.3         -143.563     78.391   0.016    37.49       0.35        0.002       0.003       0.0001      5.16 
UGC 4305    124.8061377 70.76000979  3.4         1.6         -106.367     28.932   0.023    15.97       0.15        0.002       0.003       0.0001      4.73 
UGC 4305    124.8072445 70.76051321  5.4         1.2         -125.563     33.582   0.021    17.1        0.16        0.002       0.003       0.0001      4.79 
UGC 4305    124.7167562 70.6701365   4.6         3.1         -92.426      73.355   0.016    41.69       0.39        0.002       0.008       0.0002      5.07 
UGC 4305    124.7191807 70.67069927  1.7         0.7         -135.242     6.218    0.048    3.41        0.03        0.002       0.007       0.0004      4.01 
UGC 4305    124.7663497 70.70556093  3.8         2.2         -174.889     42.992   0.023    20.04       0.19        0.002       0.004       0.0001      5.24 
UGC 4305    124.7704992 70.70363905  4.2         2.8         -79.282      61.288   0.017    30.71       0.29        0.002       0.005       0.0001      5.38 
UGC 4305    124.7735025 70.7038424   2           1.3         -141.572     14.058   0.027    7.85        0.07        0.002       0.005       0.0002      4.74 
UGC 4305    124.7748409 70.7027083   3.6         3.5         -157.881     65.065   0.016    35.15       0.33        0.002       0.006       0.0001      5.39 
UGC 4305    124.776444  70.70489425  4.6         3.4         -57.419      80.725   0.012    41.95       0.39        0.002       0.005       0.0001      5.51 
UGC 4305    124.7790646 70.70336483  6.3         2.7         -158.146     87.944   0.015    43.7        0.41        0.002       0.005       0.0001      5.52 
UGC 4305    124.7834365 70.70768289  1.5         1.1         -75.193      9.097    0.037    5.06        0.05        0.002       0.005       0.0002      4.56 
UGC 4305    124.7840898 70.70911943  9.5         7.6         -146.857     376.977  0.007    188.66      1.77        0.002       0.005       0.0001      6.18 
UGC 4305    124.7260308 70.68361616  3.6         2.1         -157.885     39.323   0.017    21.74       0.2         0.002       0.003       0.0001      4.87 
UGC 4305    124.7454649 70.68734843  1.8         1.4         -125.734     13.334   0.027    7.85        0.07        0.002       0.004       0.0001      4.48 
UGC 4305    124.7444158 70.68840805  5.8         2.7         -202.593     78.858   0.015    40.07       0.38        0.002       0.004       0.0001      5.26 
UGC 4305    124.7451081 70.68945831  3           3           -55.709      47.451   0.019    23.49       0.22        0.002       0.004       0.0001      5.06 
UGC 4305    124.7479529 70.6880392   2.2         1.4         -86.499      15.994   0.03     7.56        0.07        0.002       0.004       0.0001      4.57 
UGC 4305    124.7395881 70.70323015  3.4         2.1         -137.334     37.905   0.021    19.55       0.18        0.002       0.006       0.0001      5.13 
UGC 4305    124.7431853 70.70253301  5.4         2.1         -149.396     57.45    0.017    27.97       0.26        0.002       0.005       0.0001      5.31 
UGC 4305    124.7491331 70.70442269  6.2         3.7         -102.81      117.642  0.011    65.42       0.61        0.002       0.005       0.0001      5.66 
UGC 4305    124.7512911 70.70537644  4.7         1.8         -183.972     42.288   0.024    20.55       0.19        0.002       0.004       0.0001      5.23 
UGC 4305    124.7235075 70.70733573  5.5         2.2         -136.082     60.592   0.018    27.67       0.26        0.002       0.005       0.0001      5.27 
UGC 4305    124.7246399 70.70591386  7           4.8         -146.381     173.271  0.013    79.74       0.75        0.002       0.005       0.0001      5.72 
UGC 4305    124.7299217 70.70568599  2.3         1.5         -93.486      18.017   0.026    8.8         0.08        0.002       0.006       0.0002      4.77 
UGC 4305    124.733771  70.7194377   3.8         2.6         -177.52      51.675   0.015    28.32       0.27        0.002       0.006       0.0001      5.28 
UGC 4305    124.7507812 70.72455575  5.3         2.4         -150.501     65.925   0.02     30.32       0.28        0.002       0.004       0.0001      5.42 
UGC 4305    124.7642726 70.71509776  2.9         1.8         -168.516     27.108   0.023    15.27       0.14        0.002       0.005       0.0001      5.04 
UGC 4305    124.7651072 70.71651321  6           3.7         -154.469     115.43   0.009    86.55       0.81        0.003       0.007       0.0001      5.67 
UGC 4305    124.7676317 70.71822744  2.8         2.6         -110.235     37.391   0.018    23.04       0.22        0.002       0.006       0.0001      5.18 
UGC 4305    124.7702846 70.72036262  2.8         1.4         -117.365     19.994   0.026    10.83       0.1         0.002       0.005       0.0001      4.90 
UGC 4305    124.8119826 70.72547954  2           1.9         -165.852     20.253   0.03     10.07       0.09        0.002       0.006       0.0002      4.85 
UGC 4305    124.8129512 70.72443149  3.8         2.4         -145.668     47.905   0.016    25.73       0.24        0.002       0.006       0.0001      5.21 
UGC 4305    124.7997074 70.72338223  2.7         2.1         -116.268     29.623   0.023    13.9        0.13        0.002       0.004       0.0001      5.07 
UGC 4305    124.8163149 70.7229639   2.8         2.1         -52.009      30.574   0.02     14.78       0.14        0.002       0.006       0.0001      4.99 
UGC 4305    124.8170593 70.71518055  2.7         1.1         -190.045     14.855   0.034    6.8         0.06        0.002       0.004       0.0002      4.64 
UGC 4305    124.8516534 70.7150717   3.4         2.1         -186.328     37.093   0.023    16.21       0.15        0.002       0.003       0.0001      4.82 
UGC 4305    124.8542281 70.70139241  2.5         1.8         -80.662      23.501   0.023    11.82       0.11        0.002       0.007       0.0002      4.58 
UGC 4305    124.8567863 70.70136466  3.1         2           -130.264     31.485   0.021    14.46       0.14        0.002       0.007       0.0002      4.69 
UGC 4305    124.84782   70.70444371  6.5         5.6         -197.594     186.456  0.01     100.92      0.95        0.002       0.006       0.0001      5.50 
UGC 4305    124.8641047 70.70885225  2.3         1.6         -118.406     18.84    0.028    9.55        0.09        0.002       0.008       0.0002      4.47 
UGC 4305    124.8636617 70.71616139  2.6         1.7         -193.438     23.018   0.023    11.3        0.11        0.002       0.006       0.0002      4.59 
UGC 4305    124.7988667 70.75740332  4.8         3.3         -193.841     81.343   0.013    39.06       0.37        0.002       0.003       0           5.20 
UGC 4305    124.7964143 70.76059279  2.3         2.1         -42.306      25.261   0.025    11.63       0.11        0.002       0.003       0.0001      4.67 
UGC 4305    124.7615251 70.67890375  5.6         1.9         -134.098     54.385   0.022    21.96       0.21        0.001       0.003       0.0001      5.00 
UGC 4305    124.7619031 70.67996011  1.8         1.4         -46.744      13.591   0.037    6.19        0.06        0.002       0.003       0.0001      4.40 
UGC 4305    124.7668359 70.70632068  3.1         1.6         -156.399     26.273   0.025    11.76       0.11        0.002       0.004       0.0001      5.02 
UGC 4305    124.7665193 70.70730167  1.7         1.3         -157.505     11.194   0.036    5.54        0.05        0.002       0.005       0.0002      4.65 
UGC 4305    124.7657089 70.70796978  8.4         2.6         -201.439     113.75   0.017    47.27       0.44        0.001       0.004       0.0001      5.66 
UGC 4305    124.7836127 70.70484883  5.7         3.9         -136.011     113.59   0.012    50.18       0.47        0.002       0.005       0.0001      5.63 
UGC 4305    124.737021  70.67545203  2.6         1.9         -133.496     25.067   0.023    14.45       0.14        0.002       0.005       0.0001      4.64 
UGC 4305    124.7403734 70.67567829  5           1.8         -140.689     45.568   0.017    22.31       0.21        0.002       0.004       0.0001      4.90 
UGC 4305    124.7425477 70.67792302  7.3         5.3         -127.091     198.489  0.01     87.16       0.82        0.002       0.003       0           5.56 
UGC 4305    124.7191373 70.68242855  3.3         1.8         -146         30.507   0.033    12.72       0.12        0.001       0.003       0.0001      4.75 
UGC 4305    124.7279007 70.68423775  1.8         1           -174.277     9.548    0.038    4.44        0.04        0.002       0.003       0.0001      4.26 
UGC 4305    124.7305186 70.68523029  5.1         2.3         -150.111     60.396   0.02     23.36       0.22        0.001       0.002       0.0001      5.07 
UGC 4305    124.7492932 70.68201447  2.2         1.8         -143.816     20.664   0.029    10.64       0.1         0.002       0.003       0.0001      4.60 
UGC 4305    124.7464618 70.6828884   7.9         2.8         -183.957     114.625  0.014    46.22       0.43        0.001       0.002       0           5.35 
UGC 4305    124.7544435 70.68905987  5.1         4           -154.275     105.033  0.015    43.6        0.41        0.001       0.003       0.0001      5.41 
UGC 4305    124.7591534 70.68916428  3.6         3.1         -162.625     57.125   0.019    24.23       0.23        0.001       0.003       0.0001      5.15 
UGC 4305    124.7200913 70.69950405  3.9         1.7         -156.931     33.626   0.026    14.1        0.13        0.001       0.003       0.0001      4.94 
UGC 4305    124.7204371 70.70102459  8.2         5.7         -65.702      243.958  0.01     112.63      1.06        0.002       0.004       0           5.81 
UGC 4305    124.7249329 70.70057216  4.2         1.9         -114.92      40.42    0.022    17.43       0.16        0.001       0.004       0.0001      5.06 
UGC 4305    124.7236145 70.69874113  2.9         2.2         -139.191     31.913   0.024    14.7        0.14        0.002       0.004       0.0001      4.93 
UGC 4305    124.7459467 70.69988802  6.6         2           -114.49      68.382   0.014    31.5        0.3         0.002       0.005       0.0001      5.37 
UGC 4305    124.7401782 70.70597561  3.6         3.1         -108.558     56.47    0.021    22.98       0.22        0.001       0.004       0.0001      5.32 
UGC 4305    124.7432761 70.7053186   3.2         1.9         -184.352     30.819   0.021    15.6        0.15        0.002       0.005       0.0001      5.07 
UGC 4305    124.7445306 70.70622216  3.5         1.5         -124.152     26.915   0.032    11.16       0.1         0.001       0.004       0.0001      5.02 
UGC 4305    124.7188865 70.71821524  4.8         3.1         -167.286     78.187   0.016    34.5        0.32        0.002       0.004       0.0001      5.35 
UGC 4305    124.7220341 70.71732768  5.3         2.9         -130.26      78.988   0.014    38.01       0.36        0.002       0.005       0.0001      5.39 
UGC 4305    124.7289548 70.72002823  4.3         3.4         -134.285     74.255   0.014    44.64       0.42        0.002       0.007       0.0001      5.40 
UGC 4305    124.748691  70.71362115  7.1         1.7         -152.254     63.699   0.017    27.13       0.25        0.001       0.004       0.0001      5.41 
UGC 4305    124.7698788 70.71909191  2.3         1.5         -192.083     17.866   0.032    8.2         0.08        0.002       0.004       0.0001      4.86 
UGC 4305    124.7761568 70.72209054  2.9         1.8         -72.387      26.554   0.024    11.89       0.11        0.002       0.004       0.0001      5.03 
UGC 4305    124.8039411 70.72451655  11.3        4.4         -73.122      258.044  0.008    103.85      0.97        0.001       0.004       0           6.01 
UGC 4305    124.8081941 70.72451324  1.9         1.3         -132.6       12.65    0.031    6.33        0.06        0.002       0.005       0.0002      4.67 
UGC 4305    124.7852433 70.72340344  2.9         2           -167.327     30.141   0.022    14.45       0.14        0.002       0.004       0.0001      5.08 
UGC 4305    124.8141207 70.71951318  3.2         1.7         -42.266      28.503   0.023    12.64       0.12        0.002       0.005       0.0001      4.97 
UGC 4305    124.8184537 70.72177092  2.7         2.4         -73.424      33.297   0.02     16.04       0.15        0.002       0.005       0.0001      5.01 
UGC 4305    124.8347406 70.71745461  4.5         2.1         -155.412     48.57    0.02     22.03       0.21        0.002       0.003       0.0001      5.02 
UGC 4305    124.8664483 70.7103834   2           1.5         -33.09       16.128   0.032    7.07        0.07        0.002       0.007       0.0002      4.39 
UGC 4305    124.8795386 70.71295102  2.1         1.8         -69.962      19.459   0.039    7.63        0.07        0.001       0.004       0.0002      4.46 
UGC 4305    124.7885055 70.76753151  1.7         1.4         -186.521     12.796   0.032    6.31        0.06        0.002       0.005       0.0002      4.34 
UGC 4305    124.7877332 70.76846983  5.8         1.8         -138.283     55.483   0.021    23.04       0.22        0.001       0.005       0.0001      4.98 
UGC 4305    124.7880795 70.76957254  2.8         1.9         -122.378     27.838   0.024    14.63       0.14        0.002       0.007       0.0002      4.68 
UGC 4305    124.7791371 70.75723216  6.8         1.9         -165.522     66.24    0.019    31.15       0.29        0.002       0.003       0.0001      5.11 
UGC 4305    124.7821716 70.75652334  1.7         1.2         -80.182      10.489   0.046    4.84        0.05        0.002       0.003       0.0001      4.31 
UGC 4305    124.7989719 70.75553448  2.5         2           -127.985     26.293   0.023    11.87       0.11        0.002       0.003       0.0001      4.72 
UGC 4305    124.7971669 70.76399407  7.3         2.2         -200.023     82.707   0.021    29.11       0.27        0.001       0.003       0.0001      5.17 
UGC 4305    124.7998326 70.76366003  1.4         1           -43.527      7.703    0.042    3.81        0.04        0.002       0.004       0.0002      4.14 
UGC 4305    124.8291427 70.76578391  3.7         3.2         -174.599     60.408   0.014    51.16       0.48        0.003       0.011       0.0002      5.01 
UGC 4305    124.7109554 70.6697224   3.3         1.7         -174.384     29.084   0.035    9.98        0.09        0.001       0.006       0.0002      4.65 
UGC 4305    124.7356978 70.67100377  6.5         5           -79.524      168.143  0.014    63.32       0.59        0.001       0.005       0.0001      5.46 
UGC 4305    124.7383871 70.67250476  6.5         1.2         -147.293     39.197   0.028    13.54       0.13        0.001       0.004       0.0001      4.82 
UGC 4305    124.7498788 70.67652294  2.2         1.9         -64.015      21.602   0.03     9.36        0.09        0.001       0.003       0.0001      4.59 
UGC 4305    124.7522938 70.67540474  3.3         2.9         -50.819      50.061   0.018    26.26       0.25        0.002       0.004       0.0001      4.94 
UGC 4305    124.7534095 70.67729706  3           1.7         -154.937     26.335   0.027    11.36       0.11        0.001       0.003       0.0001      4.68 
UGC 4305    124.7926806 70.70573753  3.7         1.8         -137.224     33.885   0.027    13.47       0.13        0.001       0.005       0.0001      5.07 
UGC 4305    124.7584199 70.73164743  3.5         1.6         -153.343     29.97    0.024    13.19       0.12        0.002       0.004       0.0001      5.08 
UGC 4305    124.7470148 70.67979663  2.1         1.3         -203.617     14.257   0.037    5.88        0.06        0.001       0.002       0.0001      4.43 
UGC 4305    124.7457247 70.68120663  6           3           -135.64      92.727   0.016    34          0.32        0.001       0.002       0           5.25 
UGC 4305    124.7279059 70.67785942  6.2         3.4         -203.602     109.628  0.015    41.76       0.39        0.001       0.003       0.0001      5.29 
UGC 4305    124.7316536 70.6755375   11.6        4.1         -84.155      246.193  0.012    86.6        0.81        0.001       0.003       0           5.62 
UGC 4305    124.7317476 70.67707278  2.4         1.5         -127.323     18.13    0.031    7.83        0.07        0.001       0.003       0.0001      4.51 
UGC 4305    124.7462978 70.67826607  3.3         2.6         -88.799      44.367   0.024    19.19       0.18        0.001       0.003       0.0001      4.91 
UGC 4305    124.7190462 70.68350297  3.1         2.2         -161.094     35.299   0.03     12.14       0.11        0.001       0.002       0.0001      4.82 
UGC 4305    124.7229905 70.68459794  6.5         2.8         -178.409     94.884   0.017    42.7        0.4         0.002       0.003       0           5.26 
UGC 4305    124.7375415 70.68549481  4.7         3.1         -129.326     75.272   0.016    31          0.29        0.001       0.003       0           5.19 
UGC 4305    124.7483554 70.68644256  6.9         4           -157.325     143.336  0.016    50.97       0.48        0.001       0.003       0           5.50 
UGC 4305    124.7597354 70.69168761  3.1         2           -137.039     32.298   0.025    13.26       0.12        0.001       0.003       0.0001      4.94 
UGC 4305    124.7605925 70.69066517  7.5         2.9         -175.23      111.161  0.014    43.57       0.41        0.001       0.003       0           5.46 
UGC 4305    124.7293533 70.70062011  4.6         1.3         -155.046     32.356   0.029    13.05       0.12        0.001       0.004       0.0001      4.98 
UGC 4305    124.7326397 70.6999469   2.5         1.8         -157.775     22.469   0.033    8.78        0.08        0.001       0.004       0.0001      4.84 
UGC 4305    124.729228  70.70171519  8.7         3           -99.265      135.458  0.015    51.61       0.48        0.001       0.004       0.0001      5.62 
UGC 4305    124.7302573 70.70289302  2.5         1.9         -133.191     23.914   0.031    9.57        0.09        0.001       0.005       0.0001      4.88 
UGC 4305    124.7351594 70.70247789  3.7         3.4         -198.922     64.996   0.019    25.66       0.24        0.001       0.005       0.0001      5.33 
UGC 4305    124.7382275 70.7009829   5.4         4.3         -180.158     120.38   0.013    47.37       0.44        0.001       0.005       0.0001      5.60 
UGC 4305    124.7419965 70.69979236  3.2         2.1         -193.496     33.863   0.025    13.3        0.13        0.001       0.005       0.0001      5.05 
UGC 4305    124.7502512 70.6995262   7.6         2.6         -104.59      101.08   0.015    41.01       0.38        0.001       0.005       0.0001      5.54 
UGC 4305    124.7552819 70.69842186  2.2         1.4         -135.812     16.054   0.037    6.19        0.06        0.001       0.005       0.0002      4.74 
UGC 4305    124.7614382 70.69500952  3.4         2.6         -119.464     46.374   0.025    17.53       0.16        0.001       0.004       0.0001      5.15 
UGC 4305    124.7509946 70.7063166   4           2.2         -171.717     44.755   0.025    17.81       0.17        0.001       0.004       0.0001      5.25 
UGC 4305    124.7087083 70.71160136  2.4         1.5         -128.01      18.41    0.039    6.63        0.06        0.001       0.003       0.0001      4.65 
UGC 4305    124.7115697 70.71034391  4.9         2.6         -46.643      64.822   0.02     23.23       0.22        0.001       0.003       0.0001      5.22 
UGC 4305    124.7134833 70.7098475   4.6         2.2         -87.198      51.846   0.028    18.5        0.17        0.001       0.003       0.0001      5.13 
UGC 4305    124.7167974 70.70916008  4.3         2.4         -92.868      53.633   0.021    18.64       0.18        0.001       0.003       0.0001      5.17 
UGC 4305    124.7514091 70.71239822  2.3         1.7         -150.112     19.428   0.037    7.26        0.07        0.001       0.003       0.0001      4.89 
UGC 4305    124.7527454 70.72527415  2.9         1.8         -120.819     26.174   0.027    11.84       0.11        0.002       0.004       0.0001      5.02 
UGC 4305    124.7694092 70.72353592  3.7         3           -94.31       56.965   0.022    22.2        0.21        0.001       0.004       0.0001      5.36 
UGC 4305    124.7997053 70.72565042  2.1         1.8         -184.699     20.255   0.03     9.03        0.09        0.002       0.004       0.0001      4.91 
UGC 4305    124.7986401 70.72659305  3           2.1         -32.974      32.415   0.024    15.8        0.15        0.002       0.004       0.0001      5.11 
UGC 4305    124.788973  70.71668569  7.8         5.6         -194.107     228.198  0.009    86.75       0.81        0.001       0.003       0           5.96 
UGC 4305    124.7906956 70.72480506  7.6         4.8         -147.5       189.583  0.01     80.06       0.75        0.001       0.004       0.0001      5.88 
UGC 4305    124.7973094 70.72449783  2.1         1.5         -76.626      16.411   0.035    6.62        0.06        0.001       0.004       0.0001      4.82 
UGC 4305    124.813296  70.71798728  5           3.8         -187.513     98.524   0.012    41.93       0.39        0.001       0.005       0.0001      5.51 
UGC 4305    124.8097345 70.7233411   4.5         2.8         -161.611     64.301   0.017    25.24       0.24        0.001       0.004       0.0001      5.36 
UGC 4305    124.8208439 70.71819532  5.4         2.8         -128.888     79.974   0.017    28.83       0.27        0.001       0.003       0.0001      5.36 
UGC 4305    124.8174989 70.72523486  3.5         2.5         -78.05       44.405   0.024    17.3        0.16        0.001       0.005       0.0001      5.15 
UGC 4305    124.8195044 70.72440427  5           1.9         -95.341      49.358   0.021    20.46       0.19        0.001       0.004       0.0001      5.18 
UGC 4305    124.8847069 70.71204363  2.5         1.1         -119.874     13.64    0.039    5.99        0.06        0.002       0.005       0.0002      4.26 
UGC 4305    124.8876969 70.71154223  2.5         2           -88.969      26.484   0.027    13.46       0.13        0.002       0.005       0.0001      4.54 
UGC 4305    124.7693699 70.7595105   1.7         1.4         -149.125     12.594   0.038    5.31        0.05        0.001       0.003       0.0001      4.37 
UGC 4305    124.7730193 70.75950775  3.5         1.5         -137.003     27.678   0.029    10.94       0.1         0.001       0.002       0.0001      4.71 
UGC 4305    124.7742282 70.7588198   1.8         1           -203.112     9.807    0.045    4.37        0.04        0.002       0.003       0.0001      4.27 
UGC 4305    124.7854203 70.76726862  3.7         2.6         -169.284     48.461   0.022    18.49       0.17        0.001       0.004       0.0001      4.91 
UGC 4305    124.7846488 70.75864876  3.6         2.2         -187.51      40.866   0.02     16.79       0.16        0.001       0.002       0.0001      4.89 
UGC 4305    124.7947288 70.76493124  5.5         2.3         -34.328      64.381   0.02     22.23       0.21        0.001       0.003       0.0001      5.05 
UGC 4305    124.8015671 70.7616564   7.3         2.3         -146.129     87.79    0.019    32.74       0.31        0.001       0.003       0.0001      5.21 
UGC 4305    124.8033094 70.76263742  2.1         1.5         -163.174     16.26    0.027    8.9         0.08        0.002       0.004       0.0001      4.47 
UGC 4305    124.8043452 70.76374963  4.9         2.6         -33.289      65.539   0.018    25.73       0.24        0.001       0.003       0.0001      5.06 
UGC 4305    124.835146  70.74619591  2           1.8         -157.313     18.482   0.039    6.56        0.06        0.001       0.002       0.0001      4.55 
UGC 4305    124.8380597 70.74570455  3.3         2.3         -35.421      39.712   0.023    16.44       0.15        0.001       0.002       0.0001      4.88 
UGC 4305    124.8570248 70.74206522  2.7         1.4         -159.698     19.411   0.047    6.23        0.06        0.001       0.003       0.0001      4.52 
UGC 4305    124.8581715 70.74264643  2.7         1.5         -129.402     20.427   0.053    5.77        0.05        0.001       0.002       0.0001      4.54 
UGC 4305    124.7217144 70.67080678  3.6         1.8         -144.638     33.273   0.031    11.33       0.11        0.001       0.005       0.0001      4.74 
UGC 4305    124.7533553 70.67826908  2.6         0.9         -33.296      12.584   0.04     5.17        0.05        0.001       0.003       0.0001      4.37 
UGC 4305    124.7744289 70.69299922  5.4         2           -169.362     56.889   0.025    21.99       0.21        0.001       0.003       0.0001      5.18 
UGC 4305    124.7786006 70.69289249  2.7         1.5         -130.666     20.915   0.028    11.94       0.11        0.002       0.004       0.0001      4.73 
UGC 4305    124.7667194 70.70417628  3.5         2.4         -154.183     43.716   0.035    13.2        0.12        0.001       0.003       0.0001      5.24 
UGC 4305    124.7676964 70.71063543  6.4         3.5         -133.031     113.742  0.015    38.82       0.36        0.001       0.003       0.0001      5.66 
UGC 4305    124.7872127 70.70461829  1.1         0.8         -111.946     4.737    0.061    2.19        0.02        0.002       0.005       0.0003      4.23 
UGC 4305    124.7958084 70.70793697  1.7         1           -165.63      9.237    0.048    3.68        0.04        0.001       0.004       0.0002      4.52 
UGC 4305    124.7984265 70.70865861  3.3         2.7         -190.495     44.942   0.023    17.41       0.16        0.001       0.004       0.0001      5.20 
UGC 4305    124.7939265 70.70991083  7.5         6.4         -201.85      248.542  0.013    77.63       0.73        0.001       0.003       0           5.98 
UGC 4305    124.8010987 70.70975114  3.5         1.7         -182.968     30.856   0.028    12.57       0.12        0.001       0.005       0.0001      5.03 
UGC 4305    124.7676464 70.73142508  1.8         1.4         -170.604     12.64    0.043    5.16        0.05        0.001       0.004       0.0002      4.71 
UGC 4305    124.7648258 70.73366568  11.9        8.8         -39.591      542.797  0.006    279.02      2.62        0.002       0.005       0.0001      6.34 
UGC 4305    124.7241767 70.68568071  5           2.7         -110.281     68.725   0.028    23.48       0.22        0.001       0.002       0.0001      5.12 
UGC 4305    124.7380423 70.68674604  4.2         2.8         -161.184     61.685   0.021    20.37       0.19        0.001       0.002       0.0001      5.12 
UGC 4305    124.7422606 70.68527926  3           2.2         -172.946     33.544   0.028    11.78       0.11        0.001       0.002       0.0001      4.84 
UGC 4305    124.7433624 70.6840893   4.6         1.8         -192.816     41.605   0.028    13.13       0.12        0.001       0.002       0.0001      4.92 
UGC 4305    124.7349546 70.69131872  2.9         2.5         -141.244     37.235   0.026    14.82       0.14        0.001       0.003       0.0001      4.96 
UGC 4305    124.7376224 70.69052824  1.7         1.3         -32.053      11.934   0.049    4.56        0.04        0.001       0.003       0.0001      4.46 
UGC 4305    124.7398062 70.6909493   6.7         2.3         -130.479     78.188   0.021    26.86       0.25        0.001       0.003       0.0001      5.29 
UGC 4305    124.7391656 70.68930736  3.3         1.8         -149.665     31.354   0.033    9.66        0.09        0.001       0.002       0.0001      4.87 
UGC 4305    124.7475486 70.68468154  3.3         2.7         -131.57      46.12    0.025    16.55       0.16        0.001       0.002       0.0001      4.98 
UGC 4305    124.7525728 70.68699231  5.1         2.6         -47.706      68.296   0.021    24.05       0.23        0.001       0.003       0.0001      5.19 
UGC 4305    124.7360753 70.69562952  7.3         3.3         -134.255     125.8    0.013    48.75       0.46        0.001       0.003       0.0001      5.55 
UGC 4305    124.7577661 70.69723984  4.5         1.5         -93.517      34.856   0.031    11.13       0.1         0.001       0.004       0.0001      5.06 
UGC 4305    124.7639653 70.69446492  3.5         1.8         -178.882     31.801   0.032    10.83       0.1         0.001       0.003       0.0001      4.97 
UGC 4305    124.761547  70.69713078  6.3         2.6         -164.877     84.026   0.021    26.03       0.24        0.001       0.004       0.0001      5.44 
UGC 4305    124.7218561 70.70502403  3.4         2.2         -91.142      38.208   0.037    12.62       0.12        0.001       0.003       0.0001      5.04 
UGC 4305    124.7420614 70.72071495  4.4         2.8         -50.948      64.625   0.02     23.64       0.22        0.001       0.003       0.0001      5.41 
UGC 4305    124.755581  70.71648746  5           2.1         -81.915      54.733   0.023    19.58       0.18        0.001       0.003       0.0001      5.34 
UGC 4305    124.7733869 70.71520776  4.8         3.5         -205.036     86.29    0.018    29.73       0.28        0.001       0.003       0.0001      5.54 
UGC 4305    124.7764409 70.72049985  4.4         3.6         -174.606     82.217   0.018    28.29       0.27        0.001       0.003       0.0001      5.52 
UGC 4305    124.8029069 70.72654631  2.7         2.1         -153.232     29.936   0.027    12.57       0.12        0.001       0.004       0.0001      5.08 
UGC 4305    124.8863571 70.71060609  1.7         1.5         -109.512     12.642   0.051    4.82        0.05        0.001       0.003       0.0002      4.22 
UGC 4305    124.8417338 70.70018714  4.3         3.1         -81.138      67.416   0.025    18.09       0.17        0.001       0.003       0.0001      5.06 
UGC 4305    124.8513701 70.70612076  2.6         2.2         -44.778      30.17    0.032    9.99        0.09        0.001       0.004       0.0001      4.71 
UGC 4305    124.8813873 70.71102674  2.4         1.3         -118.186     16.03    0.042    5.82        0.06        0.001       0.004       0.0002      4.35 
UGC 4305    124.8770714 70.7185436   4.8         2           -154.626     49.847   0.024    17.29       0.16        0.001       0.004       0.0001      4.84 
UGC 4305    124.7876609 70.75192651  3.6         2           -107.158     37.939   0.027    12.82       0.12        0.001       0.003       0.0001      4.95 
UGC 4305    124.7897382 70.7521952   2.4         1.4         -111.159     16.907   0.049    5.4         0.05        0.001       0.002       0.0001      4.60 
UGC 4305    124.7850541 70.77030701  3.2         2           -174.978     33.531   0.035    10.9        0.1         0.001       0.004       0.0002      4.75 
UGC 4305    124.7736695 70.75724709  6.9         3.7         -128.807     131.565  0.011    79.44       0.75        0.002       0.004       0.0001      5.40 
UGC 4305    124.7920757 70.76054559  5.5         2.3         -45.257      66.166   0.02     22.55       0.21        0.001       0.002       0           5.09 
UGC 4305    124.7971464 70.75897393  3.8         1.5         -132.984     29.87    0.028    10.54       0.1         0.001       0.002       0.0001      4.75 
UGC 4305    124.8086043 70.76181329  5           3.1         -150.354     79.514   0.015    37.68       0.35        0.002       0.003       0.0001      5.16 
UGC 4305    124.8084402 70.76328036  3.2         1.9         -197.305     31.762   0.026    14.32       0.13        0.002       0.004       0.0001      4.75 
UGC 4305    124.8102833 70.76646587  5.5         4.2         -76.155      119.333  0.022    34.98       0.33        0.001       0.003       0.0001      5.31 
UGC 4305    124.8121051 70.76548055  3.5         2           -179.395     35.719   0.03     12.87       0.12        0.001       0.003       0.0001      4.78 
UGC 4305    124.8215986 70.74670793  3.5         1.9         -139.199     34.276   0.029    13.1        0.12        0.001       0.003       0.0001      4.88 
UGC 4305    124.8228683 70.74734851  2.1         1.1         -134.691     11.836   0.051    4.25        0.04        0.001       0.002       0.0001      4.41 
UGC 4305    124.8416588 70.74538257  4.5         2           -140.538     45.719   0.033    14.63       0.14        0.001       0.002       0.0001      4.93 
UGC 4305    124.7943224 70.69974667  2.1         1.4         -167.583     15.473   0.048    5.45        0.05        0.001       0.003       0.0002      4.64 
UGC 4305    124.7962935 70.69900037  2.4         1.5         -156.965     17.822   0.05     5.34        0.05        0.001       0.002       0.0001      4.68 
UGC 4305    124.7795056 70.71403365  3.4         2.7         -165.948     48.525   0.028    14.84       0.14        0.001       0.003       0.0001      5.29 
UGC 4305    124.7818891 70.71498373  4.7         3           -128.356     73.44    0.021    27.68       0.26        0.001       0.003       0.0001      5.47 
UGC 4305    124.7882283 70.70368402  4           2.2         -169.634     45.595   0.035    11.9        0.11        0.001       0.003       0.0001      5.20 
UGC 4305    124.7754787 70.71311529  4.3         2.6         -113.711     59.118   0.024    16.7        0.16        0.001       0.003       0.0001      5.38 
UGC 4305    124.7963627 70.70677301  4.3         3.4         -139.44      75.357   0.02     25.16       0.24        0.001       0.004       0.0001      5.41 
UGC 4305    124.8000204 70.70706104  2.2         1.2         -153.208     14.12    0.05     4.58        0.04        0.001       0.004       0.0002      4.67 
UGC 4305    124.7739517 70.69705412  6.3         3           -157.979     99.545   0.017    42.42       0.4         0.001       0.005       0.0001      5.49 
UGC 4305    124.7738602 70.69845703  2.7         2.3         -141.105     31.179   0.029    11.93       0.11        0.001       0.005       0.0001      5.01 
UGC 4305    124.7658342 70.71276387  2.1         1.9         -153.995     20.227   0.042    6.52        0.06        0.001       0.003       0.0001      4.91 
UGC 4305    124.7694933 70.71291539  5.8         3.3         -129.932     99.504   0.019    30.37       0.29        0.001       0.003       0.0001      5.60 
UGC 4305    124.7234717 70.67847056  4.1         2.8         -110.084     59.782   0.035    14.72       0.14        0.001       0.002       0.0001      5.03 
UGC 4305    124.7057325 70.71017443  4.2         3.9         -169.043     84.601   0.023    23.81       0.22        0.001       0.002       0.0001      5.28 
UGC 4305    124.7388948 70.69245827  3.2         1.4         -135.491     22.985   0.034    8.42        0.08        0.001       0.003       0.0001      4.78 
UGC 4305    124.7429922 70.69131017  2.8         1.5         -134.811     21.448   0.041    6.5         0.06        0.001       0.002       0.0001      4.74 
UGC 4305    124.7201876 70.70649104  6           2.1         -137.712     65.607   0.029    24          0.23        0.001       0.003       0.0001      5.27 
UGC 4305    124.7422689 70.69334051  11.4        5.3         -135.293     315.235  0.012    101.24      0.95        0.001       0.003       0           5.93 
UGC 4305    124.7423443 70.69538508  2           1.8         -118.191     18.167   0.041    5.58        0.05        0.001       0.003       0.0001      4.73 
UGC 4305    124.7579095 70.68556539  5           3.9         -136.697     100.746  0.02     26.8        0.25        0.001       0.002       0           5.33 
UGC 4305    124.7355497 70.70517405  6.1         2.6         -151.706     83.492   0.018    26.6        0.25        0.001       0.004       0.0001      5.47 
UGC 4305    124.7601188 70.69361469  5.9         2.4         -116.365     72.869   0.021    21.78       0.2         0.001       0.003       0.0001      5.32 
UGC 4305    124.7525847 70.70084329  4.3         2.4         -127.731     52.15    0.025    15.89       0.15        0.001       0.003       0.0001      5.28 
UGC 4305    124.7516764 70.70784525  2.7         2           -143.482     28.238   0.034    9.05        0.09        0.001       0.003       0.0001      5.05 
UGC 4305    124.7432733 70.72300663  4.6         1.5         -86.564      34.686   0.039    9.57        0.09        0.001       0.003       0.0001      5.14 
UGC 4305    124.7582019 70.71539719  3.8         2.6         -105.201     49.993   0.025    14.81       0.14        0.001       0.003       0.0001      5.30 
UGC 4305    124.76161   70.72452953  5.3         2.9         -141.958     79.426   0.02     21.66       0.2         0.001       0.002       0.0001      5.50 
UGC 4305    124.7729549 70.71838834  2.2         2.1         -155.562     24.048   0.038    7.51        0.07        0.001       0.003       0.0001      4.98 
UGC 4305    124.7637562 70.72499018  5           1.4         -154.929     36.194   0.032    10.23       0.1         0.001       0.003       0.0001      5.16 
UGC 4305    124.776151  70.72396564  5.8         4.4         -190.555     130.904  0.016    40.6        0.38        0.001       0.003       0.0001      5.72 
UGC 4305    124.7821564 70.72241205  5.3         2.2         -149.832     59.567   0.023    18.86       0.18        0.001       0.003       0.0001      5.38 
UGC 4305    124.7817861 70.7245119   4.2         3.2         -165.366     69.79    0.02     22.84       0.21        0.001       0.003       0.0001      5.45 
UGC 4305    124.8114451 70.7156924   3.9         2.9         -132.404     57.62    0.026    15.44       0.15        0.001       0.003       0.0001      5.27 
UGC 4305    124.8230461 70.72112797  5.9         3.3         -95.011      101.152  0.02     29.8        0.28        0.001       0.003       0.0001      5.45 
UGC 4305    124.8200665 70.7160674   5           1.1         -72.002      27.583   0.035    8.18        0.08        0.001       0.003       0.0001      4.89 
UGC 4305    124.8255823 70.71403286  8.7         5.1         -141.175     228.223  0.012    87.82       0.82        0.001       0.003       0           5.75 
UGC 4305    124.8298805 70.71379495  2.6         2.2         -61.315      28.557   0.039    9.07        0.09        0.001       0.002       0.0001      4.80 
UGC 4305    124.8324907 70.71558841  4.1         2.9         -178.559     60.711   0.026    17.79       0.17        0.001       0.002       0.0001      5.12 
UGC 4305    124.8314553 70.71690276  3.2         2.2         -161.277     36.634   0.03     11.32       0.11        0.001       0.002       0.0001      4.92 
UGC 4305    124.8443634 70.71947943  1.8         1.4         -71.463      13.739   0.042    4.48        0.04        0.001       0.002       0.0001      4.42 
UGC 4305    124.8606805 70.70922203  3.1         2.8         -124.692     44.874   0.029    13.46       0.13        0.001       0.004       0.0001      4.87 
UGC 4305    124.7789138 70.75833832  3.1         1.8         -152.84      28.994   0.026    13.67       0.13        0.002       0.003       0.0001      4.74 
UGC 4305    124.8059007 70.75726868  5.4         3.1         -118.401     86.913   0.02     27.33       0.26        0.001       0.002       0           5.22 
UGC 4305    124.8097589 70.75747142  4.4         3.4         -95.686      77.699   0.026    23.04       0.22        0.001       0.002       0           5.17 
UGC 4305    124.8090026 70.76491632  3.1         1.9         -140.814     30.64    0.031    9.97        0.09        0.001       0.003       0.0001      4.72 
UGC 4305    124.82498   70.76792105  2.6         1.8         -148.58      24.622   0.039    8.11        0.08        0.001       0.004       0.0002      4.61 
UGC 4305    124.8279302 70.76727696  2.5         1.5         -193.171     19.875   0.043    6.4         0.06        0.001       0.004       0.0002      4.52 
UGC 4305    124.8165823 70.76417377  3.9         2.6         -113.776     52.605   0.031    13.31       0.13        0.001       0.002       0.0001      4.95 
UGC 4305    124.7831285 70.73762947  1.9         1.3         -171.471     12.47    0.057    4.11        0.04        0.001       0.003       0.0002      4.68 
UGC 4305    124.7830573 70.73912301  4.7         3.3         -100.471     80.225   0.026    21.97       0.21        0.001       0.003       0.0001      5.47 
UGC 4305    124.8311041 70.74640855  2.3         1.9         -146.274     22.128   0.044    6.51        0.06        0.001       0.002       0.0001      4.64 
UGC 4305    124.8380194 70.74736878  4.9         2.2         -198.032     54.48    0.032    12.97       0.12        0.001       0.001       0           5.01 
UGC 4305    124.8428716 70.74678535  3.4         2.5         -95.785      43.06    0.032    11.47       0.11        0.001       0.002       0.0001      4.90 
UGC 4305    124.8105155 70.73330685  3           1.7         -182.86      25.533   0.041    6.78        0.06        0.001       0.003       0.0001      4.94 
UGC 4305    124.8109355 70.7349144   5.5         2.5         -200.881     70.568   0.03     16.12       0.15        0.001       0.003       0.0001      5.36 
UGC 4305    124.7120947 70.66837961  5           1.9         -164.246     50.177   0.038    10.65       0.1         0.001       0.003       0.0001      4.87 
UGC 4305    124.7083595 70.67174442  3.6         2.8         -202.632     52.551   0.032    13.84       0.13        0.001       0.004       0.0001      4.92 
UGC 4305    124.7264758 70.69426115  3.8         2.6         -129.458     51.892   0.033    14.63       0.14        0.001       0.002       0.0001      5.11 
UGC 4305    124.7293214 70.69388581  3.5         2.2         -140.799     40.444   0.041    10.91       0.1         0.001       0.002       0.0001      5.01 
UGC 4305    124.7745147 70.6841013   1.8         1.1         -79.357      10.256   0.065    3.1         0.03        0.001       0.002       0.0001      4.30 
UGC 4305    124.7770418 70.68391909  3.7         2.5         -148.751     48.692   0.04     11.92       0.11        0.001       0.001       0.0001      4.97 
UGC 4305    124.7584111 70.67775233  4           2.6         -189.77      53.546   0.027    14.8        0.14        0.001       0.002       0.0001      4.99 
UGC 4305    124.764905  70.68542907  3.6         2.7         -70.838      49.793   0.031    13.55       0.13        0.001       0.002       0.0001      5.02 
UGC 4305    124.7690495 70.68404596  3.2         1.9         -146.396     31.584   0.033    9.91        0.09        0.001       0.002       0.0001      4.79 
UGC 4305    124.7689914 70.68521492  10.5        2.3         -136.254     124.253  0.025    28.73       0.27        0.001       0.001       0           5.40 
UGC 4305    124.8214727 70.72828844  6.8         5.2         -195.742     181.649  0.009    139.51      1.31        0.003       0.008       0.0001      5.73 
UGC 4305    124.8262951 70.72917712  2           1.2         -105.163     12.091   0.049    4.15        0.04        0.001       0.003       0.0001      4.51 
UGC 4305    124.7564976 70.67445178  3.1         1.5         -181.405     23.649   0.043    6.88        0.07        0.001       0.003       0.0001      4.60 
UGC 4305    124.7597631 70.67564099  6.5         5.3         -195.769     178.613  0.015    54.73       0.51        0.001       0.003       0           5.49 
UGC 4305    124.7532126 70.72686284  2.3         2           -114.33      22.812   0.04     7.12        0.07        0.001       0.003       0.0001      4.96 
UGC 4305    124.7519219 70.72828455  5           2.1         -155.48      54.739   0.026    16.69       0.16        0.001       0.003       0.0001      5.34 
UGC 4305    124.7727642 70.70112237  7.7         1.7         -153.903     68.983   0.028    17.03       0.16        0.001       0.003       0.0001      5.40 
UGC 4305    124.7900226 70.70479879  2.7         2.6         -116.971     36.225   0.034    9.73        0.09        0.001       0.003       0.0001      5.11 
UGC 4305    124.7639305 70.73051954  2.2         1.8         -88.382      20.479   0.047    5.56        0.05        0.001       0.002       0.0001      4.91 
UGC 4305    124.7176578 70.67685411  8.9         4.3         -132.573     198.394  0.017    43.93       0.41        0.001       0.002       0           5.52 
UGC 4305    124.737754  70.69395725  4.2         1.2         -168.265     25.624   0.045    7.47        0.07        0.001       0.002       0.0001      4.84 
UGC 4305    124.7312893 70.70412178  2.9         2.5         -134.955     37.963   0.031    10.61       0.1         0.001       0.003       0.0001      5.09 
UGC 4305    124.7150857 70.71750127  5.3         1.8         -141.193     49.297   0.028    13.83       0.13        0.001       0.002       0.0001      5.12 
UGC 4305    124.7446843 70.70936991  3.4         2.2         -172.385     39.458   0.035    9.92        0.09        0.001       0.002       0.0001      5.20 
UGC 4305    124.7658932 70.69548794  2.5         1.7         -177.684     22.165   0.043    6.25        0.06        0.001       0.003       0.0001      4.83 
UGC 4305    124.7685061 70.69582933  2.3         1           -154.413     11.412   0.056    3.6         0.03        0.001       0.003       0.0002      4.55 
UGC 4305    124.7577881 70.70390982  2.9         1.5         -177.365     22.848   0.046    6.42        0.06        0.001       0.003       0.0001      4.96 
UGC 4305    124.7566878 70.70448679  8.8         2.6         -40.32       119.199  0.023    30.98       0.29        0.001       0.002       0.0001      5.68 
UGC 4305    124.7712163 70.69548658  4.5         1.8         -127.181     41.413   0.036    11.04       0.1         0.001       0.003       0.0001      5.09 
UGC 4305    124.7782957 70.69756033  2.8         1.3         -117.246     18.654   0.043    5.63        0.05        0.001       0.003       0.0001      4.76 
UGC 4305    124.7803632 70.69801051  2.4         1.9         -125.683     23.653   0.043    6.76        0.06        0.001       0.003       0.0001      4.87 
UGC 4305    124.7645196 70.71385065  4.8         2.6         -196.342     64.362   0.026    17.17       0.16        0.001       0.002       0.0001      5.41 
UGC 4305    124.7742728 70.71648245  4.7         2.2         -147.44      52.532   0.032    13.84       0.13        0.001       0.002       0.0001      5.32 
UGC 4305    124.7644658 70.72585035  5.2         2.9         -141.241     78.481   0.031    17.76       0.17        0.001       0.002       0.0001      5.50 
UGC 4305    124.7816761 70.72146714  5.6         1.6         -158.314     46.412   0.028    13.35       0.13        0.001       0.003       0.0001      5.27 
UGC 4305    124.78242   70.72803434  2.9         1.5         -152.285     22.246   0.043    6.67        0.06        0.001       0.003       0.0001      4.95 
UGC 4305    124.7838671 70.72697489  8.9         2.4         -171.03      112.707  0.022    29.32       0.28        0.001       0.002       0.0001      5.66 
UGC 4305    124.8256948 70.71942222  3.9         2.5         -53.213      51.419   0.028    14.7        0.14        0.001       0.002       0.0001      5.13 
UGC 4305    124.8301998 70.71902916  5.7         4.3         -195.557     127.57   0.02     34.08       0.32        0.001       0.002       0           5.48 
UGC 4305    124.8232868 70.72538329  6.5         4.5         -107.532     152.557  0.018    41.69       0.39        0.001       0.002       0           5.64 
UGC 4305    124.8202932 70.71136699  5           3.7         -145.478     95.074   0.015    50.73       0.48        0.002       0.004       0.0001      5.39 
UGC 4305    124.8482785 70.71248154  3.8         2.4         -145.573     47.917   0.034    12.05       0.11        0.001       0.002       0.0001      4.94 
UGC 4305    124.8486982 70.71358775  6.9         2.1         -133.835     75.208   0.024    19.49       0.18        0.001       0.002       0           5.14 
UGC 4305    124.8583589 70.71756562  10.5        4.2         -193.647     229.251  0.013    64.25       0.6         0.001       0.003       0           5.59 
UGC 4305    124.8830683 70.71150713  5.1         1.6         -111.795     42.877   0.033    11.38       0.11        0.001       0.003       0.0001      4.77 
UGC 4305    124.8828955 70.71482058  5.8         2.7         -196.898     80.703   0.021    22.21       0.21        0.001       0.003       0.0001      5.06 
UGC 4305    124.8038242 70.75428273  6           2.8         -182.043     87.353   0.024    21.95       0.21        0.001       0.002       0           5.26 
UGC 4305    124.8062795 70.75330328  4.3         2           -194.151     43.846   0.032    12.75       0.12        0.001       0.002       0.0001      4.97 
UGC 4305    124.8209417 70.74560984  2           1.4         -151.372     13.897   0.059    4.1         0.04        0.001       0.002       0.0001      4.51 
UGC 4305    124.8244164 70.7479979   2.9         2.2         -47.828      33.141   0.049    8.28        0.08        0.001       0.002       0.0001      4.84 
UGC 4305    124.8414222 70.74892127  8.1         1.8         -156.703     75.039   0.04     14.84       0.14        0.001       0.001       0.0001      5.14 
UGC 4305    124.8399121 70.74992454  6.8         2.2         -191.196     76.313   0.034    16.32       0.15        0.001       0.001       0           5.15 
UGC 4305    124.8445601 70.73593628  3.1         1.8         -202.712     29.026   0.046    7.45        0.07        0.001       0.002       0.0001      4.75 
UGC 4305    124.8470738 70.73647241  2.5         2           -29.378      26.558   0.047    6.67        0.06        0.001       0.001       0.0001      4.70 
UGC 4305    124.8459572 70.73795387  4.1         3.6         -64.856      74.915   0.03     17.87       0.17        0.001       0.001       0           5.15 
UGC 4305    124.8120799 70.73408438  4.1         1.2         -194.782     24.791   0.049    5.92        0.06        0.001       0.003       0.0001      4.91 
UGC 4305    124.8221282 70.73359413  4.6         2.4         -158.789     57.191   0.036    12.18       0.11        0.001       0.002       0.0001      5.21 
UGC 4305    124.8261018 70.73311573  1.9         1.4         -124.438     13.648   0.059    3.67        0.04        0.001       0.002       0.0001      4.56 
UGC 4305    124.8069287 70.72819786  7.8         3.3         -123.012     132.825  0.019    36.82       0.35        0.001       0.003       0.0001      5.69 
UGC 4305    124.8091049 70.72934831  2.3         1.8         -79.63       20.923   0.046    5.84        0.06        0.001       0.003       0.0001      4.88 
UGC 4305    124.7266089 70.67149204  7.3         2.3         -87.638      87.369   0.034    17.63       0.17        0.001       0.003       0.0001      5.17 
UGC 4305    124.7282292 70.67041003  3.2         1.7         -45.035      28.733   0.041    7.85        0.07        0.001       0.004       0.0002      4.68 
UGC 4305    124.7532798 70.68030245  4.2         2           -144.529     43.711   0.04     10.81       0.1         0.001       0.001       0.0001      4.91 
UGC 4305    124.7559856 70.68156953  4.2         1.5         -178.392     32.163   0.044    7.58        0.07        0.001       0.001       0.0001      4.79 
UGC 4305    124.7566404 70.6828736   3.6         2.6         -192.856     49.163   0.03     14.47       0.14        0.001       0.002       0.0001      4.98 
UGC 4305    124.7571741 70.6802235   12.6        4           -48.314      260.815  0.016    65.53       0.62        0.001       0.001       0           5.69 
UGC 4305    124.757731  70.68378883  6.9         1.6         -165.42      59.199   0.034    13.42       0.13        0.001       0.001       0           5.07 
UGC 4305    124.7606208 70.68260623  4.2         2.6         -90.705      56.461   0.031    15.14       0.14        0.001       0.002       0.0001      5.04 
UGC 4305    124.7708146 70.68692737  5           3.6         -111.37      93.824   0.025    21.73       0.2         0.001       0.002       0           5.31 
UGC 4305    124.7698298 70.69218296  2.3         2.2         -28.549      26.455   0.046    6.7         0.06        0.001       0.002       0.0001      4.85 
UGC 4305    124.772271  70.69002625  3.8         2.7         -130.065     53.552   0.028    16.98       0.16        0.001       0.002       0.0001      5.11 
UGC 4305    124.7713807 70.69126913  3           2.9         -83.367      45.925   0.039    11.24       0.11        0.001       0.002       0.0001      5.07 
UGC 4305    124.7764772 70.69108239  3.8         2.2         -113.117     43.781   0.033    12.07       0.11        0.001       0.002       0.0001      5.03 
UGC 4305    124.7799564 70.691387    2.2         2           -96.165      23.469   0.05     5.76        0.05        0.001       0.002       0.0001      4.76 
UGC 4305    124.7799194 70.7314942   2.1         1.5         -75.398      16.072   0.053    3.88        0.04        0.001       0.002       0.0001      4.81 
UGC 4305    124.7844281 70.73113131  5.6         1.9         -28.34       54.703   0.032    14.02       0.13        0.001       0.002       0.0001      5.34 
UGC 4305    124.7887496 70.73165519  2.6         1.8         -100.657     24.366   0.047    5.98        0.06        0.001       0.002       0.0001      4.99 
UGC 4305    124.7912351 70.73099759  2.4         1.5         -197.682     19.012   0.052    4.76        0.05        0.001       0.002       0.0001      4.88 
UGC 4305    124.8278714 70.73025184  4.9         2.4         -175.358     60.74    0.03     16.07       0.15        0.001       0.002       0.0001      5.20 
UGC 4305    124.7329175 70.68998366  3           2           -157.061     31.557   0.043    7.9         0.07        0.001       0.002       0.0001      4.86 
UGC 4305    124.7120234 70.70355993  7.8         4.9         -198.273     196.219  0.018    40.8        0.38        0.001       0.002       0           5.68 
UGC 4305    124.7352495 70.68926973  2.4         1.3         -147.419     16.454   0.059    4.01        0.04        0.001       0.002       0.0001      4.58 
UGC 4305    124.7079577 70.70881398  6.6         2.8         -135.085     94.456   0.026    24.17       0.23        0.001       0.002       0.0001      5.35 
UGC 4305    124.7676695 70.67149367  3.7         2.4         -77.848      46.539   0.032    12.78       0.12        0.001       0.004       0.0001      4.90 
UGC 4305    124.7646289 70.67300173  7.8         2.6         -160.826     105.179  0.023    26.56       0.25        0.001       0.003       0.0001      5.25 
UGC 4305    124.7653067 70.68891215  4.5         2.9         -73.947      66.925   0.029    15.99       0.15        0.001       0.002       0.0001      5.20 
UGC 4305    124.7672874 70.69143582  8.3         2.8         -116.219     119.311  0.024    27.14       0.25        0.001       0.002       0           5.49 
UGC 4305    124.7455902 70.70772034  3.9         2.7         -144.342     53.674   0.028    13.84       0.13        0.001       0.002       0.0001      5.33 
UGC 4305    124.7694327 70.69447886  4.2         2.4         -146.022     52.518   0.032    12.85       0.12        0.001       0.002       0.0001      5.18 
UGC 4305    124.7572655 70.70238306  8           4.6         -31.074      190.601  0.016    50.63       0.48        0.001       0.003       0           5.86 
UGC 4305    124.7682795 70.696561    3           1.7         -186.606     26.094   0.048    6.45        0.06        0.001       0.003       0.0001      4.92 
UGC 4305    124.7697269 70.69966751  5.4         3.4         -187.974     94.177   0.028    22.25       0.21        0.001       0.003       0.0001      5.52 
UGC 4305    124.7383079 70.72193878  3.5         2.9         -196.425     53.648   0.029    14.95       0.14        0.001       0.003       0.0001      5.32 
UGC 4305    124.7787648 70.6951068   4.9         4           -88.724      102.206  0.021    25.19       0.24        0.001       0.002       0.0001      5.46 
UGC 4305    124.7717581 70.70054684  3.6         1.2         -157.169     23.322   0.044    6.33        0.06        0.001       0.003       0.0001      4.92 
UGC 4305    124.7552308 70.73379138  5.7         2.8         -36.635      82.844   0.029    20.15       0.19        0.001       0.002       0.0001      5.50 
UGC 4305    124.7868417 70.71491451  4.5         2.5         -173.71      58.166   0.029    15.66       0.15        0.001       0.002       0.0001      5.37 
UGC 4305    124.7822649 70.72030401  11.5        3.3         -156.864     197.602  0.014    64.74       0.61        0.001       0.003       0.0001      5.90 
UGC 4305    124.7732337 70.73194572  2.2         1.7         -165.071     18.943   0.046    5.29        0.05        0.001       0.003       0.0001      4.88 
UGC 4305    124.7759996 70.73166538  2.7         2           -136.46      28.154   0.044    7.23        0.07        0.001       0.002       0.0001      5.05 
UGC 4305    124.825744  70.7162024   3.7         3           -58.438      57.221   0.031    14.02       0.13        0.001       0.002       0.0001      5.16 
UGC 4305    124.8562268 70.70333931  6.8         6.1         -77.684      212.914  0.015    58.41       0.55        0.001       0.004       0.0001      5.54 
UGC 4305    124.829452  70.72183892  5.8         3.8         -93.781      114.286  0.024    25.63       0.24        0.001       0.002       0           5.45 
UGC 4305    124.8130907 70.76874562  1.9         1.3         -151.43      12.638   0.069    3.18        0.03        0.001       0.003       0.0002      4.33 
UGC 4305    124.8158517 70.76819479  4           2.4         -138.296     48.304   0.039    10.93       0.1         0.001       0.003       0.0001      4.92 
UGC 4305    124.7815942 70.75255904  3.8         2.4         -189.824     47.509   0.034    10.77       0.1         0.001       0.002       0.0001      5.04 
UGC 4305    124.7788708 70.76141573  11.2        9.2         -150.593     534.244  0.01     131.29      1.23        0.001       0.002       0           5.99 
UGC 4305    124.7801692 70.76323736  1.7         1.3         -98.891      11.947   0.057    4.08        0.04        0.001       0.003       0.0001      4.33 
UGC 4305    124.8227292 70.76743124  3.6         1.7         -142.826     32.333   0.041    7.79        0.07        0.001       0.003       0.0001      4.74 
UGC 4305    124.8220125 70.7572308   1.2         0.9         -140.11      5.781    0.081    1.97        0.02        0.001       0.002       0.0002      4.03 
UGC 4305    124.823137  70.75603716  6.3         3.2         -78.86       105.115  0.027    23.37       0.22        0.001       0.001       0           5.29 
UGC 4305    124.8263185 70.75614226  1.8         1.6         -118.779     14.137   0.065    3.23        0.03        0.001       0.001       0.0001      4.42 
UGC 4305    124.8301888 70.7473722   3.1         1.8         -138.374     29.293   0.052    6.62        0.06        0.001       0.001       0.0001      4.76 
UGC 4305    124.8473756 70.74317173  3.9         2.4         -120.673     49.363   0.043    10.1        0.1         0.001       0.001       0.0001      4.96 
UGC 4305    124.8498781 70.74260489  4.1         2.1         -125.488     43.754   0.046    9.12        0.09        0.001       0.001       0.0001      4.90 
UGC 4305    124.8311076 70.75039559  4.1         2           -155.835     41.748   0.039    9.66        0.09        0.001       0.001       0.0001      4.90 
UGC 4305    124.8345726 70.7490857   5.9         3.2         -159.396     96.634   0.031    20.19       0.19        0.001       0.001       0           5.26 
UGC 4305    124.7887347 70.69776239  2.4         1.6         -139.872     20.517   0.052    5.21        0.05        0.001       0.002       0.0001      4.76 
UGC 4305    124.7918373 70.69822213  3.7         2.8         -132.854     53.879   0.035    13.12       0.12        0.001       0.002       0.0001      5.18 
UGC 4305    124.7739262 70.74355524  3.7         2.4         -76.517      45.332   0.04     9.44        0.09        0.001       0.002       0.0001      5.16 
UGC 4305    124.7723549 70.74491831  5.5         2.7         -70.422      76.72    0.033    14.95       0.14        0.001       0.002       0.0001      5.36 
UGC 4305    124.8452396 70.73503245  2.8         1.9         -195.205     27.954   0.048    6.35        0.06        0.001       0.001       0.0001      4.73 
UGC 4305    124.8251024 70.73165784  2.5         1.5         -111.36      19.094   0.061    4.05        0.04        0.001       0.002       0.0001      4.71 
UGC 4305    124.8282413 70.73209689  3.5         2.6         -145.936     47.115   0.038    11.03       0.1         0.001       0.002       0.0001      5.08 
UGC 4305    124.7151225 70.68067114  5.8         3.7         -106.419     109.871  0.033    18.23       0.17        0.001       0.001       0           5.29 
UGC 4305    124.7192355 70.68065104  4.3         3           -180.469     66.856   0.035    14.12       0.13        0.001       0.002       0.0001      5.09 
UGC 4305    124.7574223 70.6730111   3.6         1.9         -176.674     34.744   0.045    7.91        0.07        0.001       0.002       0.0001      4.77 
UGC 4305    124.7594235 70.67204459  4           3.1         -88.163      63.829   0.036    13.76       0.13        0.001       0.003       0.0001      5.04 
UGC 4305    124.7767592 70.68530836  3.7         2.2         -146.313     40.924   0.044    8.22        0.08        0.001       0.001       0.0001      4.90 
UGC 4305    124.8076128 70.73019653  1.8         1.6         -198.751     15.07    0.057    4.11        0.04        0.001       0.003       0.0002      4.74 
UGC 4305    124.7311369 70.67217199  2.8         2           -90.702      29.037   0.045    6.4         0.06        0.001       0.003       0.0001      4.70 
UGC 4305    124.7417007 70.67352772  3.8         2.3         -83.624      44.729   0.04     9.4         0.09        0.001       0.002       0.0001      4.88 
UGC 4305    124.7055562 70.70137281  2.9         1.7         -95.042      25.952   0.054    5.44        0.05        0.001       0.001       0.0001      4.74 
UGC 4305    124.7078763 70.70036889  5.1         3.4         -62.007      91.768   0.032    16.57       0.16        0.001       0.001       0           5.30 
UGC 4305    124.7344819 70.6882029   5.2         2.1         -163.605     57.265   0.031    13.34       0.13        0.001       0.002       0.0001      5.10 
UGC 4305    124.7131746 70.70650513  4.3         2.8         -160.668     62.094   0.032    13.78       0.13        0.001       0.002       0.0001      5.20 
UGC 4305    124.7691538 70.67370542  2.7         1.4         -164.046     19.686   0.054    4.57        0.04        0.001       0.003       0.0001      4.52 
UGC 4305    124.7678422 70.68296296  3.6         1.5         -139.911     27.996   0.041    8.03        0.08        0.001       0.002       0.0001      4.73 
UGC 4305    124.7719949 70.68250362  4.2         3.1         -33.19       66.636   0.033    15.01       0.14        0.001       0.001       0           5.10 
UGC 4305    124.7685154 70.68936162  5.3         2.6         -93.312      72.207   0.031    16.33       0.15        0.001       0.002       0.0001      5.24 
UGC 4305    124.7596767 70.69860841  5.8         3           -157.231     89.322   0.027    19.94       0.19        0.001       0.003       0.0001      5.49 
UGC 4305    124.735166  70.72175239  5.4         2.7         -110.959     75.551   0.034    15.28       0.14        0.001       0.002       0.0001      5.45 
UGC 4305    124.7678912 70.70064126  2.4         1.5         -84.973      19.068   0.061    4.28        0.04        0.001       0.002       0.0002      4.84 
UGC 4305    124.7402757 70.72369596  4.2         3           -91.014      64.91    0.036    13.08       0.12        0.001       0.002       0.0001      5.41 
UGC 4305    124.7850158 70.69310317  4.3         3.3         -181.505     71.999   0.028    18.44       0.17        0.001       0.002       0.0001      5.25 
UGC 4305    124.7846471 70.69731447  3.9         1.2         -156.921     24.958   0.055    5.22        0.05        0.001       0.002       0.0001      4.86 
UGC 4305    124.7899715 70.69294248  5.6         3.6         -91.696      105.09   0.021    32.91       0.31        0.001       0.002       0.0001      5.39 
UGC 4305    124.747746  70.72714237  7.9         4.4         -33.114      179.391  0.024    42          0.39        0.001       0.002       0.0001      5.86 
UGC 4305    124.7900328 70.70269665  3           1.5         -30.282      23.95    0.057    4.82        0.05        0.001       0.002       0.0001      4.90 
UGC 4305    124.787799  70.71311139  6.5         4.2         -177.275     139.847  0.021    28.7        0.27        0.001       0.002       0           5.75 
UGC 4305    124.7728509 70.72695729  6.2         3.4         -194.164     108.405  0.032    23.31       0.22        0.001       0.002       0.0001      5.64 
UGC 4305    124.7709321 70.73072574  2.6         2.3         -67.287      30.441   0.042    7.91        0.07        0.001       0.002       0.0001      5.09 
UGC 4305    124.7770162 70.72681828  7.4         5.1         -69.392      194.144  0.02     42.8        0.4         0.001       0.002       0           5.89 
UGC 4305    124.8064823 70.71050011  3.5         1.3         -166.197     23.585   0.055    5.22        0.05        0.001       0.003       0.0002      4.88 
UGC 4305    124.8067599 70.7082187   6.8         4.5         -34.355      157.802  0.02     34.65       0.33        0.001       0.002       0.0001      5.68 
UGC 4305    124.7978403 70.73095713  4.3         3.5         -143.885     77.107   0.031    15.19       0.14        0.001       0.002       0.0001      5.49 
UGC 4305    124.8384258 70.71352931  5.1         3.7         -201.677     96.474   0.022    27.55       0.26        0.001       0.002       0           5.27 
UGC 4305    124.8493861 70.70734982  3.8         2.5         -194.466     49.201   0.039    10.06       0.09        0.001       0.002       0.0001      4.92 
UGC 4305    124.8338099 70.72030779  7.5         4.5         -111.138     172.784  0.023    36.39       0.34        0.001       0.002       0           5.59 
UGC 4305    124.8549724 70.70821101  6.2         2.5         -81.962      79.288   0.031    15.14       0.14        0.001       0.002       0.0001      5.13 
UGC 4305    124.879982  70.70657184  4.2         3.1         -171.186     66.331   0.031    15.14       0.14        0.001       0.002       0.0001      4.95 
UGC 4305    124.8698637 70.72117892  7.7         6           -143.406     239.861  0.018    48.73       0.46        0.001       0.003       0.0001      5.59 
UGC 4305    124.8863641 70.71291634  3.4         1.8         -156.518     31.143   0.033    11.45       0.11        0.001       0.004       0.0001      4.61 
UGC 4305    124.8867011 70.7165056   4.9         2.7         -26.718      68.059   0.038    12.91       0.12        0.001       0.002       0.0001      4.97 
UGC 4305    124.8842033 70.71914075  7.4         3.8         -26.98       143.846  0.023    33.61       0.32        0.001       0.003       0.0001      5.32 
UGC 4305    124.8881333 70.71825841  5.2         1.6         -126.625     41.974   0.046    8.87        0.08        0.001       0.002       0.0001      4.75 
UGC 4305    124.8556934 70.73907326  9.2         5.5         -101.514     262.942  0.023    48.25       0.45        0.001       0.001       0           5.67 
UGC 4305    124.8607193 70.73892799  3.5         2.1         -154.5       37.305   0.044    7.91        0.07        0.001       0.002       0.0001      4.80 
UGC 4305    124.7727265 70.76291914  3.4         2.6         -86.357      45.876   0.037    9.86        0.09        0.001       0.002       0.0001      4.91 
UGC 4305    124.7931465 70.76878484  7           2.8         -104.591     100.835  0.033    20.43       0.19        0.001       0.003       0.0001      5.24 
UGC 4305    124.8024476 70.76835305  6.1         2.5         -129.038     80.245   0.03     15.99       0.15        0.001       0.002       0.0001      5.14 
UGC 4305    124.828713  70.751818    3.8         2.3         -80.49       44.246   0.04     9.95        0.09        0.001       0.001       0.0001      4.93 
UGC 4305    124.8357145 70.75079639  4.2         1.8         -167.587     38.38    0.04     9.22        0.09        0.001       0.001       0.0001      4.85 
UGC 4305    124.8323964 70.75473989  2.3         0.9         -197.55      10.953   0.075    2.59        0.03        0.001       0.002       0.0001      4.30 
UGC 4305    124.8346892 70.75427155  3.2         1.7         -181.942     28.445   0.054    5.43        0.05        0.001       0.001       0.0001      4.72 
UGC 4305    124.8399889 70.75481125  3.2         1.5         -168.68      25.143   0.053    5.49        0.05        0.001       0.002       0.0001      4.65 
UGC 4305    124.7726091 70.74232684  2.6         1.3         -172.323     17.349   0.073    3.34        0.03        0.001       0.002       0.0002      4.76 
UGC 4305    124.7861182 70.74466353  3.6         1.8         -117.266     33.041   0.059    6.33        0.06        0.001       0.002       0.0001      5.01 
UGC 4305    124.7834217 70.74592194  5.1         2.9         -95.314      77.046   0.032    15.85       0.15        0.001       0.002       0.0001      5.36 
UGC 4305    124.8387073 70.73501526  3.3         2.5         -168.652     42.525   0.05     7.56        0.07        0.001       0.001       0.0001      4.95 
UGC 4305    124.7554765 70.73703497  4.3         4.1         -42.567      91.68    0.029    18.49       0.17        0.001       0.002       0.0001      5.51 
UGC 4305    124.7544907 70.73905097  7.5         3.3         -151.724     126.627  0.027    23.04       0.22        0.001       0.002       0.0001      5.62 
UGC 4305    124.8134635 70.73155042  7.6         4           -85.346      157.165  0.026    27.57       0.26        0.001       0.002       0.0001      5.71 
UGC 4305    124.8170038 70.73627365  10          3.6         -183.958     185.773  0.023    39.39       0.37        0.001       0.002       0.0001      5.74 
UGC 4305    124.8229096 70.73647407  3.9         2.2         -73.296      45.165   0.04     9.62        0.09        0.001       0.002       0.0001      5.08 
UGC 4305    124.8826989 70.72065173  4.9         3.6         -47.235      91.347   0.035    16.26       0.15        0.001       0.002       0.0001      5.14 
UGC 4305    124.8867613 70.72042037  5           2.3         -109.062     61.138   0.038    12.29       0.12        0.001       0.002       0.0001      4.93 
UGC 4305    124.7194275 70.67379803  4.6         3.8         -143.067     90.931   0.031    18.03       0.17        0.001       0.002       0.0001      5.19 
UGC 4305    124.740139  70.67009868  5.1         2.6         -139.503     68.653   0.05     14.71       0.14        0.001       0.003       0.0001      5.06 
UGC 4305    124.7316681 70.68746746  8.1         3.9         -177.922     162.899  0.031    32.32       0.3         0.001       0.001       0           5.54 
UGC 4305    124.7195061 70.69679672  4.7         3.7         -105.465     91.043   0.03     16.03       0.15        0.001       0.001       0           5.34 
UGC 4305    124.708433  70.70543679  5.1         3.4         -94.863      89.907   0.036    15.44       0.15        0.001       0.001       0           5.32 
UGC 4305    124.7289574 70.69522125  7           2.8         -145.096     99.628   0.026    25.05       0.24        0.001       0.002       0.0001      5.41 
UGC 4305    124.7655824 70.67405217  1.4         0.9         -124.058     6.75     0.093    1.59        0.02        0.001       0.002       0.0002      4.06 
UGC 4305    124.7732617 70.67081248  3.9         3.2         -139.846     65.022   0.02     30.79       0.29        0.002       0.006       0.0001      5.03 
UGC 4305    124.7673574 70.67931322  3.6         2.8         -46.332      52.814   0.038    10.66       0.1         0.001       0.001       0.0001      4.99 
UGC 4305    124.7129451 70.71852854  3.1         2.6         -173.453     41.488   0.045    8           0.08        0.001       0.001       0.0001      5.03 
UGC 4305    124.7722065 70.68863952  2.9         1.3         -143.455     20.135   0.059    4.29        0.04        0.001       0.002       0.0001      4.66 
UGC 4305    124.7623878 70.70115167  7.2         2.8         -62.609      105.227  0.035    19.17       0.18        0.001       0.002       0.0001      5.59 
UGC 4305    124.7833956 70.69166738  1.8         1.5         -169.33      13.648   0.07     3.12        0.03        0.001       0.002       0.0001      4.51 
UGC 4305    124.7574363 70.70972756  7.5         5.4         -59.682      211.589  0.021    38.86       0.36        0.001       0.002       0           5.93 
UGC 4305    124.7587012 70.71307326  4.5         1.5         -73.604      35.463   0.049    7.96        0.08        0.001       0.002       0.0001      5.15 
UGC 4305    124.7987574 70.70441038  3.8         2.4         -131.087     47.309   0.041    9.17        0.09        0.001       0.002       0.0001      5.17 
UGC 4305    124.7655562 70.7290081   5           3.9         -196.923     99.561   0.029    19.52       0.18        0.001       0.002       0.0001      5.60 
UGC 4305    124.7968784 70.71361303  7.9         3.6         -100.663     149.276  0.025    26.22       0.25        0.001       0.002       0           5.77 
UGC 4305    124.8002288 70.71182495  2.4         1.2         -63.424      15.137   0.069    3.25        0.03        0.001       0.002       0.0002      4.74 
UGC 4305    124.7738523 70.7292363   6.3         3.4         -49.859      110.17   0.026    22.29       0.21        0.001       0.002       0.0001      5.65 
UGC 4305    124.8036004 70.71176197  9.4         4.5         -62.918      217.158  0.025    45.18       0.42        0.001       0.002       0.0001      5.88 
UGC 4305    124.8022275 70.71349406  5.9         2.5         -118.18      77.428   0.038    13.58       0.13        0.001       0.002       0.0001      5.45 
UGC 4305    124.7890441 70.73014379  3.1         1.6         -122.123     25.746   0.053    5.55        0.05        0.001       0.002       0.0001      5.01 
UGC 4305    124.7902791 70.72884636  7.2         5.2         -170.062     192.525  0.018    44.88       0.42        0.001       0.002       0           5.89 
UGC 4305    124.7971478 70.72797199  2.9         2.1         -104.473     30.775   0.045    6.72        0.06        0.001       0.002       0.0001      5.09 
UGC 4305    124.8003813 70.72806227  4.2         2.6         -102.818     57.127   0.036    11.81       0.11        0.001       0.002       0.0001      5.36 
UGC 4305    124.8105544 70.72798411  2.5         1.3         -116.819     16.142   0.069    3.45        0.03        0.001       0.002       0.0002      4.76 
UGC 4305    124.8517351 70.7106973   4.4         3.8         -126.081     88.16    0.034    15.34       0.14        0.001       0.002       0.0001      5.17 
UGC 4305    124.8397348 70.71977952  3.4         2.9         -143.441     50.919   0.041    9.81        0.09        0.001       0.001       0.0001      5.00 
UGC 4305    124.8762227 70.72169088  7.7         3.6         -199.103     141.419  0.032    25.71       0.24        0.001       0.003       0.0001      5.31 
UGC 4305    124.8898161 70.71906822  3.7         1.8         -156.043     34.163   0.053    6.5         0.06        0.001       0.002       0.0001      4.66 
UGC 4305    124.8601436 70.73767161  4           2.4         -198.048     50.197   0.042    9.75        0.09        0.001       0.002       0.0001      4.93 
UGC 4305    124.8592284 70.74063254  3.9         3.3         -105.662     66.196   0.037    12.96       0.12        0.001       0.002       0.0001      5.05 
UGC 4305    124.7656131 70.75971865  2.4         1.4         -147.433     17.616   0.045    6.39        0.06        0.001       0.002       0.0001      4.51 
UGC 4305    124.7753321 70.75198051  7.4         5.2         -53.859      196.2    0.02     37.91       0.36        0.001       0.001       0           5.66 
UGC 4305    124.7839554 70.75150273  5.6         2           -141.224     58.635   0.046    10.75       0.1         0.001       0.001       0.0001      5.15 
UGC 4305    124.7799898 70.76622423  3.7         2.4         -48.378      45.277   0.038    9.53        0.09        0.001       0.002       0.0001      4.88 
UGC 4305    124.7826869 70.77154823  3.5         2.1         -165.04      36.836   0.048    7.05        0.07        0.001       0.003       0.0001      4.77 
UGC 4305    124.8133987 70.75653668  3.4         2.7         -42.129      47.58    0.039    10.93       0.1         0.001       0.001       0.0001      4.96 
UGC 4305    124.7933103 70.77062836  11.6        4.6         -125.098     272.236  0.022    42.45       0.4         0.001       0.002       0.0001      5.66 
UGC 4305    124.8290213 70.76436006  1.8         1.2         -153.247     11.08    0.071    2.84        0.03        0.001       0.003       0.0002      4.28 
UGC 4305    124.7922397 70.74401734  3.1         1.7         -152.884     26.457   0.054    5.76        0.05        0.001       0.002       0.0001      4.91 
UGC 4305    124.7931892 70.74497561  2.3         1.4         -150.076     17.497   0.068    3.67        0.04        0.001       0.002       0.0001      4.72 
UGC 4305    124.8296921 70.75604122  2.7         1.8         -133.281     25.446   0.061    4.71        0.04        0.001       0.001       0.0001      4.67 
UGC 4305    124.8258707 70.7540328   2.7         1.5         -155.135     20.924   0.067    3.78        0.04        0.001       0.001       0.0001      4.60 
UGC 4305    124.828942  70.75453308  4           2.5         -120.024     51.308   0.05     8.8         0.08        0.001       0.001       0.0001      4.98 
UGC 4305    124.8377415 70.75234466  5.3         2.4         -122.267     64.349   0.032    14.43       0.14        0.001       0.002       0.0001      5.07 
UGC 4305    124.7781924 70.73358509  4.8         3.2         -104.724     79.014   0.036    13.54       0.13        0.001       0.002       0.0001      5.50 
UGC 4305    124.782234  70.73238406  3.4         2.2         -105.67      39.085   0.054    6.41        0.06        0.001       0.002       0.0001      5.20 
UGC 4305    124.7832436 70.73432091  2.5         1.9         -164.408     24.203   0.066    4.24        0.04        0.001       0.002       0.0001      4.99 
UGC 4305    124.7944305 70.73372893  2.8         2.5         -205.475     36.094   0.047    7.51        0.07        0.001       0.002       0.0001      5.16 
UGC 4305    124.7962149 70.73269098  6.2         3.2         -189.422     104.096  0.031    19.13       0.18        0.001       0.002       0.0001      5.62 
UGC 4305    124.7780243 70.74507413  3.9         2.7         -149.501     53.965   0.042    9.52        0.09        0.001       0.002       0.0001      5.21 
UGC 4305    124.7813419 70.74300207  5.3         3.8         -158.81      103.571  0.034    17.54       0.16        0.001       0.002       0.0001      5.53 
UGC 4305    124.8295574 70.73409124  6.8         3.8         -131.531     132.801  0.029    24.1        0.23        0.001       0.001       0           5.52 
UGC 4305    124.834614  70.73327328  1.6         1.4         -82.007      11.559   0.08     2.45        0.02        0.001       0.002       0.0001      4.42 
UGC 4305    124.8400551 70.73144665  3.1         2.3         -162.375     37.203   0.05     6.51        0.06        0.001       0.001       0.0001      4.88 
UGC 4305    124.8373729 70.73333207  9.4         3.2         -77.474      155.225  0.034    25.61       0.24        0.001       0.001       0           5.52 
UGC 4305    124.7154891 70.67391385  7.1         2.6         -105.152     94.436   0.043    14.16       0.13        0.001       0.002       0.0001      5.21 
UGC 4305    124.7279659 70.6684974   3.7         2.9         -45.069      55.546   0.046    9.22        0.09        0.001       0.002       0.0001      4.95 
UGC 4305    124.7381901 70.67375547  4.2         2.8         -131.49      60.093   0.039    10.99       0.1         0.001       0.002       0.0001      5.00 
UGC 4305    124.7521866 70.67248471  8.8         2.5         -139.281     114.01   0.035    17.44       0.16        0.001       0.002       0.0001      5.29 
UGC 4305    124.7305216 70.69196996  3.2         2.1         -91.328      35.058   0.052    6.48        0.06        0.001       0.001       0.0001      4.93 
UGC 4305    124.6982982 70.71329031  9.5         5.6         -191.729     272.375  0.028    36.42       0.34        0           0.001       0           5.73 
UGC 4305    124.7639894 70.67143881  2.8         2           -90.923      29.413   0.059    5.14        0.05        0.001       0.002       0.0001      4.70 
UGC 4305    124.7030703 70.71283269  5.2         2.9         -149.845     79.289   0.039    13.84       0.13        0.001       0.001       0           5.23 
UGC 4305    124.7017786 70.71749473  11          4           -171.956     228.857  0.02     53.1        0.5         0.001       0.002       0           5.68 
UGC 4305    124.7663965 70.68106527  5.5         3.1         -64.439      88.881   0.032    15.96       0.15        0.001       0.001       0           5.22 
UGC 4305    124.7483697 70.71012841  10.1        3.8         -101.324     199.502  0.019    43.64       0.41        0.001       0.002       0           5.90 
UGC 4305    124.7314423 70.72265528  8.8         3.5         -32.382      159.843  0.03     25.66       0.24        0.001       0.002       0.0001      5.74 
UGC 4305    124.7585985 70.712025    6.3         3.5         -139.862     113.292  0.029    20.6        0.19        0.001       0.002       0.0001      5.66 
UGC 4305    124.7797358 70.70003246  6.4         4.2         -76.5        136.847  0.023    27.13       0.25        0.001       0.002       0.0001      5.66 
UGC 4305    124.7457832 70.72997989  15.5        4.5         -156.454     359.699  0.018    68.97       0.65        0.001       0.002       0           6.14 
UGC 4305    124.7776138 70.71818569  7.3         4.5         -172.903     169.548  0.024    33.91       0.32        0.001       0.002       0           5.83 
UGC 4305    124.7632459 70.73976157  4.1         2.3         -47.461      48.632   0.044    8.97        0.08        0.001       0.002       0.0001      5.22 
UGC 4305    124.8133192 70.70731224  2.9         1.5         -164.781     21.789   0.062    4.3         0.04        0.001       0.002       0.0001      4.76 
UGC 4305    124.76622   70.74040869  2.1         1.5         -107.82      16.255   0.066    3.77        0.04        0.001       0.003       0.0002      4.74 
UGC 4305    124.7811447 70.72971278  4.7         1.7         -34.292      42.361   0.051    6.94        0.07        0.001       0.002       0.0001      5.23 
UGC 4305    124.8572242 70.6940426   5.6         3.8         -124.346     109.784  0.036    16.96       0.16        0.001       0.002       0.0001      5.21 
UGC 4305    124.8052137 70.73096256  3.3         2.2         -57.997      37.849   0.054    6.73        0.06        0.001       0.002       0.0001      5.15 
UGC 4305    124.8063491 70.73202587  4.9         3.3         -109.083     84.001   0.039    14.34       0.13        0.001       0.002       0.0001      5.48 
UGC 4305    124.84496   70.70765395  4.3         2.9         -43.713      64.719   0.043    11.68       0.11        0.001       0.001       0.0001      5.06 
UGC 4305    124.8218445 70.73174454  3.3         2.5         -105.136     43.603   0.053    6.91        0.07        0.001       0.001       0.0001      5.10 
UGC 4305    124.8193473 70.73912622  3.4         2           -75.986      34.15    0.054    6.31        0.06        0.001       0.001       0.0001      4.97 
UGC 4305    124.8468551 70.72064039  5.2         3.1         -48.208      82.865   0.033    15.03       0.14        0.001       0.001       0           5.19 
UGC 4305    124.8509399 70.71895205  6.7         2.9         -181.503     100.448  0.03     17.53       0.16        0.001       0.001       0           5.26 
UGC 4305    124.8245609 70.73821777  4.1         1.8         -153.138     37.18    0.049    7.04        0.07        0.001       0.001       0.0001      4.98 
UGC 4305    124.8239951 70.74041664  6.9         4.1         -70.463      146.401  0.028    26.54       0.25        0.001       0.001       0           5.56 
UGC 4305    124.8289283 70.73671091  7.5         2.4         -160.465     94.414   0.034    17.23       0.16        0.001       0.001       0           5.36 
UGC 4305    124.828987  70.74026954  3.6         2.4         -112.896     43.597   0.052    7.29        0.07        0.001       0.001       0.0001      5.00 
UGC 4305    124.851768  70.73846229  3.2         1.5         -54.687      25.717   0.061    4.89        0.05        0.001       0.001       0.0001      4.67 
UGC 4305    124.7953325 70.75279571  5.2         3.9         -165.633     106.648  0.028    18.5        0.17        0.001       0.001       0           5.38 
UGC 4305    124.8124509 70.75507765  5.7         4.3         -172.946     126.018  0.03     21.53       0.2         0.001       0.001       0           5.39 
UGC 4305    124.8147954 70.76284968  5.4         3.3         -114.528     93.572   0.034    15.46       0.15        0.001       0.001       0           5.22 
UGC 4305    124.7909658 70.74578924  4.2         1.8         -192.439     39.793   0.06     5.96        0.06        0.001       0.001       0.0001      5.07 
UGC 4305    124.7752373 70.76624622  2.4         2           -178.033     24.659   0.063    4.69        0.04        0.001       0.002       0.0001      4.62 
UGC 4305    124.7755789 70.76753155  3.7         2.4         -185.61      44.448   0.052    8           0.08        0.001       0.002       0.0001      4.88 
UGC 4305    124.8386927 70.74355581  6.2         3.9         -134.906     124.065  0.034    18.99       0.18        0.001       0.001       0           5.38 
UGC 4305    124.8335444 70.75164637  1.9         1.6         -168.722     15.603   0.082    2.85        0.03        0.001       0.001       0.0001      4.46 
UGC 4305    124.8341279 70.75251572  2.3         1.3         -107.607     15.839   0.079    2.85        0.03        0.001       0.001       0.0001      4.47 
UGC 4305    124.7245521 70.66885419  4           2.9         -173.145     60.998   0.059    8.87        0.08        0.001       0.002       0.0001      4.99 
UGC 4305    124.7245049 70.67235495  4.8         1.7         -53.822      43.007   0.055    6.85        0.06        0.001       0.002       0.0001      4.87 
UGC 4305    124.7697505 70.66945613  2.5         2           -168.065     26.429   0.04     9.07        0.09        0.001       0.005       0.0002      4.63 
UGC 4305    124.772104  70.67478194  5.7         2           -107.113     60.066   0.044    10.29       0.1         0.001       0.002       0.0001      5.01 
UGC 4305    124.7693581 70.67642815  4.5         3.8         -79.91       88.187   0.034    17.14       0.16        0.001       0.002       0.0001      5.19 
UGC 4305    124.7717826 70.67743392  1.8         1.6         -55.354      15.211   0.078    2.95        0.03        0.001       0.002       0.0001      4.43 
UGC 4305    124.7832909 70.69464729  3.8         1.7         -205.078     33.008   0.063    5.11        0.05        0.001       0.001       0.0001      4.94 
UGC 4305    124.7846306 70.69976943  4.1         2           -112.684     41.958   0.047    8.27        0.08        0.001       0.002       0.0001      5.12 
UGC 4305    124.7931314 70.69661285  1.5         1.2         -77.527      9.135    0.101    1.7         0.02        0.001       0.001       0.0001      4.37 
UGC 4305    124.8035525 70.70566532  3.5         2.5         -196.29      44.813   0.053    6.87        0.06        0.001       0.002       0.0001      5.13 
UGC 4305    124.7552657 70.74128362  6.5         2.2         -124.398     75.362   0.049    10.48       0.1         0           0.001       0.0001      5.36 
UGC 4305    124.758716  70.74154603  5.1         2.3         -107.048     61.221   0.047    8.85        0.08        0           0.002       0.0001      5.28 
UGC 4305    124.7640348 70.7415045   8.1         3.8         -166.539     158.192  0.035    23.77       0.22        0.001       0.002       0.0001      5.71 
UGC 4305    124.814105  70.70854793  2.9         1.7         -31.37       25.568   0.061    4.81        0.05        0.001       0.001       0.0001      4.84 
UGC 4305    124.7640255 70.74475815  7           2.1         -33.05       74.417   0.054    7.92        0.07        0           0.001       0.0001      5.33 
UGC 4305    124.7662704 70.74342495  3.8         3           -129.684     58.806   0.045    9.63        0.09        0.001       0.002       0.0001      5.26 
UGC 4305    124.7784398 70.73697198  9           2.6         -87.844      120.503  0.031    20.9        0.2         0.001       0.002       0.0001      5.68 
UGC 4305    124.7882238 70.73462505  7.8         5           -85.539      201.636  0.028    29.11       0.27        0           0.001       0           5.91 
UGC 4305    124.7791549 70.74614698  2.4         2.2         -40.916      26.891   0.064    4.58        0.04        0.001       0.002       0.0001      4.90 
UGC 4305    124.7979707 70.73427146  3.6         2.3         -114.528     42.825   0.045    8.42        0.08        0.001       0.002       0.0001      5.22 
UGC 4305    124.8013933 70.73405591  5.9         3.3         -94.945      101.92   0.037    17.26       0.16        0.001       0.002       0.0001      5.58 
UGC 4305    124.8311788 70.72437185  5.7         2.2         -111.515     65.706   0.043    10.4        0.1         0.001       0.001       0.0001      5.21 
UGC 4305    124.8134503 70.73757502  1.9         1.3         -82.02       12.724   0.086    2.4         0.02        0.001       0.002       0.0002      4.59 
UGC 4305    124.8308322 70.72616755  4.5         1.3         -171.174     31.056   0.063    4.79        0.05        0.001       0.001       0.0001      4.89 
UGC 4305    124.8163252 70.73764134  4.2         1.2         -33.152      26.788   0.073    4.33        0.04        0.001       0.002       0.0001      4.89 
UGC 4305    124.8780283 70.70183897  8.5         5.3         -120.527     232.274  0.028    33.76       0.32        0.001       0.001       0           5.48 
UGC 4305    124.8572533 70.71950808  2.2         1.7         -77.043      19.084   0.079    3.08        0.03        0.001       0.001       0.0001      4.51 
UGC 4305    124.862091  70.72136312  4.4         2.8         -93.234      62.321   0.054    8.71        0.08        0           0.002       0.0001      5.03 
UGC 4305    124.8469888 70.73399044  4.1         2.1         -200.833     43.567   0.06     6.47        0.06        0.001       0.001       0.0001      4.92 
UGC 4305    124.8886567 70.71503877  3.2         2.8         -48.635      46.717   0.042    9.53        0.09        0.001       0.002       0.0001      4.78 
UGC 4305    124.8658884 70.73927254  1.8         1.5         -166.932     14.027   0.088    2.55        0.03        0.001       0.002       0.0002      4.38 
UGC 4305    124.767108  70.76380909  5.5         1.7         -125.028     47.784   0.04     9.9         0.09        0.001       0.002       0.0001      4.91 
UGC 4305    124.7935432 70.75162283  4.5         2.1         -28.08       49.666   0.058    7.51        0.07        0.001       0.001       0.0001      5.07 
UGC 4305    124.8191097 70.7540864   5           2.3         -154.076     59.782   0.045    9.94        0.09        0.001       0.001       0           5.06 
UGC 4305    124.8165215 70.76058685  8.1         3.8         -36.694      158.873  0.032    21.98       0.21        0           0.001       0           5.46 
UGC 4305    124.7028555 70.6747533   6.2         3.4         -102.567     109.903  0.016    53.5        0.5         0.002       0.007       0.0001      5.26 
UGC 4305    124.7128442 70.67554879  6.6         1.6         -91.219      53.641   0.063    7.32        0.07        0           0.002       0.0001      4.96 
UGC 4305    124.7105346 70.69726368  6.9         4.8         -91.15       170.054  0.041    23.26       0.22        0           0.001       0           5.56 
UGC 4305    124.7484766 70.67070528  9.2         4.6         -116.508     219.951  0.03     28.4        0.27        0           0.002       0.0001      5.58 
UGC 4305    124.7228993 70.69288992  2.9         1.8         -145.129     27.201   0.043    8.33        0.08        0.001       0.002       0.0001      4.79 
UGC 4305    124.7005808 70.70823728  7           2.9         -178.585     106.75   0.043    14.28       0.13        0           0.001       0           5.34 
UGC 4305    124.7783506 70.67263272  3           1.6         -66.738      23.789   0.068    3.97        0.04        0.001       0.002       0.0002      4.60 
UGC 4305    124.7182324 70.72032088  7           3           -145.728     109.024  0.042    14.41       0.14        0           0.001       0           5.48 
UGC 4305    124.7809174 70.68605106  3.2         1.3         -89.502      22.146   0.087    2.96        0.03        0           0.001       0.0001      4.64 
UGC 4305    124.7794306 70.68805372  7.4         4.5         -67.969      173.401  0.036    21.7        0.2         0           0.001       0           5.57 
UGC 4305    124.7844311 70.68691005  3.1         1.2         -162.45      19.448   0.05     5.55        0.05        0.001       0.002       0.0001      4.58 
UGC 4305    124.7309099 70.72448795  3.4         1.4         -154.479     24.221   0.094    3.32        0.03        0           0.002       0.0002      4.91 
UGC 4305    124.7422619 70.72846827  5.2         1.6         -51.089      44.192   0.069    6.12        0.06        0           0.001       0.0001      5.22 
UGC 4305    124.7466995 70.73709975  1.4         0.9         -179.587     6.567    0.115    1.32        0.01        0.001       0.002       0.0003      4.32 
UGC 4305    124.7968716 70.70335278  2           1.2         -48.637      12.124   0.09     2.21        0.02        0.001       0.002       0.0002      4.57 
UGC 4305    124.7502201 70.73709969  4.3         1.8         -106.817     39.609   0.049    7.71        0.07        0.001       0.002       0.0001      5.12 
UGC 4305    124.840422  70.69558519  11.3        4.5         -66.131      262.601  0.029    33.37       0.31        0           0.002       0.0001      5.65 
UGC 4305    124.7812985 70.74134467  4.5         1.7         -127.543     40.176   0.067    5.71        0.05        0           0.002       0.0001      5.14 
UGC 4305    124.8027999 70.73624073  5.9         1.5         -116.271     45.727   0.059    6.67        0.06        0.001       0.002       0.0001      5.21 
UGC 4305    124.7872065 70.74705787  3           1.9         -81.066      29.272   0.073    4.28        0.04        0.001       0.001       0.0001      4.92 
UGC 4305    124.7669741 70.76127738  5.3         3           -144.639     80.988   0.041    11.8        0.11        0.001       0.001       0           5.17 
UGC 4305    124.8448364 70.70880474  2.3         1.3         -163.548     15.938   0.084    2.79        0.03        0.001       0.001       0.0001      4.46 
UGC 4305    124.7975982 70.74555663  2.7         1.7         -151.565     23.352   0.075    3.69        0.04        0.001       0.001       0.0001      4.83 
UGC 4305    124.831018  70.72765195  2.5         1.8         -139.744     23.404   0.085    3.45        0.03        0.001       0.001       0.0001      4.76 
UGC 4305    124.8405973 70.72391713  7.8         2.7         -30.801      107.878  0.04     14.86       0.14        0           0.001       0           5.34 
UGC 4305    124.8545468 70.72086257  4.9         3.5         -31.174      88.981   0.046    12.09       0.11        0           0.001       0           5.20 
UGC 4305    124.8306978 70.73778678  3           1.3         -154.166     20.368   0.085    3.06        0.03        0.001       0.001       0.0001      4.67 
UGC 4305    124.8339146 70.73839293  6.3         3.1         -121.279     100.7    0.046    14.04       0.13        0           0.001       0           5.34 
UGC 4305    124.8286065 70.7455972   2.2         1.4         -101.301     15.112   0.097    2.49        0.02        0.001       0.001       0.0001      4.50 
UGC 4305    124.883431  70.7075878   7.9         4           -119.959     163.046  0.032    22.85       0.21        0           0.001       0           5.33 
UGC 4305    124.8372596 70.74027426  10.4        3.2         -115.816     170.599  0.035    23.36       0.22        0           0.001       0           5.54 
UGC 4305    124.8635273 70.72300275  3.1         2.1         -56.566      34.196   0.068    5.07        0.05        0.001       0.002       0.0001      4.77 
UGC 4305    124.8402437 70.74159304  5.2         1.2         -189.688     32.515   0.084    4.51        0.04        0           0.001       0.0001      4.80 
UGC 4305    124.8044968 70.76942414  6.4         2.3         -122.598     77.01    0.055    9.77        0.09        0           0.002       0.0001      5.12 
UGC 4305    124.8560512 70.73607044  6.7         3           -192.378     104.724  0.05     13.81       0.13        0           0.001       0.0001      5.27 
UGC 4305    124.8489227 70.7455104   9.4         3.2         -118.229     154.013  0.036    21.2        0.2         0           0.001       0           5.45 
UGC 4305    124.8948785 70.71702819  4           2.6         -32.467      53.53    0.06     7           0.07        0           0.001       0.0001      4.84 
UGC 4305    124.8274348 70.7629031   10.5        3.3         -134.957     176.698  0.031    24.02       0.23        0           0.001       0           5.47 
UGC 4305    124.8363937 70.75602625  4.1         2.7         -178.776     57.67    0.054    8.52        0.08        0.001       0.001       0.0001      5.01 
UGC 4305    124.8453703 70.75167065  2.3         2.2         -120.57      26.057   0.07     4.34        0.04        0.001       0.001       0.0001      4.66 
UGC 4305    124.8442932 70.75284809  3.6         2.9         -160.99      55.142   0.055    8.17        0.08        0.001       0.001       0.0001      4.98 
UGC 4305    124.8313693 70.76848144  2.1         1.2         -125.125     13.705   0.073    3.13        0.03        0.001       0.003       0.0002      4.34 
UGC 4305    124.8164467 70.77915041  1.5         1.2         -124.253     9.05     0.089    2.09        0.02        0.001       0.003       0.0002      4.12 
UGC 4305    124.8137393 70.77858713  1.5         1.2         -99.739      9.671    0.094    1.91        0.02        0.001       0.002       0.0002      4.16 
UGC 4305    124.8151349 70.77779164  1.4         1.1         -116.012     7.973    0.098    1.79        0.02        0.001       0.002       0.0002      4.08 
UGC 4305    124.8403142 70.76403258  1.4         0.9         -119.846     6.51     0.089    1.79        0.02        0.001       0.004       0.0003      4.03 
UGC 4305    124.8436719 70.76047909  2.2         0.5         -178.107     5.358    0.079    1.83        0.02        0.001       0.004       0.0004      3.96 
UGC 4305    124.8440192 70.76085407  1.9         1           -183.051     9.865    0.063    3.03        0.03        0.001       0.004       0.0003      4.23 
UGC 4305    124.8444124 70.75870465  4.4         2.2         -90.499      49.579   0.043    10.47       0.1         0.001       0.003       0.0001      4.93 
UGC 4305    124.8483452 70.75857677  1.9         0.8         -158.027     7.785    0.135    1.17        0.01        0.001       0.002       0.0003      4.12 
UGC 4305    124.8540975 70.75456035  2.5         1.2         -122.458     14.823   0.086    2.84        0.03        0.001       0.002       0.0002      4.41 
UGC 4305    124.8621083 70.74873578  2.3         1.7         -159.072     19.352   0.052    5.12        0.05        0.001       0.003       0.0002      4.52 
UGC 4305    124.8521233 70.75032568  2.3         1.1         -182.633     13.463   0.082    2.86        0.03        0.001       0.002       0.0002      4.35 
UGC 4305    124.8525128 70.7492672   2.5         1.7         -196.122     22.329   0.062    4.91        0.05        0.001       0.002       0.0001      4.58 
UGC 4305    124.8534029 70.75130821  1.7         1.4         -158.819     12.873   0.072    2.91        0.03        0.001       0.002       0.0002      4.34 
UGC 4305    124.8537304 70.75206745  2.3         1.5         -164.69      18.704   0.059    4.28        0.04        0.001       0.003       0.0002      4.50 
UGC 4305    124.8563297 70.75174971  1.9         1.2         -123.838     11.85    0.084    2.44        0.02        0.001       0.003       0.0002      4.31 
UGC 4305    124.8198741 70.77775028  2.4         1.7         -38.553      21.981   0.055    5.21        0.05        0.001       0.002       0.0001      4.52 
UGC 4305    124.8246141 70.7747258   2.8         1           -159.77      14.211   0.073    3.24        0.03        0.001       0.003       0.0002      4.29 
UGC 4305    124.9061428 70.72044443  1.5         1.1         -149.649     8.372    0.06     3.55        0.03        0.001       0.003       0.0002      4.01 
UGC 4305    124.8247727 70.77628001  1.1         0.9         -132.873     5.022    0.157    0.87        0.01        0.001       0.002       0.0003      3.87 
UGC 4305    124.8900647 70.73188637  1.8         1.1         -137.497     10.409   0.1      1.95        0.02        0.001       0.002       0.0002      4.17 
UGC 4305    124.8592906 70.753031    1.7         1.2         -85.113      10.787   0.124    1.54        0.02        0           0.002       0.0002      4.26 
UGC 4305    124.81671   70.78134885  1.1         0.9         -157.111     4.954    0.089    1.73        0.02        0.001       0.004       0.0003      3.83 
UGC 4305    124.8184876 70.78068169  2.1         1.4         -173.181     15.625   0.052    5.03        0.05        0.001       0.004       0.0002      4.33 
UGC 4305    124.8588655 70.75450359  0.9         0.8         -142.559     3.849    0.15     0.77        0.01        0.001       0.003       0.0004      3.80 
UGC 4305    124.8222559 70.78020374  1           0.9         -129.783     4.668    0.147    0.85        0.01        0.001       0.002       0.0003      3.81 
UGC 4305    124.9079497 70.72220496  1.9         1.1         -158.624     10.686   0.086    2.15        0.02        0.001       0.002       0.0001      4.11 
UGC 4305    124.8290987 70.77684105  1.2         0.6         -152.345     3.75     0.154    0.78        0.01        0.001       0.002       0.0003      3.75 
UGC 4305    124.8470132 70.76439092  1.8         0.8         -57.915      7.411    0.145    1.14        0.01        0.001       0.002       0.0003      4.06 
UGC 4305    124.8255233 70.77951938  1.3         0.9         -187.325     6.201    0.149    1.04        0.01        0.001       0.002       0.0003      3.94 
UGC 4305    124.8458408 70.76559238  1.1         0.7         -70.483      4.196    0.161    0.77        0.01        0.001       0.003       0.0005      3.81 
UGC 4305    124.8494002 70.76013913  1.8         1.7         -82.141      15.726   0.066    3.57        0.03        0.001       0.003       0.0002      4.42 
UGC 4305    124.8565707 70.75789208  1.8         1.1         -30.109      10.003   0.078    2.44        0.02        0.001       0.003       0.0003      4.21 
UGC 4305    124.8509006 70.76078473  1.9         1.1         -123.697     11.434   0.1      1.98        0.02        0.001       0.002       0.0002      4.27 
UGC 4305    124.8530022 70.76103805  2.5         1           -79.106      12.971   0.103    2.02        0.02        0.001       0.002       0.0002      4.31 
UGC 4305    124.852851  70.75710194  2.9         1.5         -201.982     22.151   0.081    3.43        0.03        0.001       0.002       0.0002      4.57 
UGC 4305    124.8522504 70.75818363  3.9         1           -97.717      19.444   0.083    3.26        0.03        0.001       0.002       0.0002      4.51 
UGC 4305    124.8338897 70.77516236  1.3         0.6         -126.198     4.162    0.149    0.82        0.01        0.001       0.002       0.0003      3.79 
UGC 4305    124.8462236 70.76633599  1.5         1.2         -163.324     9.216    0.121    1.5         0.02        0.001       0.003       0.0003      4.14 
UGC 4305    124.8319863 70.77580217  0.9         0.8         -47.747      4.014    0.139    0.89        0.01        0.001       0.002       0.0003      3.78 
UGC 4305    124.833157  70.77623387  1.2         0.7         -172.726     4.268    0.131    0.98        0.01        0.001       0.002       0.0003      3.81 
UGC 4305    124.8498371 70.76385792  1.4         0.5         -175.046     3.693    0.166    0.72        0.01        0.001       0.003       0.0005      3.75 
UGC 4305    124.8279144 70.78212881  2           1.1         -140.318     11.905   0.046    5.59        0.05        0.002       0.004       0.0002      4.19 
UGC 4305    124.8186322 70.78860191  1.7         1.1         -127.948     9.822    0.095    1.91        0.02        0.001       0.002       0.0002      4.11 
UGC 4305    124.8288135 70.78022519  1.2         0.8         -26.54       5.07     0.142    0.97        0.01        0.001       0.002       0.0003      3.83 
UGC 4305    124.8562541 70.76205858  1.8         1.2         -141.147     11.562   0.071    2.73        0.03        0.001       0.004       0.0003      4.24 
UGC 4305    124.8587623 70.76193793  1.6         0.8         -173.804     6.853    0.086    1.84        0.02        0.001       0.004       0.0004      4.00 
UGC 4305    124.8588122 70.76074996  2.8         1.8         -83.237      26.055   0.056    5.21        0.05        0.001       0.003       0.0002      4.59 
UGC 4305    124.8520201 70.76237901  1.9         1.3         -189.502     12.129   0.068    3.27        0.03        0.001       0.004       0.0003      4.28 
UGC 4305    124.9240615 70.71787828  1.4         0.9         -131.813     6.424    0.109    1.41        0.02        0.001       0.003       0.0003      3.90 
UGC 4305    124.8294373 70.78339963  1.2         0.8         -152.377     5.076    0.158    0.82        0.01        0.001       0.001       0.0002      3.82 
UGC 4305    124.829059  70.78506361  1.8         1           -131.944     8.816    0.104    1.8         0.02        0.001       0.002       0.0002      4.06 
UGC 4305    124.9072926 70.73134148  2.5         1.6         -90.149      20.757   0.05     6.91        0.07        0.001       0.003       0.0001      4.43 
UGC 4305    124.9082897 70.73084764  1.8         1.5         -180.453     13.921   0.053    4.88        0.05        0.001       0.003       0.0002      4.24 
UGC 4305    124.9041797 70.73520237  1.1         0.8         -66.096      4.921    0.137    0.92        0.01        0.001       0.002       0.0003      3.81 
UGC 4305    124.8546966 70.76934329  0.9         0.7         -135.945     3.406    0.172    0.7         0.01        0.001       0.002       0.0004      3.71 
UGC 4305    124.8617363 70.76457697  1.1         0.8         -188.883     4.587    0.109    1.34        0.01        0.001       0.003       0.0004      3.82 
UGC 4305    124.8408266 70.77905568  1.7         0.9         -55.471      8.345    0.109    1.55        0.02        0.001       0.002       0.0002      4.04 
UGC 4305    124.9076614 70.73533333  1.6         1.2         -151.405     9.601    0.067    3.1         0.03        0.001       0.003       0.0002      4.09 
UGC 4305    124.9111206 70.7333214   2.3         1.1         -143.758     12.893   0.106    1.94        0.02        0.001       0.001       0.0001      4.20 
UGC 4305    124.8533977 70.77393309  1.1         0.8         -139.951     4.524    0.09     1.64        0.02        0.001       0.004       0.0004      3.79 
UGC 4305    124.8736312 70.76076252  1.2         0.9         -130.769     5.672    0.132    1.05        0.01        0.001       0.002       0.0003      3.92 
UGC 4305    124.8474605 70.7784325   1.5         1.1         -105.194     8.476    0.12     1.46        0.02        0.001       0.002       0.0002      4.04 
UGC 4305    124.846753  70.77709293  1.2         0.6         -100.462     4.048    0.135    0.91        0.01        0.001       0.002       0.0003      3.73 
UGC 4305    124.8436637 70.77706263  2.1         0.8         -192.223     8.202    0.102    1.76        0.02        0.001       0.002       0.0002      4.05 
UGC 4305    124.8332755 70.78882729  1.1         0.7         -91.149      3.675    0.183    0.61        0.01        0.001       0.001       0.0002      3.66 
UGC 4305    124.8711923 70.76313322  1.2         0.7         -29.713      4.584    0.127    1.02        0.01        0.001       0.002       0.0003      3.82 
UGC 4305    124.9088159 70.73733398  1.4         1.1         -198.388     8.039    0.079    2.29        0.02        0.001       0.002       0.0002      4.01 
UGC 4305    124.8785117 70.75962896  1.4         0.7         -166.804     4.809    0.158    0.9         0.01        0.001       0.002       0.0004      3.83 
UGC 4305    124.8496743 70.77950153  1.4         0.9         -93.85       6.48     0.104    1.45        0.02        0.001       0.002       0.0002      3.92 
UGC 4305    124.9136467 70.7354065   2.4         1.3         -146.181     16.847   0.047    6.01        0.06        0.001       0.003       0.0001      4.31 
UGC 4305    124.841505  70.78291258  1.1         0.9         -61.948      5.292    0.113    1.38        0.01        0.001       0.002       0.0003      3.84 
UGC 4305    124.8415321 70.78329985  2.1         1           -199.345     11.053   0.079    2.73        0.03        0.001       0.002       0.0002      4.16 
UGC 4305    124.8401262 70.78407265  3.8         1.3         -166.838     26.168   0.083    3.52        0.03        0           0.001       0.0001      4.54 
UGC 4305    124.8378036 70.78350422  1.5         1           -30.53       8.067    0.108    1.54        0.02        0.001       0.002       0.0002      4.02 
UGC 4305    124.8647924 70.76996042  1.1         0.5         -164.402     2.843    0.148    0.76        0.01        0.001       0.003       0.0004      3.59 
UGC 4305    124.850291  70.78049858  1           1           -116.229     5.006    0.096    1.39        0.01        0.001       0.003       0.0002      3.81 
UGC 4305    124.8520282 70.78041311  1.2         1.2         -166.128     7.605    0.087    1.95        0.02        0.001       0.002       0.0002      4.00 
UGC 4305    124.8464021 70.78257006  1.5         0.8         -184.851     6.76     0.098    1.52        0.02        0.001       0.002       0.0002      3.95 
UGC 4305    124.8469268 70.78136614  3.6         2           -139.724     38.484   0.026    17.74       0.17        0.002       0.004       0.0001      4.70 
UGC 4305    124.8440565 70.77984963  1.8         1.3         -170.843     11.536   0.1      1.97        0.02        0.001       0.002       0.0002      4.18 
UGC 4305    124.841275  70.78077257  2           0.9         -99.975      9.093    0.12     1.5         0.02        0.001       0.001       0.0002      4.07 
UGC 4305    124.89031   70.75706312  0.7         0.6         -31.284      2.063    0.2      0.4         0.01        0.001       0.002       0.0004      3.43 
UGC 4305    124.917885  70.73803122  1.5         0.9         -139.96      7.389    0.106    1.61        0.02        0.001       0.002       0.0002      3.95 
UGC 4305    124.9166346 70.73879049  2.1         1.2         -166.656     13.082   0.072    2.98        0.03        0.001       0.002       0.0002      4.20 
UGC 4305    124.8933346 70.75457207  2.3         2           -145.01      23.755   0.049    6.58        0.06        0.001       0.002       0.0001      4.49 
UGC 4305    124.848809  70.78539021  1.5         0.9         -153.638     6.774    0.109    1.37        0.01        0.001       0.002       0.0002      3.94 
UGC 4305    124.8511036 70.78498754  1.8         1.3         -186.221     12.184   0.084    2.6         0.03        0.001       0.002       0.0001      4.19 
UGC 4305    124.9148769 70.74274255  1           0.9         -139.481     4.942    0.18     0.73        0.01        0.001       0.001       0.0002      3.78 
UGC 4305    124.9189109 70.73980918  1.2         0.9         -154.921     5.865    0.082    1.98        0.02        0.001       0.003       0.0003      3.85 
UGC 4305    124.8516264 70.78278517  2           1.6         -183.334     16.202   0.069    3.99        0.04        0.001       0.002       0.0002      4.33 
UGC 4305    124.8527517 70.78198953  1.8         1.3         -65.99       12.817   0.092    2.21        0.02        0.001       0.002       0.0002      4.23 
UGC 4305    124.8561775 70.78299304  1.8         1.1         -174.902     10.224   0.107    1.61        0.02        0.001       0.001       0.0001      4.12 
UGC 4305    124.888573  70.74778247  7.1         3.8         -155.895     139.492  0.007    129.69      1.22        0.003       0.011       0.0001      5.28 
UGC 4305    124.8922531 70.74761623  0.8         0.6         -129.824     2.548    0.032    2.72        0.03        0.004       0.01        0.0003      3.52 
UGC 4305    124.8928819 70.74050328  2.4         1           -46.448      12.783   0.027    10.75       0.1         0.003       0.009       0.0003      4.23 
UGC 4305    124.8937023 70.74129557  3.9         2           -30.835      41.326   0.012    35.94       0.34        0.003       0.009       0.0001      4.74 
UGC 4305    124.8992899 70.74093222  1           0.9         -47.58       4.62     0.03     4.16        0.04        0.003       0.008       0.0003      3.78 
UGC 4305    124.9006113 70.7407808   1.2         0.6         -71.675      3.786    0.036    3.43        0.03        0.003       0.008       0.0003      3.69 
UGC 4305    124.8934499 70.74823634  2.9         1.6         -163.138     24.294   0.017    19.43       0.18        0.003       0.007       0.0001      4.50 
UGC 4305    124.8951024 70.7473831   4.1         1.6         -164.083     33.406   0.017    26.47       0.25        0.003       0.007       0.0001      4.64 
UGC 4305    124.8874563 70.75143678  1.3         1.1         -117.654     7.23     0.041    4.65        0.04        0.002       0.007       0.0003      3.99 
UGC 4305    124.8896984 70.75111413  2.9         1.6         -181.059     23.787   0.026    13.94       0.13        0.002       0.006       0.0002      4.50 
UGC 4305    124.8929281 70.74418958  1.5         1.1         -86.205      8.601    0.031    6.02        0.06        0.002       0.007       0.0002      4.06 
UGC 4305    124.8904246 70.74508675  4.1         3.9         -194.806     83.482   0.012    51.89       0.49        0.002       0.007       0.0001      5.06 
UGC 4305    124.8948691 70.74559626  2.9         1.7         -189.157     24.915   0.021    14.43       0.14        0.002       0.005       0.0001      4.51 
UGC 4305    124.8909378 70.74858714  1.8         0.8         -87.487      7.126    0.032    4.62        0.04        0.002       0.007       0.0002      3.98 
UGC 4305    124.8781159 70.74840324  1.4         1.1         -81.376      7.517    0.043    4.49        0.04        0.002       0.007       0.0003      4.02 
UGC 4305    124.8805035 70.74839885  2.8         2           -130.333     28.513   0.023    14.08       0.13        0.002       0.006       0.0001      4.62 
UGC 4305    124.8878691 70.74550249  0.9         0.6         -85.583      2.976    0.051    1.89        0.02        0.002       0.007       0.0004      3.63 
UGC 4305    124.8879392 70.74619066  4.7         2           -166.281     48.552   0.017    28.15       0.26        0.002       0.007       0.0001      4.84 
UGC 4305    124.8839875 70.74830379  1           0.6         -162.166     2.901    0.055    1.96        0.02        0.002       0.007       0.0004      3.64 
UGC 4305    124.8929908 70.74943375  2.9         1.8         -148.584     27.372   0.022    14.84       0.14        0.002       0.005       0.0001      4.55 
UGC 4305    124.8807582 70.74598058  1.2         0.9         -179.053     5.251    0.046    2.96        0.03        0.002       0.007       0.0003      3.87 
UGC 4305    124.8817704 70.74632188  2.1         1.3         -146.276     13.637   0.037    6.37        0.06        0.002       0.005       0.0002      4.30 
UGC 4305    124.8984383 70.74660809  1.3         0.7         -160.48      4.797    0.053    2.57        0.03        0.002       0.005       0.0003      3.79 
UGC 4305    124.8834692 70.74786185  1.3         0.5         -110.414     3.308    0.058    1.8         0.02        0.002       0.006       0.0003      3.70 
UGC 4305    124.8813452 70.74474167  1.1         0.6         -201.516     3.322    0.062    1.89        0.02        0.002       0.007       0.0004      3.68 
UGC 4305    124.8823361 70.74421621  3.1         1.8         -71.701      29.36    0.027    12.89       0.12        0.002       0.005       0.0001      4.63 
UGC 4305    124.8838184 70.75222833  4.4         1.8         -137.083     40.445   0.025    16.41       0.15        0.001       0.005       0.0001      4.76 
UGC 4305    124.8901246 70.74935322  1           0.5         -84.058      2.559    0.067    1.4         0.02        0.002       0.006       0.0004      3.53 
UGC 4305    124.889935  70.75014601  2.7         2           -148.555     27.409   0.022    15.26       0.14        0.002       0.006       0.0001      4.56 
UGC 4305    124.8970249 70.7401635   3.8         3.3         -47.179      65.556   0.014    41.02       0.39        0.002       0.006       0.0001      4.93 
UGC 4305    124.9030472 70.74025642  2.9         2           -148.379     30.635   0.024    13.75       0.13        0.002       0.005       0.0001      4.60 
UGC 4305    124.8695793 70.75223336  2.1         1.3         -116.53      13.882   0.042    6.28        0.06        0.002       0.008       0.0003      4.32 
UGC 4305    124.8712405 70.75155427  3.7         2           -76.017      39.24    0.028    16          0.15        0.001       0.007       0.0002      4.76 
UGC 4305    124.8835092 70.74954249  3           1.2         -137.637     18.563   0.029    8.99        0.08        0.002       0.005       0.0002      4.44 
UGC 4305    124.8859953 70.73916352  1.1         0.6         -142.799     3.239    0.069    1.56        0.02        0.002       0.005       0.0004      3.69 
UGC 4305    124.8886649 70.7386431   4           1.8         -168.798     38.047   0.033    12.03       0.11        0.001       0.004       0.0001      4.74 
UGC 4305    124.9054777 70.7405128   2.1         1.4         -137.941     15.564   0.043    6.04        0.06        0.001       0.004       0.0002      4.31 
UGC 4305    124.8818595 70.75093459  1.8         1           -176.362     8.896    0.047    3.72        0.04        0.001       0.004       0.0002      4.13 
UGC 4305    124.8837602 70.7511629   1.7         1           -155.007     8.693    0.044    3.93        0.04        0.002       0.005       0.0002      4.10 
UGC 4305    124.8829709 70.75311966  0.9         0.7         -134.444     3.378    0.075    1.54        0.02        0.002       0.005       0.0004      3.69 
UGC 4305    124.8956361 70.74377992  2.6         2           -94.321      28.024   0.027    12.51       0.12        0.002       0.004       0.0001      4.56 
UGC 4305    124.8651689 70.7536477   2.3         1.3         -193.509     15.632   0.053    6.18        0.06        0.001       0.006       0.0003      4.39 
UGC 4305    124.8671638 70.75368985  2.4         2           -93.987      25.026   0.037    8.83        0.08        0.001       0.006       0.0002      4.58 
UGC 4305    124.8735213 70.75114828  1.3         1.2         -146.419     7.756    0.056    3.16        0.03        0.001       0.006       0.0003      4.05 
UGC 4305    124.8861286 70.74983475  4.7         2.1         -142.147     52.131   0.02     20.89       0.2         0.001       0.005       0.0001      4.87 
UGC 4305    124.897502  70.743056    1.7         1.4         -44.059      12.715   0.048    4.79        0.05        0.001       0.003       0.0002      4.22 
UGC 4305    124.8713816 70.75270792  2.9         1.8         -139.809     27.636   0.031    11.3        0.11        0.001       0.006       0.0002      4.60 
UGC 4305    124.8757232 70.74912665  2.6         1.4         -143.99      19.021   0.033    7.68        0.07        0.001       0.006       0.0002      4.43 
UGC 4305    124.8822017 70.74915025  1.7         0.5         -137.211     4.605    0.06     1.91        0.02        0.001       0.004       0.0003      3.84 
UGC 4305    124.8852397 70.73956887  1.5         0.8         -167.754     6.6      0.068    2.45        0.02        0.001       0.004       0.0003      3.99 
UGC 4305    124.9003731 70.74353526  2.5         2.4         -82.173      31.086   0.024    17.55       0.16        0.002       0.005       0.0001      4.61 
UGC 4305    124.9039286 70.74320714  1.8         1.7         -164.891     16.219   0.038    7.91        0.07        0.002       0.005       0.0002      4.33 
UGC 4305    124.8797525 70.74295811  2           0.8         -187.877     8.408    0.06     2.79        0.03        0.001       0.004       0.0003      4.07 
UGC 4305    124.8797367 70.74355664  2.3         1.6         -181.807     18.713   0.039    6.59        0.06        0.001       0.004       0.0002      4.42 
UGC 4305    124.8854646 70.74432898  2.3         2.1         -163.887     25.826   0.03     9.41        0.09        0.001       0.004       0.0001      4.59 
UGC 4305    124.8981612 70.74484433  2.9         2.3         -192.512     35.147   0.028    12.37       0.12        0.001       0.003       0.0001      4.66 
UGC 4305    124.8817221 70.75463519  1.2         0.7         -178.763     4.181    0.076    1.59        0.02        0.001       0.004       0.0003      3.78 
UGC 4305    124.8834879 70.75407675  3.2         1.7         -175.839     28.977   0.036    9.7         0.09        0.001       0.004       0.0001      4.61 
UGC 4305    124.8955853 70.74220855  2.3         1           -168.104     11.485   0.061    3.52        0.03        0.001       0.003       0.0002      4.17 
UGC 4305    124.8794204 70.742517    1.2         0.7         -189.603     4.641    0.075    1.62        0.02        0.001       0.005       0.0004      3.82 
UGC 4305    124.8965139 70.74634199  1.1         0.9         -117.348     5.283    0.068    1.73        0.02        0.001       0.003       0.0002      3.84 
UGC 4305    124.8912    70.74285248  3.5         3           -103.416     54.491   0.026    17.26       0.16        0.001       0.004       0.0001      4.87 
UGC 4305    124.8669327 70.7521846   3.5         1.5         -138.728     28.058   0.052    6.58        0.06        0.001       0.004       0.0002      4.64 
UGC 4305    124.8778991 70.74987517  3.7         2.1         -151.571     40.725   0.029    12.23       0.11        0.001       0.004       0.0001      4.76 
UGC 4305    124.8784011 70.75063694  2.9         1.5         -161.722     21.914   0.044    6.41        0.06        0.001       0.003       0.0002      4.50 
UGC 4305    124.87459   70.75017522  2.7         1.7         -149.984     22.852   0.043    6.75        0.06        0.001       0.004       0.0002      4.51 
UGC 4305    124.8859935 70.74295092  1.6         1.1         -123.862     8.652    0.068    2.74        0.03        0.001       0.003       0.0002      4.11 
UGC 4305    124.8854888 70.74349738  2           1.5         -184.291     14.973   0.046    4.55        0.04        0.001       0.003       0.0002      4.35 
UGC 4305    124.8987762 70.74584542  1.4         0.7         -68.297      5.414    0.085    1.49        0.02        0.001       0.003       0.0002      3.85 
UGC 4305    124.885589  70.75461873  1.1         1           -161.156     6.098    0.075    1.92        0.02        0.001       0.003       0.0003      3.92 
UGC 4305    124.8634158 70.75434595  2.3         0.6         -59.434      6.458    0.102    1.5         0.02        0.001       0.003       0.0004      4.01 
UGC 4305    124.86456   70.75427517  1.2         0.7         -75.157      4.342    0.099    1.14        0.01        0.001       0.004       0.0004      3.83 
UGC 4305    124.9051033 70.74194766  4           2.3         -31.285      47.004   0.034    10.67       0.1         0.001       0.002       0.0001      4.79 
UGC 4305    124.8765599 70.74467738  7.7         2.7         -199.632     106.082  0.022    29.18       0.27        0.001       0.004       0.0001      5.19 
UGC 4305    124.897276  70.74938504  1.6         1.3         -143.674     10.467   0.068    2.79        0.03        0.001       0.002       0.0002      4.13 
UGC 4305    124.8977972 70.74887562  2.3         2           -202.276     23.536   0.045    6.19        0.06        0.001       0.002       0.0001      4.48 
UGC 4305    124.8762384 70.74364351  2           0.8         -32.384      8.04     0.084    1.9         0.02        0.001       0.004       0.0003      4.07 
UGC 4305    124.9007058 70.74762693  2.5         1.9         -163.375     24.922   0.048    5.85        0.06        0.001       0.002       0.0001      4.51 
UGC 4305    124.8830578 70.75541903  2.7         2.3         -155.848     32.7     0.029    14.2        0.13        0.002       0.005       0.0002      4.66 
UGC 4305    124.8753937 70.7439337   0.7         0.6         -44.624      2.468    0.134    0.72        0.01        0.001       0.005       0.0007      3.56 
UGC 4305    124.8818662 70.74225299  1.3         0.8         -169.169     5.523    0.092    1.4         0.02        0.001       0.003       0.0003      3.89 
UGC 4305    124.8770238 70.74563343  3.3         2.7         -203.759     45.51    0.037    11.92       0.11        0.001       0.004       0.0001      4.81 
UGC 4305    124.8730323 70.74807277  4.8         3.3         -132.468     81.559   0.025    22.8        0.21        0.001       0.005       0.0001      5.08 
UGC 4305    124.8845538 70.75313811  2.2         1           -111.943     11.589   0.064    2.95        0.03        0.001       0.003       0.0002      4.21 
UGC 4305    124.9023553 70.74477125  4.1         1.8         -122.092     37.445   0.036    10.21       0.1         0.001       0.003       0.0001      4.69 
UGC 4305    124.8765995 70.75251208  3.2         1           -83.305      15.588   0.072    3.06        0.03        0.001       0.002       0.0002      4.35 
UGC 4305    124.8723    70.74544688  2.7         1.5         -152.295     20.274   0.06     4.34        0.04        0.001       0.003       0.0002      4.49 
UGC 4305    124.8821461 70.74153491  3.3         1.5         -142.195     26.263   0.059    5.39        0.05        0.001       0.002       0.0001      4.57 
UGC 4305    124.8887949 70.7414446   1.2         0.9         -118.177     5.49     0.106    1.17        0.01        0.001       0.002       0.0003      3.90 
UGC 4305    124.8871963 70.75240476  1.1         0.8         -169.038     4.969    0.117    1.09        0.01        0.001       0.002       0.0003      3.83 
UGC 4305    124.8874387 70.7543289   1.4         0.8         -26.292      5.712    0.101    1.39        0.02        0.001       0.002       0.0002      3.88 
UGC 4305    124.8942883 70.7508178   2.8         1.3         -106.29      19.223   0.057    4.04        0.04        0.001       0.002       0.0001      4.40 
UGC 4305    124.8685229 70.749193    3           1.3         -162.652     19.833   0.059    4.17        0.04        0.001       0.003       0.0002      4.49 
UGC 4305    124.8690982 70.74970426  2.6         2.3         -125.286     30.542   0.061    6.19        0.06        0.001       0.003       0.0002      4.68 
UGC 4305    124.8772948 70.74237391  2.2         0.8         -81.864      8.779    0.104    1.5         0.02        0.001       0.003       0.0003      4.11 
UGC 4305    124.8797219 70.75172269  3.1         1.8         -168.887     29.809   0.046    6.08        0.06        0.001       0.002       0.0001      4.65 
UGC 4305    124.8985703 70.75055107  3           2.6         -26.185      40.596   0.049    7.4         0.07        0.001       0.002       0.0001      4.72 
UGC 4305    124.9033281 70.74883915  3.3         2.6         -180.704     44.744   0.039    10.12       0.1         0.001       0.002       0.0001      4.77 
UGC 4305    124.9066323 70.74830242  1.7         1.4         -179.268     12.601   0.059    3.85        0.04        0.001       0.003       0.0002      4.21 
UGC 4305    124.8718648 70.74433272  3.8         1.4         -132.311     27.788   0.05     5.98        0.06        0.001       0.003       0.0002      4.64 
UGC 4305    124.8789964 70.74143435  1.9         1.1         -131.962     11.553   0.08     2.46        0.02        0.001       0.003       0.0002      4.22 
UGC 4305    124.8748236 70.75153767  0.9         0.8         -31.08       3.489    0.14     0.74        0.01        0.001       0.003       0.0004      3.69 
UGC 4305    124.90382   70.74732824  1.6         1.4         -54.515      11.425   0.074    2.63        0.03        0.001       0.002       0.0002      4.17 
UGC 4305    124.8787506 70.75474317  2.2         1.7         -164.262     19.703   0.071    3.52        0.03        0.001       0.002       0.0001      4.47 
UGC 4305    124.8752365 70.75322254  2.5         1.3         -68.316      16.732   0.076    3.06        0.03        0.001       0.002       0.0002      4.37 
UGC 4305    124.8790491 70.75285259  2           1.1         -125.793     11.438   0.094    2.05        0.02        0.001       0.002       0.0002      4.23 
UGC 4305    124.870504  70.74226825  2.6         1.9         -185.98      25.785   0.064    4.37        0.04        0.001       0.002       0.0001      4.62 
UGC 4305    124.8713059 70.75457135  1.8         1.5         -91.739      13.969   0.086    2.47        0.02        0.001       0.002       0.0002      4.30 
UGC 4305    124.8724382 70.75386092  2.8         1.3         -170.813     18.997   0.077    3.19        0.03        0.001       0.002       0.0002      4.43 
UGC 4305    124.8902822 70.73936579  3           1.1         -97.964      17.354   0.068    3.3         0.03        0.001       0.002       0.0002      4.39 
UGC 4305    124.892286  70.75232816  2.8         2.5         -152.176     35.9     0.059    6.22        0.06        0.001       0.002       0.0001      4.67 
UGC 4305    124.8849872 70.74117644  8.3         2.9         -119.17      124.396  0.031    22.6        0.21        0.001       0.002       0.0001      5.27 
UGC 4305    124.88722   70.74151219  4           1.4         -113.758     28.164   0.064    4.99        0.05        0.001       0.002       0.0001      4.62 
UGC 4305    124.8692656 70.74337987  1.9         1.5         -192.724     14.678   0.085    2.6         0.03        0.001       0.002       0.0002      4.38 
UGC 4305    124.8675639 70.74775114  3           1.6         -167.124     24.362   0.05     6.06        0.06        0.001       0.003       0.0002      4.60 
UGC 4305    124.9037501 70.73716498  2.2         1.1         -141.711     12.102   0.077    2.86        0.03        0.001       0.002       0.0002      4.20 
UGC 4305    124.9025183 70.73852187  4.2         1.7         -115.714     36.547   0.046    7           0.07        0.001       0.002       0.0001      4.68 
UGC 4305    124.8721337 70.75596209  3.5         0.9         -104.164     16.859   0.112    2.4         0.02        0           0.002       0.0002      4.37 
UGC 4305    124.8723897 70.75726042  2.2         1.4         -187.604     16.33    0.054    4.94        0.05        0.001       0.003       0.0002      4.37 
UGC 4305    124.8890132 70.75346667  3.4         1.6         -151.718     28.486   0.08     4.06        0.04        0           0.001       0.0001      4.57 
UGC 4305    124.9392863 70.72696846  1.2         0.9         -174.278     5.373    0.103    1.38        0.01        0.001       0.003       0.0003      3.83 
UGC 4305    124.8996934 70.75406063  1.6         1.2         -139.064     10.297   0.098    1.81        0.02        0.001       0.002       0.0002      4.13 
UGC 4305    124.9091114 70.74621526  2.9         1.5         -123.598     21.515   0.042    7.46        0.07        0.001       0.003       0.0001      4.42 
UGC 4305    124.9106945 70.74638171  2.6         1.3         -106.953     17.295   0.049    5.91        0.06        0.001       0.003       0.0001      4.32 
UGC 4305    124.9087571 70.74523632  1.7         1.2         -110.778     10.482   0.07     2.53        0.02        0.001       0.002       0.0001      4.12 
UGC 4305    124.90734   70.74478315  2.4         1.1         -104.921     13.605   0.071    2.99        0.03        0.001       0.002       0.0001      4.24 
UGC 4305    124.9123482 70.74555701  1.3         1.2         -110.598     8.18     0.095    1.69        0.02        0.001       0.002       0.0002      4.00 
UGC 4305    124.9172207 70.74409148  1.1         0.6         -77.046      3.502    0.151    0.75        0.01        0.001       0.002       0.0003      3.63 
UGC 4305    124.8977973 70.75797906  1           0.8         -39.536      4.275    0.161    0.76        0.01        0.001       0.002       0.0003      3.75 
UGC 4305    124.9067592 70.75039214  1.4         0.6         -134.702     4.407    0.093    1.5         0.02        0.001       0.003       0.0003      3.74 
UGC 4305    124.9078235 70.75100116  2.6         2.3         -200.94      31.566   0.036    11.32       0.11        0.001       0.003       0.0001      4.59 
UGC 4305    124.9127264 70.74875595  1.9         0.8         -173.91      8.061    0.113    1.45        0.02        0.001       0.002       0.0002      3.99 
UGC 4305    124.9137333 70.74788135  1.8         1.2         -156.895     11.227   0.063    3.76        0.04        0.001       0.003       0.0002      4.13 
UGC 4305    124.9247509 70.73829665  3           2.1         -144.427     32.249   0.017    33.1        0.31        0.004       0.012       0.0002      4.60 
UGC 4305    124.9291705 70.73303313  2.4         0.7         -148.885     8.619    0.014    23.68       0.22        0.009       0.033       0.0006      4.03 
UGC 4305    124.9307934 70.73272916  2.9         1.6         -140.475     23.812   0.009    51.09       0.48        0.007       0.026       0.0003      4.47 
UGC 4305    124.929758  70.73209788  1.7         1           -121.401     9.09     0.02     12.05       0.11        0.005       0.016       0.0004      4.06 
UGC 4305    124.9262912 70.73203383  3.9         2.8         -77.484      55.364   0.021    19.48       0.18        0.001       0.004       0.0001      4.84 
UGC 4305    124.9243799 70.73297817  2           0.8         -184.212     8.866    0.104    1.44        0.02        0.001       0.002       0.0002      4.04 
UGC 4305    124.9315239 70.73401955  5           1.3         -200.56      34.213   0.037    8.36        0.08        0.001       0.003       0.0001      4.63 
UGC 4305    124.9357342 70.73286089  8.5         1.6         -158.2       71.958   0.045    13.36       0.13        0.001       0.002       0.0001      4.95 
UGC 4305    124.9164389 70.74685509  1.3         1.1         -197.868     7.511    0.122    1.35        0.01        0.001       0.002       0.0002      3.96 
UGC 4305    124.9067033 70.75433182  1.5         1.1         -179.247     8.445    0.105    1.71        0.02        0.001       0.002       0.0002      4.01 
UGC 4305    124.8973066 70.763084    0.7         0.7         -70.297      2.392    0.205    0.46        0.01        0.001       0.002       0.0003      3.48 
UGC 4305    124.9171378 70.75042053  1.4         1           -166.824     7.328    0.114    1.41        0.02        0.001       0.002       0.0002      3.95 
UGC 4305    124.9554947 70.72338751  2.2         1.8         -128.909     20.247   0.035    10.66       0.1         0.002       0.006       0.0002      4.40 
UGC 4305    124.9147459 70.75338462  1           0.5         -54.468      2.775    0.164    0.65        0.01        0.001       0.002       0.0004      3.53 
UGC 4305    124.937338  70.73564179  2.8         1.8         -158.844     26.284   0.024    16.75       0.16        0.002       0.008       0.0002      4.52 
UGC 4305    124.9249183 70.74658574  0.9         0.6         -113.115     2.669    0.214    0.47        0.01        0.001       0.002       0.0005      3.52 
UGC 4305    124.9454762 70.73264331  1.2         1           -145.562     6.298    0.079    2.13        0.02        0.001       0.004       0.0003      3.90 
UGC 4305    124.9063457 70.7604017   1           0.5         -127.95      2.407    0.215    0.42        0.01        0.001       0.002       0.0003      3.46 
UGC 4305    124.943891  70.73420787  1.5         1           -108.255     7.759    0.097    1.7         0.02        0.001       0.003       0.0003      3.99 
UGC 4305    124.9525691 70.73015754  2.2         1.1         -109.219     13.04    0.062    3.53        0.03        0.001       0.003       0.0002      4.21 
UGC 4305    124.913592  70.75829075  1.2         0.6         -183.773     3.828    0.178    0.65        0.01        0.001       0.002       0.0003      3.67 
UGC 4305    124.956892  70.72845315  1.6         1.2         -60.228      9.458    0.082    2.17        0.02        0.001       0.003       0.0002      4.07 
UGC 4305    124.9583301 70.72791391  1.7         0.9         -141.296     8.137    0.081    2.14        0.02        0.001       0.003       0.0003      4.01 
UGC 4305    124.9535934 70.72827111  0.8         0.5         -57.634      2.144    0.179    0.46        0.01        0.001       0.003       0.0005      3.43 
UGC 4305    124.9546713 70.72776048  2.1         1.1         -161.302     11.385   0.081    2.51        0.02        0.001       0.003       0.0002      4.15 
UGC 4305    124.9420118 70.74257552  0.7         0.6         -155.821     1.988    0.185    0.52        0.01        0.001       0.003       0.0006      3.40 
UGC 4305    124.9558781 70.73440821  1.4         1.1         -176.693     8.382    0.105    1.64        0.02        0.001       0.002       0.0003      4.02 
UGC 4305    124.9630507 70.72902014  2.2         1.3         -142.457     14.941   0.037    7.8         0.07        0.002       0.006       0.0002      4.27 
UGC 4305    124.9624908 70.73024278  1.5         0.9         -158.235     6.464    0.146    1.06        0.01        0.001       0.002       0.0003      3.91 
UGC 4305    124.943815  70.74525236  3           1.8         -158.434     27.353   0.028    15.18       0.14        0.002       0.007       0.0002      4.53 
UGC 4305    124.9445699 70.74885726  0.8         0.7         -187.963     2.747    0.177    0.59        0.01        0.001       0.003       0.0005      3.54 
UGC 4305    124.9580325 70.74278458  0.9         0.8         -82.023      3.824    0.151    0.77        0.01        0.001       0.002       0.0004      3.68 
UGC 4305    124.9514428 70.74639529  2           1.4         -172.011     14.102   0.082    2.67        0.03        0.001       0.002       0.0002      4.25 
UGC 4305    124.9710839 70.73509471  1.4         0.8         -104.393     5.799    0.134    0.98        0.01        0.001       0.002       0.0003      3.86 
UGC 4305    124.9519645 70.74884237  1.8         1.5         -142.683     13.749   0.072    3.15        0.03        0.001       0.003       0.0002      4.23 
UGC 4305    124.9605605 70.74512709  1.3         0.4         -154.77      2.854    0.209    0.5         0.01        0.001       0.002       0.0004      3.55 
UGC 4305    124.957485  70.74792306  2.5         1.3         -157.221     16.584   0.087    2.98        0.03        0.001       0.002       0.0002      4.32 
UGC 4305    124.9470072 70.75692191  1.2         0.9         -163.814     5.455    0.089    1.77        0.02        0.001       0.004       0.0004      3.83 
UGC 4305    124.9643737 70.74606862  1.1         0.8         -174.425     4.433    0.154    0.8         0.01        0.001       0.002       0.0003      3.74 
UGC 4305    124.8972833 70.79262058  2           0.8         -182.208     8.529    0.135    1.43        0.02        0.001       0.002       0.0003      4.03 
UGC 4305    124.9696088 70.74293195  1.4         1.1         -167.992     7.737    0.115    1.42        0.02        0.001       0.002       0.0003      3.99 
UGC 4305    124.9610852 70.7482326   1.5         0.8         -130.606     5.963    0.109    1.35        0.01        0.001       0.003       0.0003      3.87 
UGC 4305    124.9634449 70.74827761  3           1.7         -133.388     26.552   0.056    5.32        0.05        0.001       0.002       0.0001      4.52 
UGC 4305    124.9669616 70.74657896  1.5         0.8         -109.908     5.677    0.124    1.1         0.01        0.001       0.002       0.0003      3.85 
UGC 4305    124.9745579 70.74132186  1.7         0.9         -140.813     7.949    0.084    2.11        0.02        0.001       0.003       0.0003      4.00 
UGC 4305    124.9711358 70.7453981   1.1         0.6         -133.926     3.54     0.141    0.82        0.01        0.001       0.003       0.0004      3.65 
UGC 4305    124.9756848 70.74375956  1           0.7         -35.356      3.728    0.174    0.68        0.01        0.001       0.002       0.0004      3.67 
UGC 4305    124.951002  70.7629987   1.1         0.8         -171.005     4.536    0.127    1.03        0.01        0.001       0.003       0.0004      3.75 
UGC 4305    124.9777248 70.74836459  1.8         1.3         -170.037     11.602   0.077    2.65        0.03        0.001       0.003       0.0002      4.16 
UGC 4305    124.97864   70.75053286  1           0.7         -133.989     3.552    0.129    0.94        0.01        0.001       0.003       0.0004      3.65 
UGC 4305    124.9773549 70.75362525  0.8         0.6         -70.028      2.518    0.193    0.47        0.01        0.001       0.002       0.0004      3.50 
UGC 4305    124.985141  70.74812663  1.1         0.9         -57.035      5.07     0.114    1.15        0.01        0.001       0.003       0.0003      3.80 
UGC 4305    124.9781224 70.756712    1.1         0.4         -148.462     2.174    0.233    0.41        0.01        0.001       0.002       0.0005      3.43 
UGC 4305    124.9404092 70.78421222  0.9         0.6         -154.603     2.838    0.192    0.5         0.01        0.001       0.002       0.0004      3.55 
UGC 4305    124.9703784 70.76350533  1           0.7         -164.636     3.638    0.113    1.1         0.01        0.001       0.004       0.0004      3.66 
UGC 4305    124.9793475 70.76016941  1           0.6         -183.562     2.876    0.151    0.75        0.01        0.001       0.003       0.0005      3.56 
UGC 4305    124.9735468 70.76626577  0.8         0.6         -131.42      2.173    0.174    0.52        0.01        0.001       0.003       0.0005      3.43 
UGC 4305    124.9903131 70.75491681  0.9         0.6         -131.72      2.822    0.163    0.7         0.01        0.001       0.003       0.0005      3.55 
UGC 4305    124.998416  70.75760027  1.2         1           -188.67      6.074    0.136    1.05        0.01        0.001       0.002       0.0003      3.88 
UGC 4305    125.0469455 70.75175507  1.3         0.7         -146.03      4.211    0.158    0.79        0.01        0.001       0.002       0.0004      3.72 
WLM         0.481717297 -15.37112575 1.2         0.9         -97.456      9.532    0.135    3.93        0.04        0.001       0.004       0.0005      2.49 
WLM         0.482380852 -15.37189297 1.3         1           49.761       12.235   0.086    7.4         0.07        0.002       0.005       0.0005      2.60 
WLM         0.483209839 -15.37163407 1.8         1.6         -29.352      26.321   0.027    44.9        0.42        0.006       0.015       0.0004      2.94 
WLM         0.483898955 -15.37084419 2.3         1           72.117       20.591   0.093    8.09        0.08        0.001       0.003       0.0003      2.83 
WLM         0.493851134 -15.3711149  1.4         1.3         -38.378      16.643   0.034    28.7        0.27        0.006       0.014       0.0005      2.76 
WLM         0.489189127 -15.3793951  1           0.7         65.608       6.352    0.172    2.58        0.03        0.001       0.003       0.0004      2.39 
WLM         0.484429139 -15.3808241  1.2         0.8         -26.056      8.651    0.146    3.56        0.03        0.001       0.003       0.0004      2.52 
WLM         0.486984598 -15.38118317 1.1         1           9.634        9.81     0.095    6.3         0.06        0.002       0.004       0.0004      2.59 
WLM         0.46406103  -15.3849941  0.9         0.7         -70.274      5.148    0.157    2.64        0.03        0.002       0.006       0.0009      2.01 
WLM         0.487454556 -15.38464621 1.2         0.9         -47.05       9.412    0.115    4.65        0.04        0.002       0.003       0.0004      2.62 
WLM         0.487550034 -15.38530604 1           0.8         -43.019      6.816    0.141    3.31        0.03        0.002       0.003       0.0005      2.49 
WLM         0.487216854 -15.38753822 1           0.8         -46.914      7.15     0.139    3.47        0.03        0.002       0.003       0.0005      2.54 
WLM         0.468051831 -15.40225117 1.7         1.4         -25.234      21.351   0.028    39.84       0.37        0.006       0.014       0.0004      2.88 
WLM         0.498553933 -15.39797186 1.1         0.6         -1.275       5.671    0.183    2.3         0.02        0.001       0.002       0.0004      2.47 
WLM         0.511558301 -15.39667205 1.4         0.8         -19.621      10.119   0.119    4.69        0.05        0.002       0.003       0.0004      2.57 
WLM         0.496470984 -15.39927246 1           0.9         -93.445      8.395    0.13     3.99        0.04        0.002       0.003       0.0004      2.67 
WLM         0.511271323 -15.39748256 1.7         1.1         -13.216      16.992   0.091    7.71        0.07        0.002       0.003       0.0003      2.80 
WLM         0.493536689 -15.40213001 1           0.8         -46.041      7.245    0.137    3.6         0.04        0.002       0.003       0.0005      2.66 
WLM         0.500536971 -15.40208469 1.5         0.9         -19.84       12.219   0.115    5.19        0.05        0.001       0.002       0.0003      2.83 
WLM         0.484038874 -15.40623446 0.9         0.7         44.619       5.329    0.18     2.29        0.02        0.001       0.003       0.0005      2.53 
WLM         0.493159719 -15.40507167 1.8         1.2         -89.586      20.794   0.059    14.64       0.14        0.002       0.005       0.0003      3.14 
WLM         0.482055787 -15.4136611  1.2         1           -37.587      11.167   0.078    8.41        0.08        0.003       0.006       0.0004      2.89 
WLM         0.504239476 -15.41066251 1.5         1.2         13.465       16.445   0.099    6.99        0.07        0.001       0.003       0.0003      2.99 
WLM         0.492692089 -15.4142931  1.1         1           -12.71       10.451   0.108    5.34        0.05        0.002       0.005       0.0005      2.91 
WLM         0.507455273 -15.41334209 1           0.6         -8.777       5.738    0.156    2.7         0.03        0.002       0.003       0.0004      2.49 
WLM         0.518215338 -15.41307063 1.3         0.7         -32.434      8.033    0.155    3.18        0.03        0.001       0.003       0.0005      2.45 
WLM         0.498707275 -15.41731771 1.2         0.9         -22.655      9.827    0.098    5.97        0.06        0.002       0.006       0.0005      2.88 
WLM         0.494609735 -15.41823538 1.4         0.9         -4.645       11.879   0.099    6.23        0.06        0.002       0.004       0.0004      3.00 
WLM         0.492686833 -15.42241616 1           0.8         -32.881      7.2      0.136    3.52        0.03        0.002       0.003       0.0005      2.82 
WLM         0.498159364 -15.4218671  1.3         1.2         -13.182      14.292   0.087    7.62        0.07        0.002       0.004       0.0004      3.08 
WLM         0.477290833 -15.42527322 1           0.8         -45.746      7.378    0.157    2.98        0.03        0.001       0.003       0.0005      2.71 
WLM         0.502953985 -15.42188916 1.1         0.9         64.796       9.177    0.171    3.08        0.03        0.001       0.003       0.0005      2.83 
WLM         0.509490819 -15.42129216 0.9         0.7         -50.124      5.756    0.156    2.67        0.03        0.002       0.003       0.0004      2.50 
WLM         0.488622263 -15.42433964 1.4         1.4         -81.879      18.236   0.048    17.54       0.16        0.003       0.007       0.0003      3.23 
WLM         0.493040668 -15.42437983 1.3         0.7         -21.999      8.748    0.122    4.19        0.04        0.002       0.003       0.0004      2.92 
WLM         0.485600283 -15.42560085 0.9         0.8         43.445       7.118    0.149    3.22        0.03        0.002       0.003       0.0005      2.81 
WLM         0.498101433 -15.42450677 1.1         0.8         -26.741      7.343    0.166    2.77        0.03        0.001       0.003       0.0005      2.82 
WLM         0.50311663  -15.42387674 1.5         1.1         -9.903       14.665   0.087    7.77        0.07        0.002       0.005       0.0004      3.05 
WLM         0.493882392 -15.42528329 2.4         1.8         1.215        39.433   0.035    36.06       0.34        0.003       0.006       0.0002      3.58 
WLM         0.494608027 -15.42560106 2           1.3         -33.141      24.199   0.043    23.34       0.22        0.003       0.006       0.0003      3.37 
WLM         0.490064773 -15.42718037 1           0.9         27.552       7.541    0.117    4.42        0.04        0.002       0.004       0.0004      2.88 
WLM         0.466753316 -15.43149713 1.2         1           -43.191      10.388   0.093    6.35        0.06        0.002       0.004       0.0004      2.67 
WLM         0.471321071 -15.43260736 1.4         1.2         -1.861       14.945   0.051    15.73       0.15        0.004       0.006       0.0003      2.91 
WLM         0.488888903 -15.43175973 1.2         0.8         68.478       9.37     0.091    6.65        0.06        0.002       0.004       0.0004      2.98 
WLM         0.494116659 -15.4325966  1.6         1.5         21.977       22.413   0.051    18.33       0.17        0.003       0.005       0.0002      3.36 
WLM         0.493472702 -15.43301792 1.4         1.1         40.284       13.949   0.092    6.81        0.06        0.002       0.003       0.0003      3.15 
WLM         0.481655788 -15.43500914 1.9         1.1         44.812       18.721   0.084    9.05        0.09        0.002       0.003       0.0003      3.24 
WLM         0.501849826 -15.4322874  1.1         0.8         4.564        8.549    0.133    3.81        0.04        0.002       0.003       0.0004      2.89 
WLM         0.513763246 -15.43137245 1.7         1.2         -13.676      18.201   0.064    12.63       0.12        0.002       0.004       0.0002      2.96 
WLM         0.509719536 -15.43216633 1.3         1.1         -37.573      13.062   0.115    5.3         0.05        0.001       0.003       0.0003      2.93 
WLM         0.485546894 -15.43604204 1.3         1.1         44.81        13.574   0.079    8.59        0.08        0.002       0.004       0.0003      3.14 
WLM         0.53638934  -15.42825993 1.5         1           -19.668      14.663   0.089    7.68        0.07        0.002       0.012       0.0011      1.94 
WLM         0.476508238 -15.44025139 1.1         0.7         -81.951      6.942    0.146    3.26        0.03        0.002       0.004       0.0006      2.72 
WLM         0.479631013 -15.43937029 1.6         1.3         58.273       19.482   0.071    10.53       0.1         0.002       0.004       0.0003      3.23 
WLM         0.47931618  -15.43994674 1.4         1.4         55.938       18.333   0.073    10.3        0.1         0.002       0.004       0.0003      3.20 
WLM         0.479920462 -15.44069204 2.1         1.4         -68.749      26.394   0.054    18.23       0.17        0.002       0.005       0.0003      3.38 
WLM         0.481378674 -15.44171208 1.1         0.8         -34.7        8.5      0.126    4.13        0.04        0.002       0.003       0.0004      2.92 
WLM         0.497159678 -15.43980739 1.2         1           -25.062      11.139   0.085    7.12        0.07        0.002       0.004       0.0003      3.05 
WLM         0.467675249 -15.44460741 1.3         1.2         -42.352      14.371   0.064    11.97       0.11        0.003       0.005       0.0003      2.85 
WLM         0.475439694 -15.44344299 1.6         1.3         -11.73       20.061   0.034    29.23       0.27        0.005       0.013       0.0004      3.17 
WLM         0.495264706 -15.44038987 2           1.2         -20.994      22.12    0.053    18          0.17        0.003       0.005       0.0003      3.35 
WLM         0.469290394 -15.44456463 1.4         1.2         -29.36       15.645   0.044    19.01       0.18        0.004       0.006       0.0003      2.91 
WLM         0.480312124 -15.4433715  1           0.7         -47.034      6.47     0.16     2.85        0.03        0.002       0.003       0.0005      2.78 
WLM         0.494490063 -15.44163097 1.4         1.1         -30.079      13.403   0.078    8.68        0.08        0.002       0.004       0.0003      3.13 
WLM         0.487583887 -15.44426366 1.3         1           -28.515      11.382   0.115    5.07        0.05        0.002       0.003       0.0003      3.06 
WLM         0.490535437 -15.44413513 1.2         1.1         12.703       12.314   0.106    5.72        0.05        0.002       0.003       0.0003      3.10 
WLM         0.493773189 -15.44399101 1.3         0.7         -8.748       8.566    0.119    4.5         0.04        0.002       0.003       0.0004      2.94 
WLM         0.500399188 -15.44334307 1.6         0.8         18.04        11.113   0.122    4.87        0.05        0.002       0.003       0.0003      3.05 
WLM         0.503877987 -15.44295501 1.5         0.8         0.558        11.429   0.132    4.34        0.04        0.001       0.003       0.0003      3.03 
WLM         0.491780927 -15.445005   2.3         1.3         78.629       27.837   0.078    11.25       0.11        0.001       0.002       0.0002      3.45 
WLM         0.513646602 -15.44252489 0.9         0.6         38.845       5.131    0.192    2.12        0.02        0.001       0.002       0.0005      2.46 
WLM         0.503524406 -15.44402372 2.2         1.3         -15.682      26.629   0.073    11.81       0.11        0.002       0.003       0.0002      3.41 
WLM         0.500341005 -15.44467562 1.5         1.3         -32.472      17.531   0.089    8.21        0.08        0.002       0.003       0.0002      3.25 
WLM         0.467938336 -15.4491362  1.9         1.2         -27.071      20.973   0.063    12.79       0.12        0.002       0.003       0.0002      3.02 
WLM         0.467692542 -15.44989102 2.9         1.5         -15.396      39.206   0.051    20.47       0.19        0.002       0.003       0.0002      3.29 
WLM         0.467929313 -15.44815418 2.2         1.7         -55.349      33.571   0.028    48.29       0.45        0.005       0.008       0.0002      3.22 
WLM         0.468846437 -15.44887261 2.2         1.4         67.555       28.124   0.088    10.01       0.09        0.001       0.002       0.0002      3.15 
WLM         0.495655085 -15.44608918 1.5         0.9         -17.99       12.567   0.118    4.98        0.05        0.001       0.002       0.0003      3.10 
WLM         0.489057778 -15.44591049 2.1         1.3         -12.029      25.854   0.067    13.34       0.13        0.002       0.003       0.0002      3.42 
WLM         0.488439842 -15.44686009 2.4         1.7         49.186       38.058   0.053    20.75       0.2         0.002       0.003       0.0002      3.59 
WLM         0.502317765 -15.44485073 2.6         1.6         48.014       37.337   0.068    15          0.14        0.001       0.002       0.0002      3.58 
WLM         0.499290469 -15.44588099 1.8         1.3         -34.601      21.438   0.085    9.36        0.09        0.002       0.003       0.0002      3.34 
WLM         0.476388382 -15.44982961 1           0.7         -3.529       6.554    0.177    2.57        0.03        0.001       0.003       0.0006      2.72 
WLM         0.506774243 -15.44509493 1.6         1           -14.867      14.593   0.116    5.44        0.05        0.001       0.003       0.0004      3.08 
WLM         0.511119922 -15.44455006 1.1         0.7         -34.15       7.165    0.165    2.89        0.03        0.001       0.003       0.0005      2.68 
WLM         0.471273392 -15.4497676  1.1         0.9         -6.252       9.22     0.127    4.19        0.04        0.002       0.003       0.0004      2.75 
WLM         0.47083018  -15.45068245 1.8         1.5         63.891       25.134   0.062    14.43       0.14        0.002       0.004       0.0002      3.18 
WLM         0.500741574 -15.44680148 1.7         0.8         -88.313      12.686   0.125    4.82        0.05        0.001       0.002       0.0003      3.11 
WLM         0.502861243 -15.44649429 1.6         1.4         71.696       21.08    0.083    9.28        0.09        0.002       0.003       0.0002      3.33 
WLM         0.474492418 -15.45100819 2.1         1.4         31.317       25.677   0.084    10.19       0.1         0.001       0.003       0.0003      3.27 
WLM         0.471956833 -15.45113194 1.3         1           62.092       11.365   0.1      6.1         0.06        0.002       0.004       0.0004      2.87 
WLM         0.469824007 -15.45120463 1.4         1.1         49.785       14.167   0.111    5.54        0.05        0.001       0.002       0.0002      2.89 
WLM         0.469790739 -15.45190221 1.2         0.9         -58.543      10.174   0.123    4.52        0.04        0.002       0.002       0.0003      2.75 
WLM         0.495179076 -15.44788096 2           1           34.42        18.382   0.088    8.51        0.08        0.002       0.003       0.0002      3.27 
WLM         0.492202616 -15.44686412 2.4         2.1         -38.319      45.827   0.026    62.53       0.59        0.005       0.008       0.0002      3.67 
WLM         0.490744293 -15.44824645 1.4         0.9         59.022       11.649   0.14     4.21        0.04        0.001       0.002       0.0003      3.07 
WLM         0.492248644 -15.44896212 1.1         0.8         58.183       8.663    0.151    3.43        0.03        0.001       0.002       0.0004      2.94 
WLM         0.468009567 -15.45226845 1.7         1.6         -65.484      25.013   0.027    43.29       0.41        0.006       0.01        0.0003      3.10 
WLM         0.498129106 -15.4472497  2.1         1           -11.887      19.146   0.064    12.41       0.12        0.002       0.004       0.0002      3.29 
WLM         0.497517477 -15.44784354 2           1.9         38.738       34.925   0.048    22.58       0.21        0.002       0.004       0.0002      3.55 
WLM         0.479891136 -15.44872312 2.6         2.5         59.87        57.935   0.02     91.15       0.86        0.005       0.011       0.0002      3.74 
WLM         0.479373036 -15.44992775 2.9         1.8         -94.982      48.506   0.04     34.97       0.33        0.002       0.005       0.0002      3.66 
WLM         0.478395054 -15.45036179 1.8         1.7         -82.058      28.793   0.053    17.56       0.17        0.002       0.005       0.0003      3.41 
WLM         0.479011216 -15.44825836 0.9         0.6         51.111       4.614    0.158    2.39        0.02        0.002       0.004       0.0006      2.63 
WLM         0.478175311 -15.44916032 2           1.9         -32.095      34.371   0.049    21.81       0.2         0.002       0.005       0.0002      3.48 
WLM         0.481797764 -15.44914036 2.1         1.4         1.494        25.891   0.051    20.47       0.19        0.003       0.005       0.0002      3.42 
WLM         0.499793366 -15.44815284 1.6         0.9         -0.456       13.252   0.126    4.95        0.05        0.001       0.002       0.0003      3.13 
WLM         0.477504813 -15.45180693 1.4         1           -60.148      12.448   0.121    5.01        0.05        0.001       0.003       0.0004      3.03 
WLM         0.509994926 -15.44696491 1           0.7         -35.14       6.263    0.17     2.61        0.03        0.001       0.003       0.0006      2.65 
WLM         0.506506669 -15.4475542  1.4         0.8         -3.447       10.611   0.147    3.81        0.04        0.001       0.003       0.0004      2.96 
WLM         0.471606579 -15.45343763 1.1         0.9         0.382        9.164    0.149    3.46        0.03        0.001       0.003       0.0004      2.76 
WLM         0.477141826 -15.4527073  1.3         1.2         29.367       14.18    0.125    4.89        0.05        0.001       0.003       0.0004      3.08 
WLM         0.492816898 -15.45014629 2.8         1.8         -49.071      47.365   0.039    35.36       0.33        0.003       0.004       0.0002      3.68 
WLM         0.474971018 -15.45306362 2.4         1.5         -9.519       32.075   0.06     16.29       0.15        0.002       0.004       0.0003      3.38 
WLM         0.497070775 -15.45033313 1.4         1.3         -29.113      16.032   0.105    6.41        0.06        0.001       0.002       0.0002      3.21 
WLM         0.490568611 -15.45105691 1.8         0.8         -97.611      12.702   0.105    6.09        0.06        0.002       0.003       0.0003      3.11 
WLM         0.476194389 -15.45368152 1.4         1           -8.858       12.625   0.086    7.55        0.07        0.002       0.005       0.0005      3.00 
WLM         0.477522312 -15.45388019 0.8         0.8         62.526       6.161    0.159    2.86        0.03        0.002       0.004       0.0006      2.73 
WLM         0.492503694 -15.45189225 1.2         0.8         -59.65       9.211    0.143    3.61        0.04        0.001       0.002       0.0003      2.97 
WLM         0.468577647 -15.45579995 1           0.6         6.465        5.485    0.152    2.88        0.03        0.002       0.003       0.0004      2.44 
WLM         0.473848178 -15.45537476 1.5         1.2         -28.149      17.108   0.072    10.74       0.1         0.002       0.005       0.0004      3.09 
WLM         0.495121519 -15.4520629  1.6         1.3         71.316       19.215   0.091    8.25        0.08        0.001       0.003       0.0002      3.29 
WLM         0.472125499 -15.45493503 3.1         2           -67.507      56.605   0.034    44.76       0.42        0.003       0.006       0.0002      3.57 
WLM         0.502376888 -15.4515162  1.5         1.1         -15.498      15.584   0.102    6.85        0.07        0.002       0.003       0.0003      3.20 
WLM         0.493569725 -15.45389755 1.2         1           -62.692      11.454   0.115    5.08        0.05        0.002       0.003       0.0003      3.06 
WLM         0.498786421 -15.45293926 1.8         1.5         23.786       23.675   0.067    12.95       0.12        0.002       0.003       0.0002      3.38 
WLM         0.497977814 -15.45356777 2.2         1.5         -18.796      29.926   0.071    13.09       0.12        0.002       0.003       0.0002      3.48 
WLM         0.482410522 -15.45649027 1.5         0.6         -50.686      8.502    0.124    4.52        0.04        0.002       0.003       0.0004      2.93 
WLM         0.503142885 -15.45353765 2.2         1           11.438       21.388   0.118    7.74        0.07        0.001       0.002       0.0003      3.34 
WLM         0.494519091 -15.45449593 2.5         1.5         80.04        34.541   0.072    13.41       0.13        0.001       0.002       0.0002      3.54 
WLM         0.500068141 -15.4544907  2           1.5         -15.146      26.782   0.076    11.87       0.11        0.002       0.003       0.0002      3.43 
WLM         0.48736191  -15.45107249 2.8         2.2         -63.625      55.403   0.011    158.76      1.49        0.01        0.017       0.0002      3.75 
WLM         0.486864084 -15.45162605 2           1.4         -37.094      24.876   0.015    76.96       0.72        0.011       0.018       0.0003      3.40 
WLM         0.485510421 -15.44831824 4.9         3.6         46.762       164.161  0.007    456.81      4.29        0.01        0.016       0.0002      4.22 
WLM         0.48442804  -15.4491721  2.7         1.7         41.781       42.586   0.021    62.17       0.58        0.005       0.009       0.0002      3.63 
WLM         0.485630657 -15.45213129 2.4         1.6         9.487        35.217   0.032    31.96       0.3         0.003       0.005       0.0002      3.55 
WLM         0.487883293 -15.44895606 4.2         2.9         -61.04       113.799  0.023    78.1        0.73        0.002       0.004       0.0001      4.06 
WLM         0.491442843 -15.45359386 2.3         1.5         37.881       30.781   0.052    21.12       0.2         0.002       0.004       0.0002      3.49 
WLM         0.490838305 -15.45408879 2.2         1.7         -9.827       34.557   0.044    25.06       0.24        0.003       0.004       0.0002      3.54 
WLM         0.487190321 -15.45456288 1.1         1           20.381       10.161   0.068    8.46        0.08        0.003       0.005       0.0003      3.01 
WLM         0.488383778 -15.455012   3.5         2.4         -9.708       77.769   0.016    153.41      1.44        0.007       0.012       0.0002      3.90 
WLM         0.483489159 -15.44815105 3.7         2.2         -65.916      73.324   0.031    49.87       0.47        0.002       0.004       0.0001      3.87 
WLM         0.482863959 -15.45394455 2.7         2           -57.957      50.681   0.036    36.81       0.35        0.003       0.004       0.0002      3.71 
WLM         0.483377313 -15.45434279 1.1         1           32.917       9.673    0.091    6.32        0.06        0.002       0.004       0.0004      2.99 
WLM         0.482518157 -15.45309269 2.1         1.6         -36.318      30.266   0.064    14.72       0.14        0.002       0.003       0.0002      3.49 
WLM         0.484181906 -15.45317514 4.1         2.6         -9.656       97.86    0.039    45.41       0.43        0.002       0.003       0.0001      4.00 
WLM         0.488170949 -15.45287208 6.2         2.8         46.752       160.663  0.028    82.43       0.77        0.002       0.003       0.0001      4.21 
WLM         0.487195988 -15.45326607 3.5         2.9         47.786       94.029   0.049    36.04       0.34        0.001       0.002       0.0001      3.98 
WLM         0.482661241 -15.45162096 2.8         1.5         -10.567      38.238   0.072    14.76       0.14        0.001       0.002       0.0002      3.59 
WLM         0.486282102 -15.44600579 3.1         2           10.596       57.75    0.062    20.49       0.19        0.001       0.002       0.0001      3.77 
WLM         0.482844522 -15.45087231 2.9         1.2         10.966       31.773   0.089    10.72       0.1         0.001       0.002       0.0002      3.51 
WLM         0.484174983 -15.45086232 6           1.9         71.277       103.781  0.046    35.96       0.34        0.001       0.002       0.0001      4.02 
WLM         0.488230709 -15.45653715 1.8         1.5         -26.149      24.934   0.114    7.89        0.07        0.001       0.002       0.0002      3.40 
WLM         0.503188398 -15.45478441 0.9         0.5         17.767       4.377    0.202    1.89        0.02        0.001       0.003       0.0005      2.65 
WLM         0.475601059 -15.45880914 1.6         1.5         44.403       22.113   0.035    30.24       0.28        0.005       0.013       0.0005      3.23 
WLM         0.480219781 -15.45522149 2.4         1.8         -25.746      39.061   0.028    51.4        0.48        0.005       0.008       0.0002      3.59 
WLM         0.479551021 -15.45636541 1.9         1.6         -85.083      27.337   0.051    19.01       0.18        0.002       0.005       0.0002      3.42 
WLM         0.478723477 -15.45568828 1.9         1.5         71.985       25.541   0.081    10.44       0.1         0.001       0.003       0.0002      3.37 
WLM         0.481179569 -15.45630727 2.3         2           -88.979      41.905   0.047    24.29       0.23        0.002       0.003       0.0002      3.63 
WLM         0.481231274 -15.45775161 2.6         1.7         -34.056      41.079   0.055    20.26       0.19        0.002       0.003       0.0002      3.62 
WLM         0.479799222 -15.4582301  2.5         1.9         -43.279      43.35    0.066    16.55       0.16        0.001       0.002       0.0002      3.63 
WLM         0.495396241 -15.45644074 1.7         1.4         -29.42       22.735   0.077    10.85       0.1         0.002       0.003       0.0002      3.36 
WLM         0.494676869 -15.45627342 1.4         1           -10.606      12.258   0.119    4.74        0.05        0.001       0.002       0.0003      3.09 
WLM         0.499806558 -15.45574402 2           1.7         -43.464      30.542   0.073    13.08       0.12        0.001       0.003       0.0002      3.49 
WLM         0.505817746 -15.4549147  1.6         1.3         -35.995      18.965   0.077    9.88        0.09        0.002       0.004       0.0003      3.25 
WLM         0.490191644 -15.45751031 1.9         1.3         38.498       23.109   0.094    8.46        0.08        0.001       0.002       0.0002      3.37 
WLM         0.501490238 -15.45598032 1.5         1.2         -24.019      17.434   0.079    9.58        0.09        0.002       0.003       0.0003      3.25 
WLM         0.488314005 -15.45751088 1.9         1.4         2.096        24.422   0.067    12.92       0.12        0.002       0.003       0.0002      3.39 
WLM         0.489203337 -15.45788442 1.8         1.1         -24.148      18.978   0.095    7.71        0.07        0.001       0.002       0.0002      3.28 
WLM         0.492888393 -15.4555037  2.5         2.1         -7.846       48.409   0.025    64.19       0.6         0.005       0.008       0.0002      3.69 
WLM         0.493112132 -15.45685254 1.9         1.6         -9.885       28.895   0.081    10.91       0.1         0.001       0.002       0.0002      3.47 
WLM         0.492524353 -15.45752428 1.8         1.3         -28.326      22.748   0.065    13.17       0.12        0.002       0.003       0.0002      3.36 
WLM         0.500329996 -15.45679005 2.5         1           13.285       22.463   0.113    7.38        0.07        0.001       0.002       0.0002      3.36 
WLM         0.478460202 -15.46023106 1.6         0.8         49.321       12.259   0.117    5.17        0.05        0.001       0.003       0.0004      3.05 
WLM         0.485223716 -15.45867478 2.4         1.5         -97.032      33.491   0.068    18.36       0.17        0.002       0.003       0.0002      3.53 
WLM         0.484397076 -15.45918487 2           1.4         -26.74       26.277   0.123    7.77        0.07        0.001       0.002       0.0002      3.43 
WLM         0.470765933 -15.46111721 2.2         0.9         -62.787      18.205   0.029    31.82       0.3         0.006       0.011       0.0003      3.04 
WLM         0.471186489 -15.46130569 2           1.3         -55.75       24.099   0.027    41.35       0.39        0.006       0.011       0.0003      3.17 
WLM         0.471338477 -15.45737303 1.6         1.1         -48.714      15.761   0.038    21.39       0.2         0.005       0.009       0.0003      2.99 
WLM         0.47173751  -15.45811299 2.3         2.2         10.204       46.585   0.016    120.63      1.13        0.009       0.018       0.0003      3.48 
WLM         0.47047722  -15.46036737 2.9         2.5         -72.93       67.231   0.028    61.92       0.58        0.003       0.006       0.0002      3.59 
WLM         0.473271726 -15.45908432 2.9         2.4         13.58        63.458   0.023    81.32       0.76        0.004       0.01        0.0002      3.64 
WLM         0.472571839 -15.45989942 3.2         2           -45.669      58.398   0.04     46.68       0.44        0.003       0.006       0.0002      3.59 
WLM         0.470330889 -15.45729361 2.3         2.3         -8.259       48.537   0.028    52.28       0.49        0.004       0.006       0.0002      3.45 
WLM         0.470658828 -15.45897217 4.1         2           59.551       74.387   0.051    27.75       0.26        0.001       0.002       0.0001      3.65 
WLM         0.494834987 -15.45837537 1.5         1           -37.885      13.373   0.096    7.41        0.07        0.002       0.003       0.0003      3.13 
WLM         0.495718763 -15.45826763 2.9         1.8         -15.602      49.978   0.049    26.62       0.25        0.002       0.003       0.0002      3.70 
WLM         0.497556991 -15.45704769 2.5         1.6         -15.122      37.715   0.049    23.29       0.22        0.002       0.004       0.0002      3.58 
WLM         0.498554149 -15.45791154 3.8         2.6         -10.646      90.735   0.023    83.71       0.79        0.003       0.005       0.0001      3.96 
WLM         0.496509018 -15.45840837 2.2         1.6         -53.277      31.033   0.071    13.48       0.13        0.002       0.003       0.0002      3.50 
WLM         0.498961504 -15.45673767 1.5         1.2         -4.781       17.413   0.089    7.86        0.07        0.002       0.003       0.0002      3.25 
WLM         0.47006308  -15.46296555 1.6         1.2         -40.512      18.081   0.067    11.76       0.11        0.002       0.004       0.0003      3.01 
WLM         0.479252788 -15.4617109  2.5         1.3         -48.853      28.999   0.062    14.96       0.14        0.002       0.004       0.0002      3.44 
WLM         0.4823895   -15.46130946 1.5         0.9         74.165       12.254   0.12     4.84        0.05        0.001       0.002       0.0003      3.09 
WLM         0.492659946 -15.460162   1.6         1.4         -1.454       20.725   0.077    10.23       0.1         0.002       0.003       0.0002      3.32 
WLM         0.47533824  -15.46266571 2.1         1.8         3.53         34.963   0.019    84.99       0.8         0.008       0.022       0.0005      3.43 
WLM         0.474178721 -15.46347416 1.9         1.6         -67.655      28.397   0.045    24.12       0.23        0.003       0.007       0.0003      3.31 
WLM         0.490413627 -15.46051047 1.6         1.6         -57.862      23.752   0.061    14.52       0.14        0.002       0.004       0.0002      3.38 
WLM         0.490544801 -15.46115072 2.1         1.4         -1.668       27.114   0.046    21.62       0.2         0.003       0.005       0.0002      3.44 
WLM         0.489538082 -15.46067853 1.9         1.5         -97.989      26.06    0.081    10.35       0.1         0.001       0.002       0.0002      3.42 
WLM         0.483560703 -15.46241006 2           1.1         37.719       20.632   0.098    7.79        0.07        0.001       0.002       0.0002      3.32 
WLM         0.487561404 -15.46207084 1.2         0.7         46.863       8.005    0.164    3           0.03        0.001       0.002       0.0004      2.91 
WLM         0.500976694 -15.4586722  2.3         0.7         65.011       14.334   0.103    7.44        0.07        0.002       0.003       0.0003      3.16 
WLM         0.501511268 -15.45944469 2.9         2.1         13.127       56.356   0.042    30.48       0.29        0.002       0.003       0.0001      3.76 
WLM         0.500630783 -15.46004639 1.8         1.5         -20.068      24.938   0.075    11.58       0.11        0.002       0.003       0.0002      3.40 
WLM         0.502465201 -15.45853011 1.3         0.7         -19.959      9.089    0.132    3.96        0.04        0.002       0.003       0.0003      2.96 
WLM         0.498181387 -15.46069095 1.2         0.8         7.004        9.289    0.13     4.02        0.04        0.001       0.003       0.0003      2.97 
WLM         0.49470618  -15.46089758 2.3         1.6         22.34        35.163   0.055    19.39       0.18        0.002       0.003       0.0002      3.55 
WLM         0.488922983 -15.46199078 1.3         1.2         -7.513       13.688   0.088    7.39        0.07        0.002       0.003       0.0003      3.14 
WLM         0.48554857  -15.4630437  2.4         1.9         44.291       41.785   0.069    15.85       0.15        0.001       0.002       0.0002      3.63 
WLM         0.500422985 -15.46176012 1           0.8         -34.319      7.884    0.164    3.14        0.03        0.001       0.002       0.0004      2.90 
WLM         0.511193844 -15.45992739 1.9         1.1         8.271        18.55    0.073    10.51       0.1         0.002       0.005       0.0003      3.12 
WLM         0.47159778  -15.46635202 0.8         0.8         -61.446      5.826    0.149    3.06        0.03        0.002       0.003       0.0005      2.56 
WLM         0.48775213  -15.46399909 1.2         1           -29.14       10.452   0.113    5.02        0.05        0.002       0.003       0.0003      3.02 
WLM         0.508375286 -15.46113594 1.4         0.9         16.702       12.467   0.118    4.83        0.05        0.001       0.003       0.0004      3.01 
WLM         0.496022394 -15.46406377 2.1         1.7         41.293       33.108   0.059    16.72       0.16        0.002       0.003       0.0002      3.53 
WLM         0.496047415 -15.46309151 1.8         0.8         -23.192      13.688   0.118    5.13        0.05        0.001       0.002       0.0003      3.14 
WLM         0.487332898 -15.46575655 1.9         1.1         -37.073      18.747   0.107    6.79        0.06        0.001       0.002       0.0002      3.28 
WLM         0.499377707 -15.46398753 1.6         1.1         11.684       16.48    0.096    7.25        0.07        0.002       0.003       0.0003      3.22 
WLM         0.490213784 -15.46538548 1.5         1.3         8.504        18.249   0.073    10.27       0.1         0.002       0.003       0.0002      3.27 
WLM         0.512385619 -15.46329887 1           0.6         -19.084      5.415    0.187    2.25        0.02        0.001       0.003       0.0006      2.56 
WLM         0.477966517 -15.46879942 1.1         0.8         -12.043      7.881    0.13     3.73        0.04        0.002       0.004       0.0005      2.83 
WLM         0.484813875 -15.46722754 3           2.4         -75.262      64.465   0.04     37.97       0.36        0.002       0.003       0.0001      3.81 
WLM         0.485394622 -15.46747206 1.2         0.7         -46.112      7.95     0.09     5.84        0.06        0.003       0.004       0.0004      2.91 
WLM         0.485175987 -15.46481375 1           0.5         -55.682      5.148    0.115    3.77        0.04        0.003       0.004       0.0005      2.72 
WLM         0.485070017 -15.4654059  2.7         2.1         -94.358      52.33    0.04     35.02       0.33        0.002       0.004       0.0002      3.72 
WLM         0.484934737 -15.46619188 2.5         1.6         11.802       35.495   0.058    18.15       0.17        0.002       0.003       0.0002      3.56 
WLM         0.471155278 -15.4698955  1.7         1.4         -15.609      22.056   0.047    20          0.19        0.003       0.006       0.0003      3.12 
WLM         0.463965969 -15.47130957 1.4         1.3         0.798        16.608   0.053    15.16       0.14        0.003       0.006       0.0003      2.81 
WLM         0.513049958 -15.46441518 1.5         0.8         -29.784      11.018   0.113    5.16        0.05        0.002       0.003       0.0004      2.85 
WLM         0.496689907 -15.46741495 1.7         1.1         -43.477      16.884   0.084    8.67        0.08        0.002       0.003       0.0003      3.23 
WLM         0.457616344 -15.47375329 1           0.7         -59.363      5.874    0.152    2.87        0.03        0.002       0.005       0.0008      2.15 
WLM         0.464323447 -15.47281124 1.6         1.4         -7.852       20.283   0.032    31.32       0.29        0.005       0.01        0.0003      2.91 
WLM         0.522623307 -15.46366181 2.1         1.3         -8.974       25.457   0.036    31.19       0.29        0.004       0.008       0.0003      2.98 
WLM         0.493763251 -15.46838267 1.2         1.1         -32.04       11.591   0.124    4.69        0.05        0.001       0.002       0.0003      3.07 
WLM         0.477972921 -15.4708692  1.7         1.3         -2.498       19.593   0.056    15.3        0.14        0.003       0.006       0.0004      3.22 
WLM         0.511326621 -15.46615847 1.5         1.2         -0.41        17.022   0.081    8.88        0.08        0.002       0.004       0.0003      3.08 
WLM         0.479995784 -15.47117966 1.5         1.3         -2.333       17.227   0.071    10.52       0.1         0.002       0.004       0.0003      3.21 
WLM         0.504734122 -15.46468328 2.2         0.8         -7.308       16.425   0.046    17.32       0.16        0.004       0.007       0.0003      3.21 
WLM         0.5056055   -15.46520758 4.9         4.3         23.366       190.013  0.016    165.82      1.56        0.003       0.006       0.0001      4.25 
WLM         0.508052413 -15.46572655 2.6         1           -52.011      24.025   0.062    14.53       0.14        0.002       0.005       0.0003      3.30 
WLM         0.508194841 -15.4662331  2.4         1.5         48.938       33.286   0.057    20.52       0.19        0.002       0.005       0.0003      3.44 
WLM         0.506071926 -15.46308051 3.3         3           43.77        91.504   0.029    59.97       0.56        0.002       0.005       0.0001      3.93 
WLM         0.503562583 -15.46443172 2.1         1.6         -51.569      31.228   0.067    13.54       0.13        0.002       0.003       0.0002      3.50 
WLM         0.504830206 -15.46134272 3.3         2           25.713       60.416   0.041    34.36       0.32        0.002       0.004       0.0001      3.77 
WLM         0.484907595 -15.47022334 3.6         2.4         47.429       78.875   0.041    38.66       0.36        0.002       0.003       0.0001      3.90 
WLM         0.485658486 -15.46922545 2.4         1.5         7.656        32.499   0.072    13.36       0.13        0.001       0.002       0.0002      3.52 
WLM         0.46862554  -15.47310429 2.4         1.4         -77.736      30.171   0.062    14.93       0.14        0.002       0.003       0.0002      3.18 
WLM         0.525562346 -15.46484527 1.3         0.6         -6.555       7.398    0.158    3.04        0.03        0.001       0.004       0.0006      2.38 
WLM         0.50059858  -15.4685171  2.6         1.4         -24.814      32.726   0.055    18.45       0.17        0.002       0.003       0.0002      3.52 
WLM         0.504126253 -15.46802108 4.3         3           35.469       119.815  0.024    86.1        0.81        0.002       0.004       0.0001      4.08 
WLM         0.486171107 -15.47160094 2.2         1.6         -0.867       32.976   0.036    33.83       0.32        0.004       0.006       0.0002      3.52 
WLM         0.489035434 -15.4718331  1.1         0.8         59.756       8.514    0.149    3.33        0.03        0.001       0.002       0.0003      2.94 
WLM         0.503053469 -15.46971624 2           1.8         -44.087      33.058   0.066    15.04       0.14        0.002       0.003       0.0002      3.52 
WLM         0.482002807 -15.47304231 2.8         1           -23.177      26.193   0.094    8.93        0.08        0.001       0.002       0.0002      3.42 
WLM         0.508352833 -15.46837407 1.5         0.7         -70.252      9.291    0.067    9.13        0.09        0.003       0.009       0.0006      2.88 
WLM         0.507791321 -15.46850005 3.3         1.8         -8.273       55.093   0.038    41.23       0.39        0.003       0.006       0.0002      3.66 
WLM         0.506648319 -15.46932705 1.5         1.1         -19.443      14.995   0.094    7.23        0.07        0.002       0.004       0.0003      3.12 
WLM         0.506827458 -15.46973095 1.5         0.8         -32.494      11.322   0.1      5.93        0.06        0.002       0.004       0.0004      3.00 
WLM         0.496674816 -15.4711613  1.8         1.4         -0.866       23.291   0.049    19.1        0.18        0.003       0.005       0.0002      3.37 
WLM         0.513828489 -15.4691127  2.1         1.4         1.043        27.091   0.037    27.88       0.26        0.004       0.006       0.0002      3.21 
WLM         0.501419671 -15.47115834 2           1.1         -9.714       21.42    0.111    7.13        0.07        0.001       0.002       0.0002      3.34 
WLM         0.502302212 -15.47098418 2           1.1         -36.711      20.405   0.095    8.27        0.08        0.001       0.002       0.0002      3.32 
WLM         0.50533972  -15.47097226 1.1         1           -32.056      9.364    0.133    3.97        0.04        0.001       0.003       0.0004      2.94 
WLM         0.468221899 -15.47654891 2.2         1.9         39.233       37.35    0.028    47.67       0.45        0.004       0.008       0.0002      3.27 
WLM         0.494490545 -15.47269012 1.7         1.2         4.509        19.133   0.064    12.72       0.12        0.002       0.004       0.0003      3.29 
WLM         0.483266715 -15.47499513 2.1         0.9         -12.24       17.451   0.092    8.06        0.08        0.002       0.003       0.0003      3.25 
WLM         0.511084427 -15.47066337 1.7         1.4         4.657        21.506   0.058    14.33       0.13        0.002       0.005       0.0003      3.18 
WLM         0.466268466 -15.47795871 1.1         0.8         -63.062      7.757    0.116    4.62        0.04        0.002       0.004       0.0005      2.55 
WLM         0.463873364 -15.47826216 1.2         1           67.192       10.643   0.103    5.68        0.05        0.002       0.003       0.0004      2.61 
WLM         0.489410367 -15.47507643 1.4         1           11.851       12.801   0.107    5.65        0.05        0.002       0.003       0.0003      3.11 
WLM         0.498846739 -15.46894063 1.5         1.4         -14.237      18.494   0.053    15.5        0.15        0.003       0.005       0.0003      3.27 
WLM         0.498414508 -15.46966432 2.9         2.3         19.808       62.163   0.029    55.04       0.52        0.003       0.005       0.0002      3.80 
WLM         0.498564677 -15.47183049 3.3         1.5         -84.159      45.188   0.058    18.6        0.17        0.001       0.002       0.0001      3.66 
WLM         0.49807452  -15.4737254  2.9         1.6         47.31        41.71    0.082    14.01       0.13        0.001       0.002       0.0002      3.63 
WLM         0.504930347 -15.47296305 1.8         1.3         51.701       22.222   0.087    8.72        0.08        0.001       0.003       0.0002      3.32 
WLM         0.502032508 -15.47361742 2           1.3         -8.643       23.44    0.074    11.39       0.11        0.002       0.003       0.0002      3.38 
WLM         0.493754533 -15.47509671 2.2         1.3         58.599       26.103   0.082    10.61       0.1         0.001       0.002       0.0002      3.42 
WLM         0.488293303 -15.47635793 1.3         0.7         -42.332      9.111    0.134    3.93        0.04        0.001       0.003       0.0003      2.97 
WLM         0.470866751 -15.47962826 1.6         1.1         9.475        15.667   0.068    11.04       0.1         0.002       0.004       0.0003      2.93 
WLM         0.471766073 -15.4755036  2.3         1.7         -35.477      37.431   0.044    32.93       0.31        0.003       0.006       0.0002      3.35 
WLM         0.471258489 -15.47606391 3           2.3         -61.71       64.811   0.028    63.22       0.59        0.003       0.006       0.0002      3.57 
WLM         0.472353064 -15.47734619 3.9         1.8         19.579       63.345   0.031    51.52       0.48        0.003       0.005       0.0002      3.59 
WLM         0.47328506  -15.47760286 1.1         0.6         -66.373      6.59     0.086    5.77        0.06        0.003       0.006       0.0005      2.63 
WLM         0.473685884 -15.47799051 1.9         1.5         -16.381      26.18    0.044    22.62       0.21        0.003       0.006       0.0003      3.24 
WLM         0.474017611 -15.47868658 3           2           14.058       54.944   0.035    38.52       0.36        0.002       0.005       0.0002      3.57 
WLM         0.474426991 -15.47775134 1.5         0.9         25.07        12.684   0.068    9.32        0.09        0.003       0.006       0.0004      2.94 
WLM         0.472670155 -15.47965954 2.8         1.5         14.236       38.089   0.051    20.4        0.19        0.002       0.003       0.0002      3.37 
WLM         0.469097756 -15.4747122  2.2         1.6         -17.389      31.716   0.036    31.14       0.29        0.003       0.005       0.0002      3.20 
WLM         0.469925019 -15.47538417 2.7         2.1         19.513       52.479   0.032    41.79       0.39        0.003       0.004       0.0001      3.44 
WLM         0.47510045  -15.47616221 2.9         2.3         -27.134      62.598   0.03     49.72       0.47        0.003       0.006       0.0002      3.65 
WLM         0.475651547 -15.47739037 4           2.7         20.586       98.864   0.025    72.58       0.68        0.003       0.006       0.0002      3.86 
WLM         0.477006088 -15.47703256 1.5         1.2         -22.007      17.496   0.087    7.94        0.08        0.002       0.004       0.0004      3.13 
WLM         0.472925659 -15.47635612 1.2         0.9         -62.731      9.69     0.152    3.65        0.04        0.001       0.003       0.0004      2.80 
WLM         0.47734981  -15.47823383 1.5         1.2         -25.056      16.393   0.084    8.37        0.08        0.002       0.005       0.0004      3.11 
WLM         0.47626956  -15.47905661 2.2         1.9         7.125        38.652   0.051    21.75       0.2         0.002       0.005       0.0003      3.46 
WLM         0.474611152 -15.47965569 4.3         1.3         13.191       51.02    0.081    14.79       0.14        0.001       0.002       0.0002      3.55 
WLM         0.500530146 -15.47594264 1.3         0.8         -69.917      8.881    0.145    3.43        0.03        0.001       0.002       0.0003      2.95 
WLM         0.496671717 -15.47664501 1.1         1           -46.092      10.462   0.137    4.04        0.04        0.001       0.002       0.0003      3.03 
WLM         0.484465021 -15.47790921 1.5         1           -87.549      14.606   0.047    12.73       0.12        0.003       0.005       0.0002      3.17 
WLM         0.485161016 -15.47797243 2           1.6         80.085       30.637   0.038    26.99       0.25        0.003       0.005       0.0002      3.49 
WLM         0.483956612 -15.47643501 3.4         1.1         50.391       35.404   0.058    16.21       0.15        0.002       0.003       0.0002      3.55 
WLM         0.485008743 -15.47581778 4.3         2.7         -91.835      105.953  0.033    51.15       0.48        0.002       0.003       0.0001      4.03 
WLM         0.482425221 -15.47568119 2.4         1.3         -74.22       29.911   0.084    11.46       0.11        0.001       0.002       0.0002      3.48 
WLM         0.491995285 -15.47773625 2           1.4         7.823        25.502   0.049    18.96       0.18        0.003       0.004       0.0002      3.41 
WLM         0.506672459 -15.47366693 1.7         1           -29.201      15.85    0.116    5.98        0.06        0.001       0.003       0.0003      3.14 
WLM         0.507388799 -15.47425747 2.1         1.6         -75.113      30.367   0.083    11.55       0.11        0.001       0.003       0.0003      3.40 
WLM         0.507417471 -15.47524888 2.3         1.6         4.008        33.548   0.052    20.45       0.19        0.002       0.005       0.0003      3.44 
WLM         0.486916349 -15.47865345 2.6         1.2         18.737       29.955   0.097    9.7         0.09        0.001       0.002       0.0002      3.48 
WLM         0.517145284 -15.4746314  1.6         1           -23.919      14.814   0.078    8.82        0.08        0.002       0.004       0.0003      2.87 
WLM         0.499093517 -15.47683256 1.5         0.8         80.127       10.777   0.092    6.39        0.06        0.002       0.003       0.0003      3.04 
WLM         0.498171637 -15.47673976 1.7         0.5         18.148       7.767    0.108    4.57        0.04        0.002       0.003       0.0004      2.90 
WLM         0.498631664 -15.47745457 1.6         1.1         -1.701       17.088   0.096    6.93        0.07        0.001       0.002       0.0002      3.24 
WLM         0.499030182 -15.47578869 3.7         2.9         -66.106      96.947   0.032    58.99       0.55        0.002       0.004       0.0001      3.99 
WLM         0.474230639 -15.48135277 1.3         1           -32.861      12.678   0.114    5.38        0.05        0.001       0.003       0.0004      2.93 
WLM         0.474912149 -15.48153789 1.3         1.1         71.117       12.254   0.092    6.78        0.06        0.002       0.004       0.0004      2.93 
WLM         0.502304178 -15.47676999 2.1         1.5         -52.262      28.826   0.064    14.87       0.14        0.002       0.003       0.0002      3.47 
WLM         0.503077643 -15.47668791 1.9         1.2         -60.618      21.63    0.076    10.27       0.1         0.002       0.003       0.0002      3.34 
WLM         0.502838812 -15.47486564 1.9         1.1         51.017       20.063   0.086    9.27        0.09        0.002       0.003       0.0002      3.31 
WLM         0.502043257 -15.47577013 2.3         1.9         11.55        41.466   0.044    27.08       0.25        0.002       0.004       0.0002      3.62 
WLM         0.486394982 -15.48007749 1.6         0.8         -12.69       11.816   0.163    3.86        0.04        0.001       0.002       0.0003      3.08 
WLM         0.470570331 -15.48222664 2.1         1.7         22.084       33.162   0.033    35.15       0.33        0.004       0.005       0.0002      3.23 
WLM         0.496719566 -15.47841332 2.1         1.4         -1.908       26.625   0.06     15.1        0.14        0.002       0.003       0.0002      3.43 
WLM         0.464995625 -15.48450665 1.3         0.9         10.414       10.566   0.104    5.6         0.05        0.002       0.003       0.0003      2.61 
WLM         0.485847549 -15.48153937 1.6         1.1         -39.66       16.51    0.089    7.69        0.07        0.002       0.003       0.0002      3.22 
WLM         0.47586901  -15.48379073 1.3         1.1         -6.771       12.777   0.095    6.68        0.06        0.002       0.004       0.0004      2.96 
WLM         0.468462434 -15.48524676 1.5         1.2         -19.855      15.702   0.057    13.52       0.13        0.003       0.006       0.0003      2.88 
WLM         0.470284125 -15.48521122 2           1.6         45.642       28.959   0.052    19.09       0.18        0.002       0.004       0.0002      3.16 
WLM         0.481709023 -15.48358091 2.1         1.7         -2.284       32.328   0.033    36.56       0.34        0.004       0.008       0.0003      3.47 
WLM         0.505918538 -15.48015788 2.5         0.9         15.393       21.088   0.135    6.6         0.06        0.001       0.003       0.0003      3.26 
WLM         0.507218014 -15.48001717 1.3         0.8         -31.347      9.898    0.109    5.13        0.05        0.002       0.005       0.0005      2.90 
WLM         0.47500042  -15.47309277 1.7         1.1         13.234       17.854   0.048    15.95       0.15        0.003       0.007       0.0004      3.11 
WLM         0.474754773 -15.47356398 3.4         1.5         13.098       46.725   0.036    35.71       0.34        0.003       0.006       0.0002      3.53 
WLM         0.48269986  -15.47914469 2.9         2.1         76.64        57.348   0.02     65.37       0.61        0.004       0.007       0.0001      3.76 
WLM         0.481005356 -15.47957821 3.6         3.1         -11.519      99.704   0.019    104.95      0.98        0.004       0.007       0.0002      3.97 
WLM         0.481349319 -15.48050919 2.4         1.5         -23.484      33.933   0.04     27.15       0.26        0.003       0.006       0.0002      3.50 
WLM         0.476666509 -15.47389096 1.6         1           30.723       13.921   0.056    11.66       0.11        0.003       0.008       0.0004      3.04 
WLM         0.47606172  -15.47430584 2.7         1.6         -14.098      38.611   0.04     31.51       0.3         0.003       0.007       0.0003      3.47 
WLM         0.481865879 -15.47806391 1.6         1.3         -79.74       19.998   0.053    14.25       0.13        0.002       0.004       0.0002      3.29 
WLM         0.480316927 -15.47679302 3.3         2.5         19.377       75.035   0.03     52.48       0.49        0.002       0.005       0.0002      3.84 
WLM         0.480842444 -15.47782963 1.1         0.9         -29.978      9.788    0.093    5.72        0.05        0.002       0.004       0.0004      2.96 
WLM         0.479972461 -15.47801667 2.7         1.8         8.163        45.36    0.045    25.71       0.24        0.002       0.004       0.0002      3.61 
WLM         0.482976971 -15.48036243 3           1.8         -36.726      49.468   0.045    24.58       0.23        0.002       0.003       0.0001      3.70 
WLM         0.478692052 -15.47459735 1.4         1.1         -23.776      14.201   0.085    8.05        0.08        0.002       0.005       0.0004      3.09 
WLM         0.478632154 -15.47543581 2.9         2.6         -16.506      67.624   0.027    59.93       0.56        0.003       0.007       0.0002      3.76 
WLM         0.479260057 -15.48071987 2           1.6         18.853       29.666   0.055    18.51       0.17        0.002       0.005       0.0003      3.40 
WLM         0.479537458 -15.48132666 1.6         1.4         29.048       20.907   0.07     11.63       0.11        0.002       0.005       0.0003      3.25 
WLM         0.480571411 -15.48205043 2           1.5         9.966        26.712   0.064    14.36       0.14        0.002       0.004       0.0003      3.38 
WLM         0.480376712 -15.48276028 2.7         1.4         13.262       33.448   0.059    17.18       0.16        0.002       0.004       0.0002      3.47 
WLM         0.475412999 -15.4713046  1.3         1.1         -50.146      13.445   0.094    6.89        0.07        0.002       0.004       0.0004      3.00 
WLM         0.475565804 -15.47205409 2.6         1.8         -59.554      42.713   0.046    25.25       0.24        0.002       0.005       0.0002      3.51 
WLM         0.47687477  -15.47295643 2.7         2           -34.424      49.585   0.038    33.76       0.32        0.002       0.006       0.0002      3.60 
WLM         0.481864193 -15.4773243  1           0.8         51.572       7        0.134    3.16        0.03        0.002       0.003       0.0004      2.84 
WLM         0.472972796 -15.47157682 3.2         2.5         67.645       72.549   0.025    74.08       0.7         0.004       0.007       0.0002      3.68 
WLM         0.471445118 -15.47275275 2.8         2.1         -45.372      54.486   0.019    112.75      1.06        0.007       0.013       0.0003      3.51 
WLM         0.47425037  -15.47248158 1.7         1.5         71.713       23.293   0.078    9.24        0.09        0.001       0.003       0.0002      3.21 
WLM         0.476875289 -15.47201212 2.3         1.6         22.019       35.004   0.054    19.76       0.19        0.002       0.005       0.0003      3.45 
WLM         0.477783678 -15.47401353 2.7         1.6         3.802        40.604   0.057    18.01       0.17        0.002       0.004       0.0002      3.53 
WLM         0.47981432  -15.47904785 2.4         1           -88.816      20.92    0.08     9.49        0.09        0.002       0.003       0.0003      3.27 
WLM         0.478046444 -15.48141938 3.6         2.9         36.099       96.785   0.027    73.26       0.69        0.003       0.007       0.0002      3.88 
WLM         0.478060746 -15.48286548 2.5         1.5         -46.4        34.845   0.062    15.39       0.14        0.002       0.004       0.0003      3.43 
WLM         0.479114664 -15.48382811 1.4         1           -10.857      13.504   0.088    7.51        0.07        0.002       0.005       0.0004      3.04 
WLM         0.478114885 -15.48421354 1.9         1.6         -87.449      29.085   0.061    15.57       0.15        0.002       0.005       0.0003      3.35 
WLM         0.483746346 -15.48155459 3           1.4         29.031       38.948   0.068    14.67       0.14        0.001       0.002       0.0002      3.60 
WLM         0.494144686 -15.48017582 3.1         2.3         32.25        65.72    0.018    110.38      1.04        0.006       0.01        0.0002      3.82 
WLM         0.494689642 -15.48169994 2.3         1.8         25.219       38.071   0.04     30.16       0.28        0.003       0.005       0.0002      3.59 
WLM         0.503478882 -15.48090329 0.9         0.7         -46.923      6.063    0.172    2.6         0.03        0.001       0.003       0.0005      2.76 
WLM         0.499847703 -15.48137187 2.2         0.8         -3.911       16.154   0.11     6.35        0.06        0.001       0.002       0.0003      3.21 
WLM         0.485119997 -15.48295497 2.1         1.5         -13.127      29.362   0.08     11.11       0.1         0.001       0.002       0.0002      3.47 
WLM         0.486210788 -15.48275867 2           1.6         26.177       28.414   0.061    15.25       0.14        0.002       0.003       0.0002      3.46 
WLM         0.473694819 -15.48364019 1.6         1.1         -31.966      15.666   0.065    10.98       0.1         0.002       0.005       0.0003      3.00 
WLM         0.47238598  -15.48391284 2.5         2           7.025        46.877   0.023    70.96       0.67        0.005       0.009       0.0002      3.44 
WLM         0.473407993 -15.48554739 2.1         1.7         -28.031      32.422   0.043    24.69       0.23        0.003       0.005       0.0002      3.30 
WLM         0.474114112 -15.48431007 2.1         1.7         -17.495      32.645   0.05     21.03       0.2         0.002       0.004       0.0002      3.33 
WLM         0.497751824 -15.4806334  3.2         2.4         -28.284      71.645   0.023    94.52       0.89        0.005       0.008       0.0002      3.86 
WLM         0.497879821 -15.48143069 2.9         2           -17.886      53.657   0.023    83.64       0.79        0.005       0.009       0.0002      3.74 
WLM         0.498475321 -15.4798926  1.3         1           51.704       11.529   0.075    8.07        0.08        0.002       0.004       0.0003      3.07 
WLM         0.496444193 -15.4801336  1.9         1.5         -34.204      26.249   0.1      9.26        0.09        0.001       0.002       0.0002      3.42 
WLM         0.478721826 -15.48548581 2.1         1.4         25.373       26.084   0.075    11.67       0.11        0.002       0.004       0.0003      3.31 
WLM         0.471227582 -15.48705956 1           0.8         73.563       8.053    0.121    4.22        0.04        0.002       0.003       0.0003      2.62 
WLM         0.49735368  -15.48322125 1.8         1.3         -12.526      21.032   0.065    12.75       0.12        0.002       0.004       0.0002      3.33 
WLM         0.484498418 -15.48538248 1.6         1.4         -17.102      19.631   0.069    11.64       0.11        0.002       0.004       0.0002      3.29 
WLM         0.476354935 -15.48643831 1.8         1.3         -14.194      21.528   0.048    19.29       0.18        0.003       0.007       0.0003      3.18 
WLM         0.475759048 -15.48695951 1.2         1           -8.211       11.442   0.097    6.2         0.06        0.002       0.004       0.0004      2.89 
WLM         0.494476324 -15.48422577 1.8         1.3         14.637       21.669   0.073    11.17       0.11        0.002       0.003       0.0002      3.34 
WLM         0.481916134 -15.48590726 1.1         0.9         18.204       9.733    0.151    3.43        0.03        0.001       0.003       0.0004      2.94 
WLM         0.482358174 -15.48618161 1.5         0.8         -28.972      11.025   0.124    4.75        0.05        0.001       0.003       0.0004      3.01 
WLM         0.480382436 -15.48598439 3.2         1.9         -31.409      55.375   0.045    30.44       0.29        0.002       0.005       0.0002      3.67 
WLM         0.491829204 -15.48494519 1.9         1.2         -2.802       21.183   0.063    13.24       0.12        0.002       0.004       0.0002      3.33 
WLM         0.503748558 -15.48307392 2.1         1.4         -4.124       26.355   0.04     27.11       0.25        0.004       0.007       0.0003      3.39 
WLM         0.491228024 -15.4861244  1.4         0.9         -5.995       11.528   0.109    5.48        0.05        0.002       0.003       0.0003      3.07 
WLM         0.518532579 -15.4824466  0.8         0.6         -70.421      4.661    0.186    2.19        0.02        0.002       0.003       0.0006      2.33 
WLM         0.488376486 -15.48557413 1.8         1.6         -40.983      26.371   0.055    17.12       0.16        0.002       0.004       0.0002      3.43 
WLM         0.4877085   -15.48577235 1.4         1           -55.729      12.206   0.064    9.59        0.09        0.003       0.005       0.0003      3.09 
WLM         0.4877121   -15.48525448 1.5         1.1         -33.383      15.252   0.082    8.74        0.08        0.002       0.003       0.0003      3.19 
WLM         0.487138219 -15.48665156 3.4         2.6         67.262       79.603   0.034    51.34       0.48        0.002       0.004       0.0001      3.91 
WLM         0.481907006 -15.48740946 2.1         1.3         20.208       25.542   0.068    12.52       0.12        0.002       0.004       0.0003      3.36 
WLM         0.481121382 -15.48796684 2.2         1.5         -1.679       29.123   0.051    20.57       0.19        0.002       0.006       0.0003      3.39 
WLM         0.472437122 -15.48983094 1.1         0.8         7.183        7.351    0.159    3.04        0.03        0.001       0.002       0.0004      2.60 
WLM         0.493218347 -15.48722899 1.4         1.2         -3.245       15.482   0.088    7.79        0.07        0.002       0.003       0.0003      3.20 
WLM         0.477277243 -15.48858674 1.7         1.5         -24.362      23.876   0.055    16.86       0.16        0.002       0.006       0.0003      3.23 
WLM         0.477137771 -15.48923495 1.6         1.4         -14.4        20.522   0.051    17.04       0.16        0.003       0.007       0.0003      3.16 
WLM         0.476198909 -15.48925153 2           1.2         -28.798      21.864   0.071    10.86       0.1         0.002       0.004       0.0003      3.17 
WLM         0.478489956 -15.48933252 3           1.4         -30.777      38.428   0.06     17.51       0.16        0.002       0.004       0.0002      3.46 
WLM         0.476488709 -15.48834328 1           0.6         -23.28       5.532    0.211    1.98        0.02        0.001       0.003       0.0006      2.59 
WLM         0.474308963 -15.49021556 2           1.8         -11.077      31.701   0.027    48.92       0.46        0.005       0.01        0.0003      3.29 
WLM         0.494302541 -15.48681906 1.5         1.3         2.436        17.763   0.114    6.31        0.06        0.001       0.002       0.0002      3.25 
WLM         0.471964591 -15.49133368 1.1         0.7         -7.236       7.013    0.129    3.82        0.04        0.002       0.003       0.0004      2.55 
WLM         0.495699061 -15.48775828 1.7         1.1         -17.276      17.137   0.066    11.62       0.11        0.002       0.004       0.0003      3.24 
WLM         0.480608267 -15.4900548  2           1.3         12.156       22.869   0.088    8.99        0.08        0.001       0.003       0.0003      3.27 
WLM         0.479612738 -15.49101945 1.5         1.1         23.587       14.699   0.087    7.69        0.07        0.002       0.005       0.0004      3.05 
WLM         0.475350247 -15.49224181 0.9         0.6         29.616       4.996    0.171    2.31        0.02        0.002       0.003       0.0005      2.50 
WLM         0.4945881   -15.48927215 2.3         1.1         -44.319      23.336   0.075    11.19       0.11        0.002       0.003       0.0002      3.37 
WLM         0.495947745 -15.48958128 1.5         1.3         -19.684      17.691   0.09     8.41        0.08        0.002       0.003       0.0003      3.25 
WLM         0.484549655 -15.48879266 3.4         2.3         1.291        72.898   0.018    115.05      1.08        0.005       0.01        0.0002      3.84 
WLM         0.483533683 -15.48928172 2.7         1.4         16.011       33.347   0.028    47.12       0.44        0.005       0.01        0.0003      3.49 
WLM         0.48570906  -15.48997337 3.2         2.1         -41.318      61.877   0.032    52.28       0.49        0.003       0.005       0.0002      3.78 
WLM         0.485783316 -15.49059433 1.9         1.1         -27.124      20.148   0.048    18.9        0.18        0.003       0.006       0.0003      3.29 
WLM         0.483722308 -15.4905147  3.2         2.6         -2.081       76.928   0.025    70.52       0.66        0.003       0.007       0.0002      3.85 
WLM         0.483531845 -15.49159616 2.1         1.2         -62.734      23.189   0.08     10.16       0.1         0.002       0.003       0.0003      3.31 
WLM         0.479508401 -15.49286556 0.8         0.8         34.164       5.315    0.201    1.97        0.02        0.001       0.003       0.0006      2.60 
WLM         0.501088114 -15.48921425 1.7         1.6         25.893       24.19    0.059    16.8        0.16        0.002       0.005       0.0003      3.36 
WLM         0.500952349 -15.48970836 2.3         1.1         -7.994       22.617   0.066    13.73       0.13        0.002       0.004       0.0003      3.33 
WLM         0.50206606  -15.4892254  3.1         2.1         34.634       61.158   0.05     26.94       0.25        0.002       0.003       0.0002      3.75 
WLM         0.480171912 -15.49303581 1.2         0.5         -73.665      5.975    0.216    2.15        0.02        0.001       0.003       0.0007      2.66 
WLM         0.502685688 -15.49026434 1.1         0.7         41.74        7.164    0.132    3.95        0.04        0.002       0.004       0.0006      2.80 
WLM         0.481853552 -15.49370392 1.4         1           -16.536      12.315   0.087    7.37        0.07        0.002       0.005       0.0005      3.00 
WLM         0.498516473 -15.49094988 1.6         1.3         -66.163      19.307   0.096    7.69        0.07        0.001       0.002       0.0002      3.28 
WLM         0.497418955 -15.49112606 2.7         1.6         -2.512       38.73    0.063    16.45       0.15        0.001       0.002       0.0002      3.59 
WLM         0.495552588 -15.49178094 1.6         1.3         -45.647      17.957   0.078    9.56        0.09        0.002       0.003       0.0002      3.26 
WLM         0.474025368 -15.4953471  1.4         0.8         -2.383       10.129   0.117    4.84        0.05        0.002       0.003       0.0003      2.75 
WLM         0.505208602 -15.48919126 1.3         1           33.769       12.593   0.118    5.01        0.05        0.001       0.003       0.0004      3.01 
WLM         0.505955768 -15.48987566 2.2         1.6         -4.757       31.248   0.042    25.73       0.24        0.003       0.008       0.0003      3.38 
WLM         0.505195921 -15.4906993  1.7         1.1         -0.345       17.532   0.07     10.7        0.1         0.002       0.005       0.0004      3.14 
WLM         0.49389022  -15.49239043 0.7         0.7         74.942       5.069    0.218    1.71        0.02        0.001       0.002       0.0004      2.71 
WLM         0.49329695  -15.49238028 1.8         1.1         -93.79       17.317   0.111    6.12        0.06        0.001       0.002       0.0002      3.24 
WLM         0.506011254 -15.49146679 1.5         1           -18.592      13.988   0.087    7.68        0.07        0.002       0.005       0.0004      3.03 
WLM         0.492098661 -15.49367334 1           0.8         -64.794      7.541    0.147    3.31        0.03        0.002       0.003       0.0004      2.88 
WLM         0.482094239 -15.49524613 1.3         0.8         -0.437       10.133   0.152    3.63        0.04        0.001       0.003       0.0005      2.91 
WLM         0.494343892 -15.49381785 1.6         1.4         53.844       21.117   0.081    9.62        0.09        0.002       0.003       0.0002      3.33 
WLM         0.510346634 -15.49220116 1.1         0.6         -32.775      6.501    0.146    3.21        0.03        0.002       0.003       0.0005      2.62 
WLM         0.49483463  -15.49460109 2.4         1           -42.818      21.311   0.098    7.98        0.08        0.001       0.002       0.0002      3.33 
WLM         0.507016884 -15.49364645 1.3         1           -22.282      11.787   0.096    6.33        0.06        0.002       0.004       0.0004      2.93 
WLM         0.491187974 -15.49698708 1.2         0.7         -8.218       7.956    0.138    3.62        0.04        0.002       0.003       0.0004      2.88 
WLM         0.501827087 -15.49334066 1.4         0.9         -65.66       12.321   0.027    24.55       0.23        0.007       0.016       0.0004      3.03 
WLM         0.502183401 -15.49368406 2.6         2           10.784       46.097   0.017    79.75       0.75        0.006       0.014       0.0003      3.60 
WLM         0.503032029 -15.49317574 2.3         1.3         4.398        26.773   0.031    27.86       0.26        0.004       0.009       0.0003      3.35 
WLM         0.503941008 -15.49289579 2.1         1.8         23.728       34.623   0.038    27.54       0.26        0.003       0.007       0.0003      3.45 
WLM         0.504148435 -15.49380357 2.5         1.5         10.802       34.314   0.049    18.88       0.18        0.002       0.005       0.0002      3.44 
WLM         0.503266147 -15.49476711 3.6         2.7         31.385       88.094   0.032    49.38       0.46        0.002       0.005       0.0002      3.85 
WLM         0.5007825   -15.49440246 3.2         2           -40.169      57.918   0.048    25.18       0.24        0.002       0.003       0.0002      3.71 
WLM         0.499052477 -15.49170383 1.8         1.2         -28.295      19.476   0.063    12.48       0.12        0.002       0.004       0.0003      3.28 
WLM         0.499447296 -15.49213986 2.6         1.1         -9.254       26.269   0.075    12          0.11        0.002       0.003       0.0002      3.40 
WLM         0.498189948 -15.49229508 1.3         0.9         -63.213      11.285   0.118    4.78        0.05        0.001       0.003       0.0003      3.05 
WLM         0.500731857 -15.49238212 5.3         2.1         64.844       99.947   0.043    39.54       0.37        0.001       0.003       0.0001      3.96 
WLM         0.503008861 -15.49179399 6.2         2.4         -49.624      135.854  0.047    39.47       0.37        0.001       0.002       0.0001      4.07 
WLM         0.496859862 -15.49638036 2.3         1.3         7.961        27.94    0.063    14.75       0.14        0.002       0.004       0.0002      3.42 
WLM         0.495297726 -15.49589379 1.8         0.8         -18.687      14.046   0.128    4.94        0.05        0.001       0.002       0.0003      3.13 
WLM         0.448122515 -15.50534402 1.1         0.8         -6.559       7.933    0.127    4.03        0.04        0.002       0.011       0.0014      1.56 
WLM         0.495223025 -15.49835864 1.6         1           -14.123      14.867   0.115    5.73        0.05        0.001       0.003       0.0003      3.14 
WLM         0.506154754 -15.49684761 0.8         0.6         -37.996      4.718    0.201    1.99        0.02        0.001       0.003       0.0007      2.53 
WLM         0.49370259  -15.49904236 2.4         1.6         -15.14       34.943   0.034    36.01       0.34        0.004       0.007       0.0003      3.51 
WLM         0.481530694 -15.50117314 1.9         1           -56.5        17.81    0.117    6.14        0.06        0.001       0.003       0.0003      3.11 
WLM         0.506468618 -15.49816158 1.4         0.5         -14.534      7.095    0.171    2.84        0.03        0.001       0.003       0.0005      2.70 
WLM         0.482648767 -15.50120505 1.5         1           34.638       13.098   0.108    5.91        0.06        0.002       0.004       0.0004      2.99 
WLM         0.482295871 -15.50185614 1.6         1.2         -45.843      18.262   0.063    13.06       0.12        0.002       0.006       0.0004      3.13 
WLM         0.457357107 -15.50636153 1.2         1.1         74.43        12.173   0.092    6.71        0.06        0.002       0.007       0.0006      2.25 
WLM         0.499907163 -15.49726429 3.2         1.8         -18.408      53.339   0.031    47.8        0.45        0.003       0.007       0.0002      3.67 
WLM         0.500124132 -15.49836828 5.4         3.2         1.582        159.575  0.016    165.62      1.55        0.004       0.009       0.0002      4.13 
WLM         0.49662999  -15.49958366 3.4         2.9         70.151       89.464   0.034    51.14       0.48        0.002       0.004       0.0002      3.90 
WLM         0.497693879 -15.49978025 2.4         1.6         -43.933      35.354   0.046    24.72       0.23        0.002       0.005       0.0003      3.49 
WLM         0.497372315 -15.49903992 2.2         0.9         -61.723      18.848   0.068    12.12       0.11        0.002       0.005       0.0003      3.23 
WLM         0.502204618 -15.49771975 3.3         2.2         14.338       67.248   0.019    103.6       0.97        0.005       0.014       0.0003      3.73 
WLM         0.49946264  -15.50072    1.6         1           -30.059      14.54    0.118    5.53        0.05        0.001       0.003       0.0004      3.08 
WLM         0.496167044 -15.50186828 2.2         1.1         -21.783      22.134   0.129    6.95        0.07        0.001       0.003       0.0003      3.28 
WLM         0.491342132 -15.50360233 2.2         1.4         -0.608       29.333   0.051    19.87       0.19        0.002       0.006       0.0003      3.39 
WLM         0.490821443 -15.50424337 1.9         1           -20.08       17.142   0.082    8.62        0.08        0.002       0.004       0.0004      3.15 
WLM         0.49442054  -15.50417826 1.4         0.9         -20.129      11.602   0.101    5.89        0.06        0.002       0.004       0.0004      2.99 
WLM         0.485967559 -15.50592514 2.1         1.2         -45.048      22.226   0.077    10.38       0.1         0.002       0.004       0.0003      3.22 
WLM         0.499284917 -15.50314053 3.3         2.5         -19.21       75.353   0.03     52.01       0.49        0.002       0.006       0.0002      3.78 
WLM         0.500385124 -15.50345637 3.7         1.8         -26.033      60.233   0.045    31.09       0.29        0.002       0.005       0.0002      3.67 
WLM         0.49780082  -15.50421465 2.5         1.3         -13.134      30.108   0.066    15.19       0.14        0.002       0.004       0.0003      3.38 
WLM         0.498640377 -15.50443664 2           1.6         -20.487      29.299   0.052    18.02       0.17        0.002       0.006       0.0003      3.36 
WLM         0.498963466 -15.5050105  2           1.3         -26.615      23.117   0.068    12.91       0.12        0.002       0.005       0.0004      3.25 
WLM         0.500555456 -15.50219942 2.3         1.7         -62.322      36.074   0.066    15          0.14        0.001       0.004       0.0003      3.45 
WLM         0.50146637  -15.50230156 2.3         1.8         -67.208      37.848   0.056    18.22       0.17        0.002       0.004       0.0002      3.46 
WLM         0.50100137  -15.50445135 2.5         1.6         78.119       34.988   0.09     10.5        0.1         0.001       0.003       0.0002      3.42 
WLM         0.515743137 -15.50347994 2.1         1.4         -15.958      26.64    0.045    22          0.21        0.003       0.005       0.0002      3.07 
WLM         0.510718105 -15.50645024 2           1.4         -16.398      25.943   0.043    23.97       0.23        0.003       0.005       0.0002      3.12 
WLM         0.503599109 -15.50685577 2.4         1.5         -15.09       34.263   0.044    23.93       0.22        0.002       0.005       0.0002      3.37 
WLM         0.50373067  -15.50763299 2.7         1.3         -10.05       30.978   0.046    21.59       0.2         0.002       0.005       0.0002      3.32 
WLM         0.502101003 -15.50989339 1.5         0.7         -7.429       9.565    0.136    4.11        0.04        0.001       0.003       0.0004      2.81 
WLM         0.497712541 -15.51292436 1.8         1           -9.389       15.927   0.064    11.92       0.11        0.003       0.006       0.0004      3.04 
WLM         0.497227224 -15.51493639 1.3         0.8         -29.71       9.474    0.133    4.1         0.04        0.001       0.003       0.0004      2.81 
WLM         0.509866739 -15.51380852 1.4         0.7         -17.132      8.707    0.145    3.59        0.04        0.001       0.002       0.0004      2.63 
WLM         0.424876369 -15.52771292 1           0.9         -84.987      8.637    0.118    4.49        0.04        0.002       0.011       0.0014      1.60 
WLM         0.509105842 -15.51688412 1.7         0.6         -7.48        9.79     0.129    4.15        0.04        0.001       0.003       0.0003      2.68 
WLM         0.50105008  -15.51791639 2.7         1.4         -33.502      33.968   0.046    23.66       0.22        0.002       0.004       0.0002      3.30 
WLM         0.50220832  -15.51730358 1.1         0.9         4.78         8.881    0.108    4.93        0.05        0.002       0.003       0.0004      2.71 
WLM         0.504055463 -15.52094161 1.1         0.8         -14.761      8.293    0.162    3.16        0.03        0.001       0.002       0.0003      2.62 
WLM         0.498735587 -15.52222688 1.4         0.8         -24.166      9.831    0.121    4.56        0.04        0.002       0.003       0.0003      2.74 
WLM         0.478687507 -15.52536549 1.2         0.8         -23.479      8.987    0.123    4.54        0.04        0.002       0.003       0.0004      2.61 
WLM         0.501880397 -15.52400766 1.2         0.8         -13.534      9.399    0.178    3.15        0.03        0.001       0.002       0.0003      2.68 
WLM         0.502391616 -15.52436386 1.6         0.5         -17.362      7.75     0.174    2.73        0.03        0.001       0.002       0.0003      2.59 
WLM         0.456282468 -15.54764195 1.1         0.8         1.461        8.367    0.112    4.62        0.04        0.002       0.012       0.0014      1.59 
WLM         0.514426914 -15.53939926 0.9         0.6         1.231        5.291    0.182    2.27        0.02        0.001       0.004       0.0008      2.13 
WLM         0.514101754 -15.5396481  1.3         0.7         19.335       7.713    0.16     2.92        0.03        0.001       0.004       0.0006      2.30 
WLM         0.506338971 -15.54336979 1.8         0.8         -26.099      13.73    0.096    6.83        0.06        0.002       0.004       0.0004      2.67 
WLM         0.518613089 -15.54177217 1.2         0.7         -26.309      7.575    0.156    3.05        0.03        0.001       0.005       0.0007      2.19 
WLM         0.516722443 -15.54376912 1.7         0.8         -15.298      12.44    0.117    5.11        0.05        0.001       0.004       0.0005      2.48 
NGC 6822    296.3027772 -14.95809717 2.3         1.3         166.231      26.135   0.059    97.5        0.92        0.013       0.049       0.003       2.89 
NGC 6822    296.2692835 -14.96097029 2.4         1.3         162.346      26.197   0.084    67.27       0.63        0.009       0.034       0.0029      2.89 
NGC 6822    296.3224302 -14.95261014 1.4         0.8         196.819      9.044    0.189    18.85       0.19        0.007       0.028       0.0052      2.43 
NGC 6822    296.3307831 -14.9501808  2.1         1.2         178.948      20.84    0.085    58.05       0.55        0.01        0.037       0.0032      2.79 
NGC 6822    296.2803309 -14.95629892 1.9         1.2         151.96       19.696   0.116    43.11       0.41        0.007       0.029       0.0034      2.76 
NGC 6822    296.2736385 -14.95624454 2.9         1.7         170.06       41.913   0.031    253.87      2.38        0.021       0.08        0.0026      3.09 
NGC 6822    296.2925149 -14.95218794 1.3         0.8         151.768      8.788    0.148    23.86       0.23        0.009       0.036       0.0053      2.41 
NGC 6822    296.2857853 -14.94940768 2.1         1           161.579      17.132   0.099    47.62       0.45        0.01        0.037       0.0037      2.70 
NGC 6822    296.2136475 -14.95552692 2.1         1.4         167.199      24.405   0.074    73.15       0.69        0.01        0.043       0.0032      2.87 
NGC 6822    296.2886929 -14.94351276 3.1         2.1         169.424      53.197   0.03     283.7       2.66        0.018       0.071       0.0022      3.20 
NGC 6822    296.2885664 -14.94149577 1.9         1           165.554      15.19    0.157    30.75       0.3         0.007       0.027       0.0042      2.65 
NGC 6822    296.2689131 -14.94348126 1.5         1           147.664      12.204   0.138    29.67       0.29        0.008       0.032       0.0044      2.56 
NGC 6822    296.2818807 -14.94131193 1.9         1.5         169.666      24.797   0.062    87.29       0.82        0.012       0.047       0.0029      2.86 
NGC 6822    296.2715201 -14.94261313 2.3         1.5         167.093      28.333   0.086    69.49       0.66        0.008       0.032       0.0028      2.92 
NGC 6822    296.256864  -14.94444535 1.9         1.3         170.089      21.829   0.09     57.35       0.54        0.009       0.035       0.0031      2.81 
NGC 6822    296.2830294 -14.93915546 2           1.3         164.529      21.314   0.076    68.7        0.65        0.011       0.043       0.0033      2.80 
NGC 6822    296.2789629 -14.93962571 1.9         1.4         167.344      21.937   0.088    58.82       0.56        0.009       0.036       0.0032      2.81 
NGC 6822    296.2801522 -14.93910366 2.8         0.8         163.775      19.407   0.114    44.64       0.42        0.008       0.03        0.0035      2.76 
NGC 6822    296.3009336 -14.93567693 1.6         0.9         168.698      12.869   0.124    32.87       0.32        0.009       0.034       0.0042      2.58 
NGC 6822    296.2676445 -14.940782   3.1         1.8         193.183      47.665   0.058    124.3       1.17        0.009       0.035       0.002       3.15 
NGC 6822    296.287582  -14.93759389 3.2         1.5         169.863      40.485   0.045    155.68      1.46        0.013       0.051       0.0024      3.08 
NGC 6822    296.3173447 -14.93321884 2.8         1.5         166.255      34.984   0.047    143.09      1.34        0.014       0.054       0.0026      3.01 
NGC 6822    296.2656778 -14.94073333 2.6         1.8         165.592      40.008   0.041    175.98      1.65        0.015       0.058       0.0025      3.07 
NGC 6822    296.2754419 -14.93864583 2.1         1.4         164.796      24.827   0.075    75.32       0.71        0.01        0.04        0.003       2.87 
NGC 6822    296.2839503 -14.93676566 1.9         1           177.22       15.252   0.1      44.55       0.42        0.01        0.039       0.0039      2.65 
NGC 6822    296.2774251 -14.93768272 2.6         1.4         173.35       31.929   0.051    124.42      1.17        0.013       0.052       0.0027      2.97 
NGC 6822    296.2491462 -14.94145767 2.9         1.3         134.62       32.868   0.097    67.03       0.63        0.007       0.027       0.0026      2.99 
NGC 6822    296.3055516 -14.93262981 2.6         1.4         167.768      30.633   0.062    96.86       0.91        0.011       0.042       0.0026      2.96 
NGC 6822    296.2466441 -14.94078155 1.6         0.8         165.251      11.528   0.174    24.59       0.24        0.007       0.028       0.0049      2.53 
NGC 6822    296.2840025 -14.93476087 1           0.9         258.594      7.437    0.188    17.41       0.18        0.008       0.031       0.0058      2.34 
NGC 6822    296.2528441 -14.93883678 2.2         1.3         172.041      24.405   0.075    72.68       0.69        0.01        0.039       0.003       2.86 
NGC 6822    296.290296  -14.9330404  1.6         0.9         170.699      11.314   0.142    27.68       0.27        0.008       0.032       0.0046      2.52 
NGC 6822    296.2726845 -14.93502409 2           0.8         163.273      13.49    0.118    34.59       0.33        0.009       0.034       0.004       2.60 
NGC 6822    296.2829993 -14.93343983 1.6         1           185.148      13.703   0.121    35.2        0.34        0.009       0.034       0.0041      2.61 
NGC 6822    296.3319204 -14.92611952 2.7         1.4         167.231      30.904   0.058    107.8       1.01        0.012       0.046       0.0027      2.96 
NGC 6822    296.2756901 -14.93410395 1.4         1.3         131.507      14.454   0.137    33.2        0.32        0.008       0.03        0.0042      2.63 
NGC 6822    296.2936114 -14.93134507 1.7         0.7         195.237      9.652    0.183    21.24       0.21        0.008       0.029       0.0054      2.45 
NGC 6822    296.2694937 -14.93398351 1.1         1           119.318      9.005    0.194    19.41       0.19        0.007       0.029       0.0055      2.42 
NGC 6822    296.3198417 -14.926483   2.3         1.4         179.691      27.063   0.066    87.75       0.83        0.011       0.043       0.0028      2.90 
NGC 6822    296.2649619 -14.93300033 3           1.8         165.098      46.572   0.027    317.66      2.98        0.023       0.09        0.0026      3.14 
NGC 6822    296.2704358 -14.93181388 1.9         1           160.771      16.051   0.125    36.12       0.35        0.008       0.03        0.0037      2.68 
NGC 6822    296.2850265 -14.92966788 3.2         1.9         163.792      50.522   0.023    385.89      3.62        0.026       0.101       0.0025      3.17 
NGC 6822    296.2668081 -14.93176667 1.7         0.8         171.343      12.205   0.127    33.01       0.32        0.009       0.036       0.0046      2.56 
NGC 6822    296.2628135 -14.93251054 2.7         1.6         168.464      36.351   0.041    175.07      1.64        0.016       0.064       0.0027      3.03 
NGC 6822    296.2755647 -14.9305871  1.5         1.3         110.198      16.221   0.115    39.95       0.38        0.008       0.033       0.0038      2.68 
NGC 6822    296.2783661 -14.92975087 2.5         1.5         167.919      31.171   0.086    75.64       0.71        0.008       0.032       0.0028      2.96 
NGC 6822    296.2793204 -14.92955057 1.9         1.2         175.955      19.667   0.088    57.49       0.54        0.01        0.039       0.0034      2.76 
NGC 6822    296.2647207 -14.93121162 1.6         1           178.979      12.985   0.139    30.48       0.29        0.008       0.031       0.0043      2.58 
NGC 6822    296.2887652 -14.92724537 2.1         1.2         161.284      20.351   0.104    49.23       0.47        0.008       0.032       0.0033      2.78 
NGC 6822    296.318727  -14.92282409 1.5         0.8         163.904      9.701    0.167    21.66       0.21        0.008       0.03        0.005       2.46 
NGC 6822    296.296667  -14.92607455 2.5         1.3         171.325      28.381   0.074    78.9        0.74        0.01        0.037       0.0027      2.92 
NGC 6822    296.2687419 -14.92994303 2           1           175.793      17.763   0.134    38.6        0.37        0.007       0.029       0.0039      2.72 
NGC 6822    296.3075492 -14.92362461 1.4         0.7         145.184      8.107    0.172    20.2        0.2         0.009       0.033       0.0057      2.38 
NGC 6822    296.2736913 -14.92837442 3.4         2.6         174.896      74.513   0.034    283.3       2.66        0.013       0.05        0.0018      3.34 
NGC 6822    296.2765796 -14.92735491 3.6         1.3         167.169      39.618   0.056    121.49      1.14        0.01        0.041       0.0023      3.07 
NGC 6822    296.2596221 -14.92852544 1.7         1.1         176.545      15.656   0.119    37.83       0.36        0.008       0.032       0.0038      2.67 
NGC 6822    296.264892  -14.9269361  1.3         1           184.959      11.341   0.131    29.64       0.29        0.009       0.035       0.0045      2.52 
NGC 6822    296.2945523 -14.92262578 3           1.7         169.991      43.305   0.031    259.35      2.43        0.02        0.079       0.0025      3.11 
NGC 6822    296.2684324 -14.92617188 1.7         1.1         168.778      14.894   0.108    40.53       0.39        0.009       0.036       0.0039      2.64 
NGC 6822    296.275223  -14.92474405 2.7         1.4         167.385      31.901   0.065    97.17       0.91        0.01        0.04        0.0027      2.97 
NGC 6822    296.2629742 -14.92610769 1.3         0.8         169.116      9.333    0.142    24.9        0.24        0.009       0.035       0.005       2.44 
NGC 6822    296.2969564 -14.92127536 1.6         0.9         162.567      12.169   0.141    27.72       0.27        0.008       0.03        0.0043      2.56 
NGC 6822    296.2725469 -14.92416388 1.5         0.7         139.937      9.244    0.173    20.84       0.21        0.008       0.03        0.0052      2.44 
NGC 6822    296.2691769 -14.92380101 1.8         0.8         156.749      12.502   0.135    30.82       0.3         0.008       0.033       0.0044      2.57 
NGC 6822    296.2634383 -14.92417664 1.5         0.8         180.485      10.104   0.154    24.76       0.24        0.008       0.032       0.005       2.47 
NGC 6822    296.2959027 -14.91949015 1.9         1.1         169.177      16.961   0.131    37.23       0.36        0.008       0.029       0.0038      2.70 
NGC 6822    296.27741   -14.92222738 2.8         1.5         170.705      35.872   0.046    146.92      1.38        0.014       0.054       0.0025      3.03 
NGC 6822    296.1892331 -14.93440954 1.4         0.8         176.885      8.909    0.172    20.56       0.2         0.008       0.026       0.0046      2.60 
NGC 6822    296.3123861 -14.91648409 1.7         1.1         164.029      15.999   0.133    35.05       0.34        0.007       0.029       0.0039      2.67 
NGC 6822    296.2882396 -14.91993159 2.7         1.4         162.507      32.163   0.059    104.68      0.98        0.011       0.043       0.0026      2.98 
NGC 6822    296.2805712 -14.92051269 1.6         1.2         170.373      16.224   0.118    39.5        0.38        0.008       0.032       0.0038      2.68 
NGC 6822    296.2650032 -14.92224655 1.8         1.3         157.734      19.08    0.085    60.44       0.57        0.011       0.042       0.0036      2.75 
NGC 6822    296.264456  -14.92224043 1.6         1           158.555      13.822   0.107    45.5        0.43        0.011       0.044       0.0047      2.61 
NGC 6822    296.2620069 -14.92250996 2.5         1.3         168.277      26.825   0.065    87.32       0.82        0.011       0.043       0.0028      2.90 
NGC 6822    296.2809574 -14.91869264 1.2         0.8         187.138      8.11     0.173    19.36       0.19        0.008       0.032       0.0055      2.38 
NGC 6822    296.2619942 -14.92114443 1.4         1.1         174.2        12.815   0.158    27.11       0.26        0.007       0.028       0.0044      2.58 
NGC 6822    296.2988658 -14.91579693 3.3         1.7         169.09       47.37    0.034    240.75      2.26        0.017       0.067       0.0024      3.15 
NGC 6822    296.2916779 -14.91633889 1.7         1.1         185.261      15.962   0.131    34.97       0.33        0.007       0.029       0.0038      2.67 
NGC 6822    296.2678058 -14.91865944 3.1         1.8         166.294      46.476   0.033    241.99      2.27        0.018       0.069       0.0024      3.14 
NGC 6822    296.2700691 -14.91719477 3.4         2.2         146.709      62.871   0.025    376.23      3.53        0.02        0.079       0.0021      3.27 
NGC 6822    296.2844755 -14.91383624 1.8         1.3         181.494      18.998   0.098    48.98       0.46        0.009       0.034       0.0034      2.75 
NGC 6822    296.2666615 -14.91454333 2.1         1.2         156.561      20.211   0.1      51.21       0.49        0.009       0.034       0.0034      2.78 
NGC 6822    296.2932548 -14.910737   1.7         1.2         146.697      17.835   0.13     37.87       0.36        0.007       0.028       0.0037      2.72 
NGC 6822    296.2757354 -14.9132073  2.9         1.9         171.035      45.731   0.03     267.78      2.51        0.02        0.078       0.0024      3.13 
NGC 6822    296.295267  -14.90951032 2.2         1.2         152.01       23.191   0.099    53.64       0.51        0.008       0.031       0.0031      2.84 
NGC 6822    296.2538462 -14.91502672 2.3         1           163.263      18.867   0.12     41.91       0.4         0.008       0.031       0.0037      2.77 
NGC 6822    296.2625621 -14.91321742 1.6         0.6         185.776      8.018    0.18     19.56       0.2         0.008       0.032       0.0058      2.37 
NGC 6822    296.2566529 -14.91392062 4.6         1.7         179.471      65.477   0.039    228.8       2.15        0.012       0.049       0.002       3.30 
NGC 6822    296.2565612 -14.91315312 3.4         1.8         165.612      50.771   0.036    233.11      2.19        0.016       0.065       0.0024      3.19 
NGC 6822    296.2502893 -14.91353212 2.2         1           151.126      17.861   0.108    43.08       0.41        0.008       0.021       0.0022      2.79 
NGC 6822    296.282986  -14.90860653 1.8         1           156.408      14.982   0.097    44.18       0.42        0.01        0.039       0.0038      2.65 
NGC 6822    296.2657229 -14.91039183 1.2         0.8         189.828      7.492    0.198    15.76       0.16        0.007       0.028       0.0055      2.34 
NGC 6822    296.2526924 -14.91212069 1.4         0.8         171.359      9.405    0.162    22          0.22        0.008       0.021       0.0035      2.50 
NGC 6822    296.2621807 -14.91079875 2.4         1.2         171.076      24.367   0.08     68.59       0.65        0.01        0.037       0.003       2.86 
NGC 6822    296.2624621 -14.90950281 1.7         1.1         171.073      15.424   0.14     32.58       0.31        0.007       0.028       0.0039      2.66 
NGC 6822    296.2749253 -14.9075823  2           1.1         182.795      18.186   0.12     40.27       0.38        0.008       0.029       0.0035      2.73 
NGC 6822    296.2537287 -14.9105593  1.8         1.3         155.747      19.462   0.122    41.41       0.39        0.007       0.019       0.0023      2.82 
NGC 6822    296.3072325 -14.89882297 1.9         1           169.49       15.603   0.105    43.67       0.42        0.01        0.037       0.0039      2.66 
NGC 6822    296.3229822 -14.8947415  1.2         0.6         214.696      6.175    0.232    12.46       0.13        0.007       0.027       0.0062      2.26 
NGC 6822    296.2615259 -14.90338311 1.1         0.8         169.851      7.174    0.185    17.06       0.17        0.008       0.027       0.0051      2.37 
NGC 6822    296.295119  -14.8986467  2           1.3         156.222      21.223   0.101    49.77       0.47        0.008       0.031       0.0032      2.80 
NGC 6822    296.2724779 -14.9010501  2.8         1.5         165.241      35.287   0.035    205.71      1.93        0.02        0.077       0.0028      3.02 
NGC 6822    296.297803  -14.89627265 1.4         1.1         183.797      12.486   0.135    29.86       0.29        0.008       0.032       0.0043      2.57 
NGC 6822    296.3069538 -14.89432241 1.8         0.8         165.286      12.435   0.119    34.7        0.33        0.01        0.037       0.0044      2.56 
NGC 6822    296.276435  -14.89855775 1.8         0.6         173.724      8.345    0.193    18.14       0.18        0.007       0.029       0.0055      2.39 
NGC 6822    296.3034058 -14.89248992 1.8         1.5         186.364      22.589   0.079    66.71       0.63        0.01        0.039       0.0031      2.82 
NGC 6822    296.2891165 -14.89426803 2.5         1.7         151.037      34.256   0.086    76.09       0.72        0.008       0.029       0.0025      3.01 
NGC 6822    296.3185899 -14.8890164  1.3         0.8         191.022      7.942    0.187    17.95       0.18        0.008       0.03        0.0056      2.37 
NGC 6822    296.2099001 -14.90326207 1           0.9         102.757      8.005    0.17     19.46       0.19        0.008       0.105       0.0179      2.75 
NGC 6822    296.2549384 -14.89589581 2.1         1.4         169.62       23.872   0.076    71.34       0.67        0.01        0.029       0.0022      3.03 
NGC 6822    296.3143793 -14.88693315 1.9         0.9         159.981      13.995   0.13     34.46       0.33        0.008       0.033       0.0043      2.62 
NGC 6822    296.2891349 -14.88998741 2.7         1.4         161.441      30.678   0.067    91.76       0.86        0.01        0.04        0.0027      2.96 
NGC 6822    296.2946794 -14.88852337 1.9         1           168.405      15.187   0.123    37.2        0.36        0.008       0.032       0.004       2.65 
NGC 6822    296.2977661 -14.88580643 1.6         0.8         165.038      11.21    0.154    24.9        0.24        0.008       0.029       0.0045      2.52 
NGC 6822    296.2411067 -14.89337747 2.3         1.4         164.907      27.233   0.06     97.12       0.91        0.012       0.101       0.0061      3.16 
NGC 6822    296.2659374 -14.88881342 2.1         1.1         168.701      18.625   0.11     45.13       0.43        0.008       0.019       0.0021      2.85 
NGC 6822    296.2846249 -14.88464527 2.2         1.2         167.025      22.267   0.066    81.26       0.77        0.012       0.048       0.0032      2.82 
NGC 6822    296.2082667 -14.89543226 1.7         1.1         168.314      15.465   0.098    43.59       0.41        0.01        0.038       0.0037      3.07 
NGC 6822    296.3021298 -14.88184377 2.7         1.4         173.289      32.67    0.05     129.88      1.22        0.014       0.053       0.0027      2.98 
NGC 6822    296.2636262 -14.88717109 2.4         1.3         166.141      26.523   0.067    86.14       0.81        0.011       0.03        0.002       3.06 
NGC 6822    296.2708305 -14.8856128  1.4         0.8         164.363      9.554    0.161    22.3        0.22        0.008       0.019       0.003       2.52 
NGC 6822    296.2206466 -14.89260153 2.3         1.3         162.502      24.641   0.073    76.33       0.72        0.011       0.074       0.0054      3.26 
NGC 6822    296.2609823 -14.8865286  1.6         1           127.113      12.733   0.126    31.82       0.31        0.009       0.025       0.0032      2.76 
NGC 6822    296.2146024 -14.89306882 2.6         1.6         169.049      34.359   0.048    137.67      1.29        0.014       0.053       0.0026      3.42 
NGC 6822    296.3362694 -14.87470447 1.6         0.7         179.451      10.103   0.19     20.49       0.2         0.007       0.027       0.0051      2.47 
NGC 6822    296.2807726 -14.88137739 1.3         0.7         183.576      8.262    0.173    20.07       0.2         0.008       0.034       0.0058      2.40 
NGC 6822    296.2535246 -14.88473841 2.2         1.5         151.883      28.15    0.063    91.94       0.87        0.011       0.041       0.0026      3.11 
NGC 6822    296.2910022 -14.87913026 1.9         1.2         186.355      18.775   0.106    46.61       0.44        0.008       0.033       0.0035      2.74 
NGC 6822    296.2536531 -14.88211752 1.7         0.8         161.424      11.683   0.157    25.81       0.25        0.008       0.043       0.0067      2.76 
NGC 6822    296.2386731 -14.88374499 1.9         1.3         169.989      20.865   0.085    56.59       0.54        0.009       0.141       0.0121      3.16 
NGC 6822    296.2449184 -14.88211293 1.2         0.7         161.998      7.482    0.183    18.36       0.18        0.008       0.19        0.0348      2.68 
NGC 6822    296.2523086 -14.88084094 2           1.3         147.14       22.585   0.125    43.98       0.42        0.007       0.053       0.0067      3.07 
NGC 6822    296.2600776 -14.8782742  1.6         1.1         179.765      15.802   0.101    44.02       0.42        0.01        0.032       0.0032      2.85 
NGC 6822    296.2390344 -14.88121837 2.7         1.4         167.983      31.546   0.06     106.32      1           0.012       0.137       0.0083      3.35 
NGC 6822    296.300051  -14.87169606 2.4         1.2         160.69       23.129   0.086    61.51       0.58        0.009       0.035       0.0031      2.83 
NGC 6822    296.2661221 -14.87635617 1.7         0.9         166.086      12.846   0.137    30.2        0.29        0.008       0.022       0.0031      2.75 
NGC 6822    296.2314748 -14.88123026 2.5         1.4         147.193      28.29    0.088    67.67       0.64        0.008       0.028       0.0024      3.34 
NGC 6822    296.2106623 -14.88394616 2.1         0.9         180.384      15.807   0.145    36.57       0.35        0.008       0.017       0.0025      3.15 
NGC 6822    296.2441761 -14.87926116 2           1.3         142.424      22.832   0.078    68.4        0.65        0.01        0.178       0.0139      3.19 
NGC 6822    296.207247  -14.88426517 1.8         1           173.352      15.478   0.123    36.72       0.35        0.008       0.017       0.0021      3.15 
NGC 6822    296.242435  -14.87908922 1.5         1.2         144.41       15.184   0.106    40.23       0.38        0.009       0.128       0.0136      3.02 
NGC 6822    296.2581654 -14.87634487 2.6         1.3         166.248      28.916   0.055    110.55      1.04        0.013       0.073       0.0041      3.15 
NGC 6822    296.2197185 -14.8816235  2.1         1.4         170.688      24.843   0.061    90.05       0.85        0.012       0.027       0.0016      3.34 
NGC 6822    296.2288829 -14.88008919 2.1         1.3         169.953      22.407   0.088    59.26       0.56        0.009       0.02        0.0017      3.26 
NGC 6822    296.2141434 -14.88189518 1.4         0.9         157.474      10.427   0.145    25.86       0.25        0.008       0.018       0.0026      2.98 
NGC 6822    296.2646253 -14.87385033 2.3         1           169.517      18.399   0.097    50.78       0.48        0.009       0.028       0.0028      2.90 
NGC 6822    296.2228606 -14.87979526 1.4         1.1         188.113      13.242   0.156    27.73       0.27        0.007       0.015       0.0024      3.07 
NGC 6822    296.2120004 -14.88198514 3.6         2.1         163.627      62.718   0.037    265.35      2.49        0.014       0.031       0.0012      3.76 
NGC 6822    296.2126846 -14.8812013  3.5         2           177.756      59.23    0.028    338.94      3.18        0.02        0.045       0.0013      3.74 
NGC 6822    296.2118771 -14.88302503 3.1         2.2         175.998      57.409   0.036    247.93      2.33        0.015       0.031       0.0012      3.72 
NGC 6822    296.2263754 -14.87798831 1.5         0.8         170.977      10.28    0.153    24.47       0.24        0.008       0.018       0.0027      2.96 
NGC 6822    296.2202253 -14.8786497  3.7         1.7         172.263      52.603   0.043    186.74      1.75        0.012       0.026       0.0012      3.69 
NGC 6822    296.2335552 -14.87598457 2.1         0.8         169.941      13.654   0.127    34.3        0.33        0.009       0.019       0.0024      3.05 
NGC 6822    296.2083238 -14.87950595 2.2         1.3         176.435      23.99    0.091    59.77       0.56        0.009       0.027       0.0025      3.36 
NGC 6822    296.2284349 -14.87604507 2.3         1.3         166.526      24.355   0.067    84.84       0.8         0.012       0.026       0.0017      3.33 
NGC 6822    296.3409775 -14.85947583 2.5         1.2         173.8        25.147   0.068    80.84       0.76        0.011       0.043       0.0029      2.87 
NGC 6822    296.2427802 -14.87354772 3.2         1.5         169.803      40.972   0.053    129.58      1.22        0.011       0.081       0.0044      3.48 
NGC 6822    296.251016  -14.8719296  2           1.1         185.919      18.062   0.15     33.48       0.32        0.006       0.117       0.0177      3.08 
NGC 6822    296.2704438 -14.86898831 2           0.8         181.256      12.674   0.199    23.69       0.23        0.006       0.017       0.0035      2.74 
NGC 6822    296.197805  -14.87947534 2.1         1.5         173.602      26.984   0.087    64.39       0.61        0.008       0.017       0.0015      3.39 
NGC 6822    296.3086033 -14.86307172 2.1         1.4         154.542      24.686   0.073    75.7        0.71        0.01        0.041       0.003       2.86 
NGC 6822    296.2776858 -14.86711069 1.4         1           174.448      12.063   0.143    27.64       0.27        0.008       0.021       0.003       2.71 
NGC 6822    296.2199737 -14.87551991 3.1         1.5         170.001      40.121   0.061    111.76      1.05        0.01        0.036       0.0022      3.60 
NGC 6822    296.2563971 -14.86998199 1.4         0.9         164.523      10.972   0.139    27.94       0.27        0.009       0.162       0.0226      2.82 
NGC 6822    296.2109351 -14.87649957 2.5         1.6         192.999      34.101   0.096    65.58       0.62        0.007       0.029       0.0028      3.53 
NGC 6822    296.2475661 -14.87080924 1.4         0.9         175.473      9.982    0.14     26.16       0.25        0.009       0.096       0.0134      2.85 
NGC 6822    296.2079944 -14.87593367 2.2         1.2         170.54       21.894   0.087    60.05       0.57        0.009       0.043       0.0038      3.34 
NGC 6822    296.2176351 -14.87405214 3           1.9         164.365      46.794   0.026    337.89      3.17        0.025       0.122       0.0033      3.68 
NGC 6822    296.2293831 -14.87206004 1.8         1.2         168.574      18.506   0.105    45.81       0.43        0.008       0.021       0.0022      3.24 
NGC 6822    296.2357627 -14.87087852 2.4         1.4         171.981      27.37    0.068    87.29       0.82        0.011       0.024       0.0016      3.38 
NGC 6822    296.2740218 -14.86514746 2           1           169.695      16.388   0.103    44.39       0.42        0.009       0.026       0.0027      2.86 
NGC 6822    296.2018121 -14.8759113  3.4         2.5         153.037      72.652   0.032    311.44      2.92        0.015       0.054       0.0018      3.85 
NGC 6822    296.3653981 -14.85138623 1.9         1.1         179.735      17.901   0.103    45.76       0.43        0.009       0.034       0.0035      2.72 
NGC 6822    296.2094926 -14.87384086 2.7         1.7         164.921      39.222   0.062    111.18      1.05        0.01        0.053       0.0033      3.61 
NGC 6822    296.2373844 -14.86982956 2.6         1.6         168.674      35.396   0.036    193.71      1.82        0.019       0.04        0.0015      3.48 
NGC 6822    296.2505696 -14.86762045 1.7         1.2         166.171      17.116   0.095    48.55       0.46        0.01        0.109       0.0104      3.08 
NGC 6822    296.210862  -14.8729857  2           1           182.366      16.07    0.119    37.62       0.36        0.008       0.047       0.0056      3.23 
NGC 6822    296.2082951 -14.87339561 2.6         1.5         169.509      32.137   0.088    71.34       0.67        0.008       0.042       0.0037      3.52 
NGC 6822    296.2189762 -14.87156451 1.8         1           161.794      14.154   0.127    34.47       0.33        0.008       0.049       0.0062      3.17 
NGC 6822    296.2353554 -14.86887238 1.5         0.9         193.109      11.533   0.152    26.18       0.25        0.008       0.017       0.0025      3.02 
NGC 6822    296.2150604 -14.87106875 2           1.2         165.46       19.217   0.109    44.5        0.42        0.008       0.052       0.0057      3.31 
NGC 6822    296.27871   -14.86035205 2.7         1.7         168.326      38.147   0.029    265.25      2.49        0.024       0.069       0.0021      3.24 
NGC 6822    296.2681703 -14.8611025  2.1         0.9         171.488      15.899   0.125    38.23       0.36        0.008       0.053       0.0066      2.90 
NGC 6822    296.3092175 -14.85531671 2.2         1.2         180.282      21.128   0.105    50.75       0.48        0.008       0.032       0.0034      2.80 
NGC 6822    296.3084676 -14.85522266 1.5         1           171.44       12.289   0.112    35.76       0.34        0.01        0.039       0.0043      2.56 
NGC 6822    296.1951402 -14.87122789 1.7         1           159.581      13.807   0.12     36.21       0.35        0.009       0.024       0.0028      3.12 
NGC 6822    296.2171146 -14.8677908  3           2           174.018      49.749   0.037    222.12      2.09        0.015       0.121       0.0046      3.74 
NGC 6822    296.2306376 -14.86517375 1.6         0.8         175.431      11.237   0.154    25.54       0.25        0.008       0.044       0.0067      3.07 
NGC 6822    296.1707089 -14.87381817 1.2         0.9         120.962      9.358    0.158    23.42       0.23        0.009       0.177       0.0281      2.77 
NGC 6822    296.2239717 -14.8663017  2.4         1.5         169.496      30.625   0.052    124.38      1.17        0.014       0.102       0.0054      3.53 
NGC 6822    296.2274114 -14.86581355 2.5         1.5         160.325      30.538   0.062    100.08      0.94        0.011       0.073       0.0046      3.51 
NGC 6822    296.2321661 -14.86477345 2.6         1.1         163.412      23.806   0.098    55.78       0.53        0.008       0.041       0.0041      3.39 
NGC 6822    296.1734812 -14.87292008 2.5         1.3         172.086      27.422   0.07     84.32       0.79        0.011       0.202       0.0143      3.26 
NGC 6822    296.1938236 -14.86985199 2.6         1.5         172.374      31.726   0.048    133.43      1.25        0.014       0.033       0.0016      3.47 
NGC 6822    296.2150882 -14.86669943 2           1.5         128.181      24.88    0.089    62.39       0.59        0.009       0.067       0.0059      3.46 
NGC 6822    296.2254672 -14.86513679 1.9         1.1         172.139      17.773   0.105    45.71       0.43        0.009       0.066       0.0069      3.29 
NGC 6822    296.1770952 -14.8721528  2.8         1.5         169.61       36.115   0.044    155.83      1.46        0.015       0.183       0.0082      3.40 
NGC 6822    296.1961015 -14.86867597 2.1         1.3         164.611      23.333   0.081    67.38       0.64        0.01        0.035       0.0028      3.36 
NGC 6822    296.1972236 -14.86741298 2.1         1           182.42       18.38    0.108    44.3        0.42        0.008       0.035       0.0038      3.26 
NGC 6822    296.2037665 -14.86731004 2           1.2         198.085      20.415   0.097    51.4        0.49        0.009       0.057       0.0056      3.34 
NGC 6822    296.2029473 -14.86672677 3.2         1.6         164.506      42.396   0.038    196.36      1.84        0.016       0.104       0.0041      3.66 
NGC 6822    296.2284797 -14.86236175 3.5         1.6         177.69       46.865   0.048    153.59      1.44        0.011       0.089       0.0044      3.72 
NGC 6822    296.1985914 -14.86592606 2.2         1.3         178.109      24.39    0.079    69.18       0.65        0.01        0.049       0.0039      3.40 
NGC 6822    296.1908214 -14.8663118  1.7         1.1         164.999      15.328   0.093    46.98       0.45        0.01        0.022       0.0021      3.14 
NGC 6822    296.2808571 -14.85287121 1.9         0.8         170.796      12.265   0.193    22.81       0.22        0.006       0.017       0.0034      2.72 
NGC 6822    296.2306619 -14.85972417 1.8         1.2         163.917      18.001   0.119    40.28       0.38        0.008       0.059       0.0071      3.32 
NGC 6822    296.1747467 -14.86781618 2.7         1.5         163.504      32.677   0.054    117.86      1.11        0.012       0.212       0.0115      3.34 
NGC 6822    296.2833709 -14.85143393 1.4         0.9         238.733      10.151   0.161    23.35       0.23        0.008       0.023       0.0036      2.66 
NGC 6822    296.3113149 -14.84731843 1.9         1.2         162.149      19.435   0.094    52.21       0.49        0.009       0.036       0.0034      2.76 
NGC 6822    296.1935201 -14.86408001 2.6         1.3         147.183      28.135   0.122    51.75       0.49        0.006       0.018       0.0022      3.43 
NGC 6822    296.1679272 -14.8678075  2.7         1.4         192.187      33.174   0.068    91.51       0.86        0.009       0.109       0.0075      3.27 
NGC 6822    296.2542717 -14.85525044 2.7         1.4         169.136      31.704   0.06     102.85      0.97        0.011       0.027       0.0016      3.39 
NGC 6822    296.2420873 -14.85634828 3.1         1.9         160.976      49.51    0.041    188.08      1.77        0.013       0.059       0.0025      3.70 
NGC 6822    296.163037  -14.86729685 1.8         1           143.994      15.501   0.131    34.73       0.33        0.008       0.033       0.0043      2.86 
NGC 6822    296.2372735 -14.85665259 2.1         1.4         166.631      24.059   0.072    75.45       0.71        0.011       0.076       0.0055      3.42 
NGC 6822    296.2412227 -14.8555858  2           1.1         175.132      19.073   0.121    41.34       0.39        0.007       0.041       0.0049      3.30 
NGC 6822    296.183139  -14.86380087 2.3         1.1         166.932      20.768   0.086    59.42       0.56        0.01        0.036       0.0031      3.20 
NGC 6822    296.1921659 -14.8624353  1.4         1.1         222.081      12.23    0.122    32.2        0.31        0.009       0.02        0.0024      3.06 
NGC 6822    296.1864786 -14.86261295 1.9         1.3         158.28       21.443   0.084    61.56       0.58        0.01        0.021       0.0018      3.25 
NGC 6822    296.174298  -14.86475056 2.2         1.8         157.288      33.907   0.064    100.07      0.94        0.01        0.187       0.0121      3.35 
NGC 6822    296.1816797 -14.86312651 1.9         1.5         165.664      24.076   0.083    65.01       0.61        0.009       0.054       0.0045      3.26 
NGC 6822    296.1943851 -14.86112944 1.6         1.1         177.319      14.251   0.118    36.25       0.35        0.009       0.031       0.0037      3.14 
NGC 6822    296.1906521 -14.8606188  0.6         0.4         214.667      2.017    0.372    5.18        0.08        0.009       0.019       0.007       2.26 
NGC 6822    296.2980482 -14.8452905  2.5         1.4         168.586      29.054   0.064    93.79       0.88        0.011       0.033       0.0022      2.98 
NGC 6822    296.2699022 -14.84909084 2.1         1.3         160.515      21.684   0.075    68.16       0.64        0.011       0.227       0.0172      3.13 
NGC 6822    296.1958621 -14.85911902 2.7         1.5         174.383      34.656   0.052    129.39      1.22        0.013       0.059       0.0031      3.54 
NGC 6822    296.1946566 -14.85926244 2.8         2.1         132.606      49.488   0.058    130.43      1.23        0.009       0.035       0.002       3.69 
NGC 6822    296.2235478 -14.85478589 2           1.2         160.246      19.603   0.092    54.26       0.51        0.009       0.046       0.0043      3.45 
NGC 6822    296.2975013 -14.84408119 2.4         1.5         177.098      29.13    0.061    96.05       0.9         0.011       0.029       0.0018      3.00 
NGC 6822    296.1599392 -14.86393407 2.7         1.5         156.696      34.46    0.063    99.8        0.94        0.01        0.029       0.0018      3.17 
NGC 6822    296.2339913 -14.85279755 1.5         1.1         165.317      13.463   0.143    30.14       0.29        0.008       0.048       0.0069      3.24 
NGC 6822    296.269208  -14.84778126 1.3         1.1         154.996      11.484   0.162    26.13       0.25        0.008       0.162       0.0263      2.87 
NGC 6822    296.2302299 -14.85319934 2           1.3         181.248      21.117   0.088    58.26       0.55        0.009       0.051       0.0046      3.47 
NGC 6822    296.2114707 -14.85571589 1.8         1.1         181.263      16.392   0.108    42.57       0.4         0.009       0.049       0.0053      3.35 
NGC 6822    296.205809  -14.85644806 2.4         1.2         176.478      24.208   0.088    62.46       0.59        0.009       0.061       0.0054      3.48 
NGC 6822    296.2223106 -14.85411128 2.2         1.3         163.648      23.087   0.082    64.85       0.61        0.01        0.044       0.0036      3.53 
NGC 6822    296.1893262 -14.85842943 1.7         1           163.202      14.221   0.141    30.21       0.29        0.007       0.016       0.0022      3.10 
NGC 6822    296.2129613 -14.85498493 1.4         0.8         172.044      10.098   0.17     22.56       0.22        0.008       0.039       0.0067      3.16 
NGC 6822    296.236034  -14.85086418 1.5         0.9         165.294      11.57    0.15     27.27       0.26        0.008       0.05        0.0075      3.18 
NGC 6822    296.2290963 -14.8516558  1.5         1           183.606      13.285   0.126    32.7        0.31        0.008       0.039       0.005       3.29 
NGC 6822    296.1860445 -14.85793058 2.7         1.7         171.939      38.707   0.041    176.09      1.65        0.016       0.034       0.0014      3.50 
NGC 6822    296.1894644 -14.8573456  2.7         1.8         172.246      39.941   0.05     142.96      1.34        0.012       0.026       0.0013      3.55 
NGC 6822    296.2871887 -14.84168919 1.5         0.9         145.435      11.427   0.153    25.39       0.25        0.008       0.021       0.0032      2.69 
NGC 6822    296.2285555 -14.85033379 2.4         1.9         167.246      36.857   0.064    104.78      0.99        0.01        0.04        0.0026      3.75 
NGC 6822    296.2648258 -14.84488172 1.9         1.1         177.569      17.213   0.124    38.79       0.37        0.008       0.062       0.0077      3.10 
NGC 6822    296.2401388 -14.84807248 2.5         1.3         167.32       26.764   0.077    75.33       0.71        0.01        0.064       0.005       3.53 
NGC 6822    296.2715405 -14.84331751 2.3         1.6         176.17       30.119   0.068    88.95       0.84        0.01        0.202       0.0138      3.30 
NGC 6822    296.2205654 -14.84984827 2.8         1.2         165.442      27.875   0.084    67.86       0.64        0.008       0.028       0.0024      3.65 
NGC 6822    296.2493243 -14.84573511 2.9         1.3         162.921      32.34    0.076    81.91       0.77        0.009       0.049       0.0037      3.53 
NGC 6822    296.1699597 -14.85704529 2.8         1.4         167.545      34.047   0.044    154.59      1.45        0.016       0.201       0.009       3.29 
NGC 6822    296.2358333 -14.84741167 1.9         1           183.722      15.863   0.159    30.46       0.29        0.007       0.033       0.0052      3.36 
NGC 6822    296.1904179 -14.85389573 2           1.3         166.618      20.858   0.08     62.06       0.59        0.01        0.022       0.0017      3.27 
NGC 6822    296.1994738 -14.85298175 1.2         0.9         178.158      8.818    0.183    19.62       0.2         0.008       0.054       0.0099      2.98 
NGC 6822    296.2001443 -14.85255103 2.4         1.4         159.765      27.248   0.069    84.55       0.8         0.011       0.08        0.0056      3.48 
NGC 6822    296.2222675 -14.84918082 2.5         1.6         178.304      34.742   0.05     132.18      1.24        0.013       0.041       0.0021      3.75 
NGC 6822    296.2139731 -14.84979899 1.9         1.2         163.783      18.441   0.113    44.28       0.42        0.008       0.033       0.0037      3.45 
NGC 6822    296.2274306 -14.8484369  2.5         1.5         166.722      30.233   0.068    87          0.82        0.01        0.033       0.0023      3.69 
NGC 6822    296.2283668 -14.84779686 2.5         1.7         176.106      34.529   0.076    84.61       0.8         0.008       0.028       0.0021      3.75 
NGC 6822    296.2325525 -14.84733839 3.1         1.7         161.273      44.762   0.047    157.02      1.48        0.012       0.048       0.0023      3.84 
NGC 6822    296.1900509 -14.85290978 2.1         1.2         169.243      20.841   0.094    55.08       0.52        0.009       0.019       0.0018      3.27 
NGC 6822    296.2434662 -14.84503309 1.7         0.8         169.022      11.773   0.134    29.65       0.29        0.009       0.059       0.0079      3.17 
NGC 6822    296.1718157 -14.85544921 2.1         1.2         172.111      20.36    0.075    67.1        0.63        0.011       0.2         0.0152      3.09 
NGC 6822    296.2241527 -14.84754159 1.5         1           176.789      13.27    0.135    34.76       0.33        0.009       0.028       0.0038      3.34 
NGC 6822    296.2468039 -14.84420339 1.8         0.9         170.382      13.258   0.135    30.06       0.29        0.008       0.062       0.0083      3.17 
NGC 6822    296.2496781 -14.84386598 2.2         1.8         191.956      34.362   0.059    110.55      1.04        0.011       0.07        0.0042      3.56 
NGC 6822    296.1944142 -14.85131232 2.2         1.2         161.939      22.808   0.085    62.47       0.59        0.009       0.037       0.0032      3.35 
NGC 6822    296.2281791 -14.84644317 2.5         1.6         172.29       33.508   0.07     90.13       0.85        0.009       0.029       0.002       3.74 
NGC 6822    296.2256065 -14.84669182 3.8         1.3         185.857      41.316   0.092    80.63       0.76        0.007       0.021       0.0019      3.83 
NGC 6822    296.3220801 -14.83242325 1           1           147.774      8.691    0.171    20.3        0.2         0.008       0.031       0.0053      2.41 
NGC 6822    296.2228153 -14.84669769 1.9         0.9         141.514      14.926   0.15     31.8        0.31        0.007       0.023       0.0034      3.39 
NGC 6822    296.1930241 -14.85083631 1.8         1           112.401      14.754   0.158    29.95       0.29        0.007       0.02        0.0032      3.15 
NGC 6822    296.1846608 -14.85203289 2.4         1.4         174.272      28.636   0.061    99.05       0.93        0.012       0.031       0.0019      3.34 
NGC 6822    296.1945735 -14.85024173 2.8         1.3         165.3        30.61    0.073    83.42       0.79        0.009       0.037       0.0027      3.48 
NGC 6822    296.1901602 -14.8507892  2.7         2.2         159.818      50.424   0.039    207.25      1.95        0.014       0.03        0.0012      3.65 
NGC 6822    296.3008089 -14.8346569  2.1         1.2         159.613      20.639   0.091    57.61       0.54        0.01        0.022       0.002       2.86 
NGC 6822    296.2119936 -14.84739162 2.5         1.7         164.657      34.556   0.064    101.05      0.95        0.01        0.041       0.0026      3.72 
NGC 6822    296.2451391 -14.84216846 1.4         0.9         137.776      11.025   0.148    25.57       0.25        0.008       0.052       0.0077      3.15 
NGC 6822    296.232328  -14.84382546 1.8         1.2         172.991      18.384   0.109    45.01       0.43        0.008       0.026       0.0028      3.48 
NGC 6822    296.1967488 -14.84875863 2.8         1.5         157.242      35.446   0.063    103.05      0.97        0.01        0.054       0.0035      3.56 
NGC 6822    296.1656081 -14.8529576  1.2         1.1         175.779      11.42    0.174    23.98       0.23        0.007       0.03        0.0053      2.73 
NGC 6822    296.2270622 -14.84408343 1.4         1           189.646      11.828   0.142    27.22       0.26        0.008       0.024       0.0035      3.29 
NGC 6822    296.2151789 -14.84580726 2.7         1.5         171.912      33.2     0.06     106.27      1           0.011       0.034       0.0021      3.73 
NGC 6822    296.291753  -14.83438465 1.6         1           178.052      13.365   0.121    34.91       0.33        0.009       0.025       0.003       2.77 
NGC 6822    296.2362805 -14.8424218  2.8         1.8         164.434      42.691   0.037    205.96      1.93        0.016       0.055       0.0021      3.84 
NGC 6822    296.1943912 -14.84810025 1.8         0.9         154.941      13.309   0.138    29.62       0.29        0.008       0.029       0.004       3.12 
NGC 6822    296.2286309 -14.84327742 1.7         1.5         225.475      20.876   0.098    52.23       0.49        0.009       0.027       0.0026      3.53 
NGC 6822    296.1898222 -14.84844494 1.4         1           190.376      11.657   0.146    26.8        0.26        0.008       0.017       0.0025      3.01 
NGC 6822    296.2336621 -14.84234942 2.1         1.2         157.239      21.03    0.133    41.93       0.4         0.007       0.021       0.0028      3.54 
NGC 6822    296.2453707 -14.84040908 1.6         1.2         176.875      15.723   0.119    39.11       0.37        0.009       0.051       0.0061      3.32 
NGC 6822    296.1590265 -14.85280503 1.5         1.1         175.963      14.284   0.103    43.52       0.41        0.01        0.029       0.0031      2.80 
NGC 6822    296.1581449 -14.85267364 2.8         1.7         176.504      39.508   0.048    149.43      1.4         0.013       0.037       0.0018      3.25 
NGC 6822    296.1596023 -14.85212965 1.8         1.4         169.434      20.503   0.094    52.74       0.5         0.009       0.025       0.0023      2.95 
NGC 6822    296.2599676 -14.83751902 1.2         1           169.368      9.288    0.164    22.69       0.22        0.008       0.018       0.0029      2.93 
NGC 6822    296.3690747 -14.82171238 1.4         1           167.532      12.016   0.139    28.61       0.28        0.008       0.032       0.0044      2.55 
NGC 6822    296.2151643 -14.84393295 2.1         1           182.409      17.901   0.128    37.76       0.36        0.007       0.022       0.0029      3.47 
NGC 6822    296.2525491 -14.83857105 2.5         1.4         160.977      28.837   0.056    108.17      1.02        0.013       0.091       0.0052      3.50 
NGC 6822    296.2112673 -14.84423405 2           1.2         164.996      19.925   0.094    53.65       0.51        0.009       0.037       0.0034      3.49 
NGC 6822    296.3526704 -14.82373393 2.9         1.9         169.573      46.503   0.025    342.9       3.22        0.025       0.098       0.0026      3.14 
NGC 6822    296.2248645 -14.84181683 3           2           155.468      49.323   0.051    152.22      1.43        0.011       0.033       0.0017      3.91 
NGC 6822    296.2315977 -14.84055396 2           0.9         178.217      14.003   0.152    29.41       0.28        0.007       0.022       0.0034      3.36 
NGC 6822    296.1810756 -14.84841002 2.7         1.7         164.533      38.704   0.05     142.09      1.34        0.013       0.119       0.006       3.45 
NGC 6822    296.1813819 -14.84771855 1.1         0.8         124.596      8        0.179    18.73       0.19        0.008       0.073       0.0132      2.76 
NGC 6822    296.1229365 -14.85602337 1           0.8         164.101      7.332    0.177    18.22       0.18        0.008       0.033       0.0058      2.34 
NGC 6822    296.2238041 -14.84123443 1.3         0.8         183.953      8.935    0.177    21.35       0.21        0.008       0.025       0.0045      3.16 
NGC 6822    296.2377536 -14.83903504 1.8         1.2         156.553      17.802   0.11     41.08       0.39        0.008       0.025       0.0027      3.46 
NGC 6822    296.2285127 -14.84018392 2.1         1.7         102.205      29.567   0.09     66.38       0.63        0.008       0.024       0.0021      3.68 
NGC 6822    296.1859292 -14.84571322 1.3         0.6         220.878      6.695    0.236    13.4        0.14        0.007       0.015       0.0036      2.72 
NGC 6822    296.3011117 -14.82861389 1.1         0.8         186.333      7.811    0.159    20.48       0.2         0.009       0.021       0.0034      2.48 
NGC 6822    296.360022  -14.81988033 1           1           111.199      8.856    0.186    18.77       0.19        0.007       0.028       0.0052      2.42 
NGC 6822    296.1899399 -14.84439807 1.4         1           188.093      11.522   0.158    25.83       0.25        0.008       0.017       0.0026      3.00 
NGC 6822    296.2245396 -14.83947672 2.4         0.9         149.362      18.98    0.117    41.23       0.39        0.007       0.023       0.0027      3.49 
NGC 6822    296.156623  -14.849341   1.2         0.9         203.516      9.504    0.099    41.38       0.39        0.015       0.041       0.004       2.62 
NGC 6822    296.1572367 -14.84917745 2.5         1.7         158.152      35.117   0.044    163.38      1.53        0.016       0.044       0.002       3.19 
NGC 6822    296.2281095 -14.83874795 2.3         1.5         162.709      28.339   0.065    92.78       0.87        0.011       0.035       0.0023      3.67 
NGC 6822    296.2420708 -14.8367216  1.6         1.3         125.478      17.92    0.116    42.28       0.4         0.008       0.027       0.0032      3.46 
NGC 6822    296.2371788 -14.83697688 2.3         1.3         172.454      25.178   0.077    73.32       0.69        0.01        0.031       0.0024      3.61 
NGC 6822    296.3159139 -14.82578575 2.8         1.8         169.471      43.527   0.027    311.01      2.92        0.024       0.095       0.0027      3.11 
NGC 6822    296.2259165 -14.83836897 1.4         0.6         158.415      7.774    0.2      17.87       0.18        0.008       0.024       0.0049      3.10 
NGC 6822    296.2390163 -14.83650199 2.4         1.5         163.314      29.598   0.053    114.7       1.08        0.013       0.041       0.0022      3.68 
NGC 6822    296.2426792 -14.83541315 2.6         1.5         159.304      33.694   0.076    85.55       0.81        0.009       0.028       0.0021      3.74 
NGC 6822    296.1571607 -14.84769266 2.7         1.5         197.847      32.863   0.098    64.34       0.61        0.007       0.018       0.0018      3.16 
NGC 6822    296.2804387 -14.82813662 1.2         0.9         186.013      8.978    0.187    19.54       0.19        0.007       0.158       0.0295      2.77 
NGC 6822    296.299987  -14.82531755 1.6         1.3         178.266      17.113   0.111    41.28       0.39        0.008       0.022       0.0025      2.87 
NGC 6822    296.1774128 -14.84327078 2.2         0.8         164.517      14.883   0.15     29.27       0.28        0.007       0.132       0.0198      2.99 
NGC 6822    296.2044284 -14.83904392 1.8         1.2         160.592      18.521   0.098    49.83       0.47        0.009       0.06        0.0059      3.38 
NGC 6822    296.2264647 -14.83593351 2.4         1.4         166.063      28.367   0.058    101.24      0.95        0.012       0.038       0.0022      3.67 
NGC 6822    296.2945438 -14.82606867 2.3         1.5         162.352      29.328   0.058    103.89      0.98        0.012       0.033       0.0019      3.10 
NGC 6822    296.2562067 -14.83137521 1.3         1           97.333       11.353   0.145    26.7        0.26        0.008       0.065       0.0094      3.10 
NGC 6822    296.2881284 -14.82608031 1.2         0.9         146.956      8.543    0.182    18.8        0.19        0.008       0.049       0.0089      2.63 
NGC 6822    296.2511357 -14.83104386 2.3         1.3         162.844      24.975   0.061    90.33       0.85        0.012       0.067       0.0041      3.54 
NGC 6822    296.2570326 -14.83013585 3.4         2           180.658      56.097   0.037    233.16      2.19        0.014       0.114       0.0044      3.80 
NGC 6822    296.184827  -14.83980917 1.8         1.2         170.556      17.706   0.102    47.43       0.45        0.009       0.055       0.0056      3.12 
NGC 6822    296.1807762 -14.84044752 2.6         1.7         168.115      35.839   0.045    148.25      1.39        0.014       0.187       0.0086      3.40 
NGC 6822    296.3163446 -14.82060948 1.5         1           156.479      12.897   0.124    32.96       0.32        0.009       0.034       0.0042      2.58 
NGC 6822    296.2300135 -14.83228072 2.7         1.4         187.987      33.235   0.06     105.01      0.99        0.011       0.034       0.002       3.73 
NGC 6822    296.2497073 -14.82925485 2           1.2         158.826      20.81    0.081    63.4        0.6         0.01        0.043       0.0035      3.50 
NGC 6822    296.234469  -14.83120751 1.3         0.9         81.328       9.243    0.17     21.08       0.21        0.008       0.024       0.0041      3.18 
NGC 6822    296.1921122 -14.83669265 1.6         0.9         154.913      12.8     0.126    31.8        0.31        0.008       0.018       0.0023      3.06 
NGC 6822    296.201691  -14.83539578 2.8         1.9         171.847      43.418   0.044    163.22      1.53        0.013       0.102       0.0046      3.69 
NGC 6822    296.2215721 -14.83151663 2.5         1.6         165.7        33.734   0.081    80.06       0.75        0.008       0.025       0.0021      3.74 
NGC 6822    296.2277315 -14.83000369 2.3         1.5         163.674      29.635   0.069    86.51       0.81        0.01        0.031       0.0022      3.68 
NGC 6822    296.2371476 -14.82864111 1.6         1.1         184.781      14.933   0.14     31.91       0.31        0.007       0.023       0.0032      3.39 
NGC 6822    296.2917506 -14.8204536  1.7         0.9         165.685      13.142   0.117    35.73       0.34        0.009       0.049       0.0057      2.80 
NGC 6822    296.3048783 -14.81845459 2.4         1.6         169.123      32.098   0.049    129.99      1.22        0.014       0.034       0.0017      3.12 
NGC 6822    296.2396691 -14.82725553 1.4         1           189.902      12.001   0.141    28.39       0.27        0.008       0.025       0.0036      3.29 
NGC 6822    296.2950447 -14.81963117 3.1         2.5         162.319      65.724   0.032    297.62      2.79        0.015       0.05        0.0016      3.46 
NGC 6822    296.1429761 -14.84085265 1.9         1.2         165.015      18.463   0.108    46.68       0.44        0.009       0.033       0.0036      2.74 
NGC 6822    296.2860939 -14.82005934 2.8         1.5         168.841      34.686   0.033    217.37      2.04        0.021       0.415       0.014       3.33 
NGC 6822    296.2887958 -14.81956702 2.5         1.7         178.793      34.229   0.045    150.42      1.41        0.015       0.165       0.0075      3.28 
NGC 6822    296.2260932 -14.8281768  2           1.1         164.825      18.533   0.117    44.84       0.43        0.008       0.026       0.003       3.48 
NGC 6822    296.2269763 -14.82797463 2.3         1.6         160.51       30.322   0.054    115.74      1.09        0.013       0.041       0.0022      3.69 
NGC 6822    296.2904467 -14.81827319 2.8         1.5         170.378      34.009   0.073    91.25       0.86        0.009       0.075       0.0056      3.26 
NGC 6822    296.2307016 -14.82678033 1.5         1.2         162.788      15       0.13     34          0.33        0.008       0.024       0.0031      3.39 
NGC 6822    296.283538  -14.81923228 2.9         1.8         168.28       44.729   0.026    334.83      3.14        0.026       0.467       0.0128      3.48 
NGC 6822    296.2097403 -14.82948221 1.1         0.9         259.775      7.82     0.174    18.43       0.19        0.008       0.036       0.0062      3.07 
NGC 6822    296.2330775 -14.82619011 2.7         1.3         163.48       29.01    0.086    67.83       0.64        0.008       0.025       0.0022      3.68 
NGC 6822    296.2106198 -14.82928234 1.7         1.4         167.696      19.651   0.103    48.58       0.46        0.008       0.034       0.0035      3.48 
NGC 6822    296.2887534 -14.8167029  2.4         1.2         170.012      23.174   0.094    56.99       0.54        0.008       0.13        0.0123      3.13 
NGC 6822    296.2258084 -14.82493318 1.4         0.7         232.672      8.275    0.182    19.53       0.19        0.008       0.025       0.0046      3.13 
NGC 6822    296.2435774 -14.82298626 1.8         1.5         166.954      22.6     0.108    50.5        0.48        0.008       0.024       0.0026      3.57 
NGC 6822    296.2436513 -14.82241035 2.3         1.4         143.128      26.213   0.103    59.03       0.56        0.008       0.024       0.0025      3.63 
NGC 6822    296.2470684 -14.82155064 1.6         1           174.491      13.255   0.142    29.75       0.29        0.008       0.024       0.0034      3.34 
NGC 6822    296.2996077 -14.81342415 3.1         2.4         147.117      64.525   0.024    392.86      3.69        0.021       0.056       0.0014      3.43 
NGC 6822    296.3594288 -14.80430229 1.4         1.1         157.274      12.911   0.12     34.8        0.33        0.009       0.036       0.0043      2.58 
NGC 6822    296.2368136 -14.8216104  2.6         1.5         172.476      32.453   0.053    123         1.16        0.013       0.04        0.0022      3.72 
NGC 6822    296.2486705 -14.82013099 3           1.9         216.595      47.767   0.07     102.64      0.97        0.007       0.023       0.0016      3.89 
NGC 6822    296.2962717 -14.81437825 3.5         2.1         164.344      60.49    0.026    383.37      3.6         0.022       0.076       0.0021      3.44 
NGC 6822    296.2951154 -14.81383    5.8         3.2         154.655      153.685  0.016    1033.97     9.7         0.023       0.108       0.002       3.86 
NGC 6822    296.2952142 -14.8155386  3.5         2.5         145.549      72.063   0.028    361.23      3.39        0.017       0.063       0.0019      3.52 
NGC 6822    296.2445588 -14.82059422 2.6         1.8         157.779      39.699   0.052    137.33      1.29        0.012       0.037       0.0019      3.81 
NGC 6822    296.2921984 -14.81321212 2.7         1.6         172.39       35.822   0.062    106.47      1           0.01        0.091       0.0057      3.29 
NGC 6822    296.2897279 -14.81422495 2.5         1.7         165.833      37.031   0.049    144.69      1.36        0.013       0.213       0.0106      3.34 
NGC 6822    296.2906303 -14.81356757 3.3         2.3         187.146      62.799   0.031    303.12      2.85        0.017       0.228       0.0073      3.56 
NGC 6822    296.2896285 -14.81513045 4           1.7         192.873      57.608   0.076    108.19      1.02        0.006       0.096       0.0074      3.53 
NGC 6822    296.2464135 -14.81908721 2.4         1.1         161.137      22.229   0.099    54.81       0.52        0.008       0.026       0.0026      3.56 
NGC 6822    296.2130011 -14.82449938 2.1         1.3         152.501      23.114   0.084    63.2        0.6         0.009       0.03        0.0025      3.57 
NGC 6822    296.2128724 -14.82376947 2.1         1.5         174.022      26.569   0.076    76.59       0.72        0.01        0.033       0.0025      3.63 
NGC 6822    296.2352885 -14.82057453 2.9         1.5         169.244      37.149   0.054    124.42      1.17        0.011       0.036       0.002       3.78 
NGC 6822    296.2867081 -14.81265749 1.8         1.2         157.51       18.042   0.104    46.76       0.44        0.009       0.167       0.0174      3.08 
NGC 6822    296.2046426 -14.82401332 1.2         1           132.066      10.187   0.158    22.89       0.22        0.008       0.059       0.0093      3.07 
NGC 6822    296.2811243 -14.81280985 1.1         0.8         83.714       7.402    0.185    17.52       0.18        0.008       0.054       0.0099      2.74 
NGC 6822    296.2360743 -14.81951275 2.1         1.4         201.833      25.227   0.101    55.45       0.52        0.008       0.023       0.0024      3.61 
NGC 6822    296.1978732 -14.8248299  1.9         1.3         153.27       20.704   0.094    52.29       0.5         0.009       0.028       0.0026      3.30 
NGC 6822    296.2489127 -14.81796803 4.9         2.5         161.053      103.267  0.019    657.4       6.17        0.022       0.068       0.0015      4.23 
NGC 6822    296.251338  -14.81679818 1.8         1           175.662      15.466   0.122    37.24       0.36        0.008       0.026       0.0031      3.40 
NGC 6822    296.2643353 -14.81513065 2.5         1.6         161.894      32.914   0.046    143.04      1.34        0.015       0.112       0.0053      3.59 
NGC 6822    296.2420198 -14.81892931 2.7         2.1         149.991      47.819   0.057    130.75      1.23        0.009       0.029       0.0017      3.89 
NGC 6822    296.2229309 -14.82136869 4.1         2.9         154.235      99.437   0.022    554.08      5.2         0.019       0.059       0.0014      4.21 
NGC 6822    296.2399321 -14.8180119  1.9         1.2         178.424      19.031   0.111    43.72       0.42        0.008       0.024       0.0027      3.49 
NGC 6822    296.2248449 -14.81896958 1.7         1           159.999      14.025   0.152    28.95       0.28        0.007       0.022       0.0033      3.36 
NGC 6822    296.2597535 -14.81390575 1.7         1           168.392      13.582   0.126    33.65       0.32        0.008       0.04        0.005       3.30 
NGC 6822    296.238153  -14.81732062 2           1.7         171.688      28.19    0.078    84.22       0.79        0.01        0.032       0.0025      3.66 
NGC 6822    296.2370613 -14.81717516 3.6         2.1         167.794      62.288   0.035    268.61      2.52        0.015       0.046       0.0016      4.01 
NGC 6822    296.2435057 -14.81597973 2           1.2         148.786      19.671   0.107    48.77       0.46        0.008       0.026       0.0028      3.51 
NGC 6822    296.231477  -14.81732124 2.3         1.6         186.303      30.616   0.063    101.25      0.95        0.011       0.035       0.0022      3.70 
NGC 6822    296.2651537 -14.81177758 1.3         0.8         187.468      8.84     0.156    21.9        0.22        0.008       0.06        0.0094      3.03 
NGC 6822    296.2352254 -14.81843233 2.2         1.5         170.102      27.084   0.082    87.83       0.83        0.011       0.034       0.0029      3.65 
NGC 6822    296.2347594 -14.81809269 3           1.7         173.283      42.348   0.059    137.14      1.29        0.011       0.034       0.002       3.84 
NGC 6822    296.2345264 -14.81748362 2.4         1.7         145.897      34.235   0.077    87.7        0.83        0.009       0.027       0.0021      3.75 
NGC 6822    296.2339496 -14.81649016 3.2         2.1         159.405      56.492   0.05     161.3       1.52        0.01        0.03        0.0016      3.96 
NGC 6822    296.2495512 -14.81391399 1.7         1.2         159.597      16.669   0.117    39.46       0.38        0.008       0.025       0.0029      3.43 
NGC 6822    296.2477331 -14.81401231 1.4         1           188.831      11.204   0.135    27.91       0.27        0.009       0.026       0.0036      3.26 
NGC 6822    296.2333726 -14.81561879 2           1           178.179      15.804   0.136    34.66       0.33        0.008       0.023       0.0032      3.41 
NGC 6822    296.2515989 -14.81282029 1.8         0.8         169.174      11.651   0.16     25.65       0.25        0.008       0.023       0.0037      3.28 
NGC 6822    296.220831  -14.81733179 2.2         1.2         158.898      21.518   0.09     59.08       0.56        0.009       0.029       0.0026      3.55 
NGC 6822    296.2934662 -14.80654555 1.3         0.8         162.26       8.36     0.161    21.49       0.21        0.009       0.125       0.0203      2.68 
NGC 6822    296.224608  -14.81640353 1.7         0.9         162.487      12.896   0.146    30.16       0.29        0.008       0.025       0.0036      3.32 
NGC 6822    296.2483047 -14.81237761 2.7         1.8         169.273      40.143   0.037    200.35      1.88        0.017       0.053       0.002       3.82 
NGC 6822    296.2453316 -14.81243416 2.5         1.1         167.698      22.951   0.117    47.04       0.45        0.007       0.022       0.0026      3.57 
NGC 6822    296.2338177 -14.81345371 1.5         0.9         179.201      11.018   0.155    25.7        0.25        0.008       0.025       0.0039      3.25 
NGC 6822    296.2414067 -14.81140993 2.3         1.2         154.231      24.092   0.098    56.54       0.53        0.008       0.025       0.0025      3.59 
NGC 6822    296.2231559 -14.81311077 2.2         1.6         165.286      28.394   0.07     85.55       0.81        0.01        0.032       0.0023      3.67 
NGC 6822    296.2215626 -14.81275329 2           1           177.598      16.953   0.116    40.46       0.39        0.008       0.025       0.0029      3.44 
NGC 6822    296.2392093 -14.81025435 3           1.6         152.568      38.861   0.075    94.48       0.89        0.008       0.026       0.002       3.80 
NGC 6822    296.2512101 -14.80847308 3           2.2         147.433      55.248   0.039    225.26      2.12        0.014       0.043       0.0017      3.95 
NGC 6822    296.3376375 -14.79563825 2.9         2.2         182.747      53.504   0.036    225.53      2.12        0.014       0.056       0.0021      3.20 
NGC 6822    296.2190573 -14.81209152 3.1         1.7         164.154      44.186   0.055    135.45      1.27        0.01        0.033       0.0018      3.86 
NGC 6822    296.2199361 -14.81187882 1.7         1.2         197.168      17.543   0.106    49.1        0.47        0.01        0.03        0.0032      3.46 
NGC 6822    296.2459921 -14.80814183 1.9         0.7         135.874      11.777   0.178    22.35       0.22        0.006       0.02        0.0036      3.28 
NGC 6822    296.2318105 -14.81001938 1.5         1.1         252.636      13.694   0.159    26.83       0.26        0.007       0.021       0.0033      3.35 
NGC 6822    296.2235174 -14.81076668 1.9         1.5         171.384      25.054   0.077    70.17       0.66        0.01        0.03        0.0023      3.61 
NGC 6822    296.2331748 -14.80918247 2.4         1.4         169.05       28       0.065    92.03       0.87        0.011       0.035       0.0023      3.66 
NGC 6822    296.3223264 -14.79402088 1.2         0.7         163.156      7.643    0.195    16.95       0.17        0.008       0.029       0.0056      2.38 
NGC 6822    296.3623377 -14.78802799 2.9         1.8         168.787      43.124   0.028    292.3       2.74        0.023       0.09        0.0026      3.11 
NGC 6822    296.2475168 -14.80415469 3.2         1.5         157.371      41.009   0.062    109.93      1.03        0.009       0.028       0.0018      3.83 
NGC 6822    296.2322188 -14.80555255 1.1         1           141.011      9.107    0.186    19.35       0.19        0.007       0.023       0.0042      3.17 
NGC 6822    296.2251246 -14.80447607 2.4         1.6         170.643      32.298   0.049    132.66      1.25        0.014       0.044       0.0022      3.72 
NGC 6822    296.2434772 -14.79977465 2.6         1.8         168.192      39.928   0.048    146.52      1.38        0.013       0.039       0.0019      3.81 
NGC 6822    296.2376421 -14.79929974 1           1           252.755      7.806    0.194    17.39       0.18        0.008       0.024       0.0046      3.11 
NGC 6822    296.2395728 -14.79842665 2           0.9         147.889      14.569   0.142    30.54       0.29        0.007       0.022       0.0032      3.38 
NGC 6822    296.2721439 -14.79356247 1.6         1.1         160.718      14.914   0.139    32.88       0.32        0.008       0.053       0.0074      3.26 
NGC 6822    296.1666879 -14.80632118 1.3         0.8         160.504      8.285    0.17     20.88       0.21        0.009       0.019       0.0032      2.48 
NGC 6822    296.2401082 -14.79578995 1.4         1           179.219      11.981   0.157    25.93       0.25        0.007       0.023       0.0036      3.29 
NGC 6822    296.2880282 -14.78881436 1.7         0.9         154.4        13.13    0.131    32.05       0.31        0.008       0.019       0.0024      3.01 
NGC 6822    296.2366814 -14.79625933 2.2         1.1         168.694      20.349   0.103    49.27       0.47        0.008       0.026       0.0027      3.52 
NGC 6822    296.2843359 -14.78873142 2.7         1.6         167.946      35.634   0.046    148.65      1.4         0.014       0.031       0.0014      3.49 
NGC 6822    296.2997603 -14.78583512 2.4         1.2         166.274      23.928   0.085    63.23       0.6         0.009       0.172       0.0147      3.17 
NGC 6822    296.2533194 -14.79249886 1.9         1.3         169.984      20.538   0.094    54.37       0.51        0.009       0.028       0.0027      3.53 
NGC 6822    296.1512628 -14.80660312 1.5         1           156.556      11.985   0.177    23.79       0.23        0.007       0.026       0.0047      2.55 
NGC 6822    296.2689861 -14.78940852 1.7         1.2         154.638      16.805   0.107    43.94       0.42        0.009       0.041       0.0044      3.39 
NGC 6822    296.2462576 -14.79239233 2           1.3         161.492      21.525   0.108    49.47       0.47        0.008       0.024       0.0027      3.55 
NGC 6822    296.2772395 -14.78710826 2.2         1.3         162.935      24.735   0.07     78.38       0.74        0.011       0.075       0.0053      3.43 
NGC 6822    296.2751921 -14.78706838 1.3         1.1         176.503      12.372   0.115    34.69       0.33        0.01        0.073       0.0085      3.16 
NGC 6822    296.3435615 -14.77711269 2.2         1.4         168.236      26.726   0.067    87.46       0.82        0.011       0.043       0.0029      2.90 
NGC 6822    296.2409255 -14.79244284 3           2.2         164.167      54.285   0.028    339.28      3.18        0.021       0.066       0.002       3.95 
NGC 6822    296.1286219 -14.80771581 2.9         1.8         175.893      44.161   0.031    256.38      2.41        0.02        0.077       0.0025      3.12 
NGC 6822    296.2355299 -14.79220605 3           1.8         169.436      43.86    0.037    210.91      1.98        0.016       0.051       0.002       3.85 
NGC 6822    296.3510276 -14.77491529 1.4         1.4         157.649      15.894   0.145    32.37       0.31        0.007       0.027       0.0039      2.67 
NGC 6822    296.3346313 -14.77495178 2.2         1.3         164.055      24.436   0.077    71.18       0.67        0.01        0.039       0.003       2.86 
NGC 6822    296.2415616 -14.78846147 3.1         2.2         160.194      58.393   0.039    224.41      2.11        0.013       0.041       0.0016      3.98 
NGC 6822    296.2423471 -14.78754404 3.1         2.4         151.946      61.518   0.039    227.28      2.13        0.013       0.039       0.0016      4.00 
NGC 6822    296.2171175 -14.79008208 2.2         1.7         161.853      32.343   0.07     90.55       0.85        0.01        0.075       0.0053      3.57 
NGC 6822    296.3553097 -14.76982719 1.2         1           158.577      9.553    0.141    25.51       0.25        0.009       0.035       0.005       2.45 
NGC 6822    296.2483424 -14.78527879 1.9         1.3         165.98       19.938   0.086    56.92       0.54        0.01        0.03        0.0026      3.51 
NGC 6822    296.3467687 -14.77101995 2.4         1.3         178.829      25.239   0.07     79.59       0.75        0.011       0.042       0.003       2.87 
NGC 6822    296.258963  -14.78401102 3.3         2.3         173.869      63.664   0.027    416.37      3.91        0.022       0.069       0.002       4.02 
NGC 6822    296.2588154 -14.78353597 2.1         1.6         183.682      28.088   0.041    233.09      2.19        0.028       0.088       0.0037      3.66 
NGC 6822    296.1191688 -14.80330801 1.2         1.1         163.236      10.661   0.148    25.54       0.25        0.008       0.032       0.0047      2.50 
NGC 6822    296.1306803 -14.80133781 1.1         0.8         172.935      7.328    0.174    17.87       0.18        0.008       0.032       0.0056      2.34 
NGC 6822    296.2265576 -14.78654257 2.4         1.7         162.973      33.596   0.053    121.35      1.14        0.012       0.047       0.0025      3.72 
NGC 6822    296.2123332 -14.78789604 1.4         0.8         165.231      9.123    0.172    21.21       0.21        0.008       0.027       0.0046      2.95 
NGC 6822    296.2846772 -14.77667892 1.7         1           174.164      13.627   0.173    26.11       0.25        0.007       0.02        0.0034      3.12 
NGC 6822    296.2324623 -14.7842467  2.7         1.4         132.671      32.267   0.095    68.37       0.64        0.007       0.023       0.0021      3.72 
NGC 6822    296.3379385 -14.76876167 2.3         1.2         177.991      22.929   0.084    64.47       0.61        0.01        0.037       0.0032      2.83 
NGC 6822    296.2233512 -14.78560043 2.9         1.7         160.583      42.524   0.051    143.64      1.35        0.012       0.067       0.0034      3.76 
NGC 6822    296.2224407 -14.78543366 2.5         2.1         195.575      42.88    0.062    130.42      1.23        0.01        0.066       0.0041      3.75 
NGC 6822    296.3492134 -14.76675457 1.1         1.1         165.766      9.661    0.139    25.42       0.25        0.009       0.035       0.0049      2.46 
NGC 6822    296.3400551 -14.76808458 2.5         1.5         176.326      31.978   0.064    96.27       0.91        0.01        0.04        0.0026      2.98 
NGC 6822    296.3435459 -14.76698177 1.7         1.2         171.133      17.092   0.107    43.96       0.42        0.009       0.034       0.0037      2.70 
NGC 6822    296.2180863 -14.7843731  2.6         1.2         167.834      25.826   0.081    69.27       0.65        0.009       0.061       0.005       3.44 
NGC 6822    296.2212671 -14.7842411  3           1.8         221.199      44.329   0.077    94.68       0.89        0.007       0.053       0.0041      3.73 
NGC 6822    296.2333287 -14.78126274 1.9         0.8         165.952      13.175   0.157    26.89       0.26        0.007       0.022       0.0034      3.33 
NGC 6822    296.150139  -14.79322005 2           1.1         176.208      17.581   0.096    49.52       0.47        0.01        0.037       0.0036      2.72 
NGC 6822    296.225105  -14.78146623 1.3         0.9         146.517      9.521    0.191    20.11       0.2         0.007       0.044       0.0085      3.10 
NGC 6822    296.1759276 -14.78800571 1.3         0.9         160.995      9.983    0.176    22.02       0.22        0.008       0.018       0.0032      2.60 
NGC 6822    296.1578435 -14.7904831  1.2         0.7         208.837      7.51     0.17     19.26       0.19        0.009       0.034       0.0058      2.35 
NGC 6822    296.1976278 -14.78472961 3.1         1.6         129.984      41.442   0.064    105.14      0.99        0.009       0.186       0.0121      3.43 
NGC 6822    296.1857359 -14.78590726 1.2         0.8         155.214      8.087    0.176    19.07       0.19        0.008       0.024       0.0042      2.54 
NGC 6822    296.3409438 -14.76353487 2.3         1.2         176.113      23.062   0.087    60.15       0.57        0.009       0.035       0.003       2.83 
NGC 6822    296.3330791 -14.76467677 2.5         1.6         164.879      33.73    0.048    138.99      1.31        0.014       0.059       0.0029      3.02 
NGC 6822    296.2314554 -14.77917499 2.6         0.9         158.864      20.621   0.116    45.04       0.43        0.007       0.028       0.0033      3.51 
NGC 6822    296.2183287 -14.78094348 2.1         1.2         163.371      21.36    0.086    58.06       0.55        0.009       0.049       0.0042      3.34 
NGC 6822    296.1375477 -14.79282534 3           1.9         196.73       49.562   0.05     151.77      1.43        0.01        0.041       0.0021      3.17 
NGC 6822    296.2109217 -14.78182562 2.2         1.4         167.972      25.293   0.07     79.95       0.75        0.011       0.023       0.0017      3.33 
NGC 6822    296.1975776 -14.78301312 2.5         2           142.69       41.104   0.06     116.16      1.09        0.01        0.212       0.0129      3.42 
NGC 6822    296.2676813 -14.77262197 1.8         0.9         170.046      13.734   0.126    33.11       0.32        0.008       0.026       0.0032      3.35 
NGC 6822    296.2187947 -14.7797519  2.5         1.8         159.179      37.738   0.058    115.62      1.09        0.01        0.053       0.0031      3.59 
NGC 6822    296.3350532 -14.76285717 2.4         1.3         158.467      25.685   0.063    88.24       0.83        0.012       0.047       0.003       2.89 
NGC 6822    296.1722084 -14.78592705 1.3         0.9         155.437      9.59     0.186    20.63       0.2         0.007       0.019       0.0036      2.51 
NGC 6822    296.3093921 -14.76621695 2.5         1.6         166.949      33.031   0.051    128.45      1.21        0.013       0.104       0.0054      3.24 
NGC 6822    296.2236405 -14.77803676 3           1.4         173.984      35.538   0.059    113.23      1.06        0.011       0.087       0.0052      3.60 
NGC 6822    296.3349178 -14.76181297 2.3         1.1         160.65       21.278   0.107    48.36       0.46        0.008       0.032       0.0034      2.81 
NGC 6822    296.2349852 -14.77615862 1.6         0.9         138.806      11.462   0.149    26.42       0.26        0.008       0.025       0.0037      3.27 
NGC 6822    296.22979   -14.77721904 2.6         1.8         163.372      38.585   0.055    125.27      1.18        0.011       0.058       0.0032      3.74 
NGC 6822    296.2317333 -14.77646806 1.7         1.1         188.188      16.651   0.115    40.62       0.39        0.008       0.038       0.0043      3.39 
NGC 6822    296.1266359 -14.79130581 2.2         1.3         170.544      24.152   0.087    62.82       0.59        0.009       0.034       0.003       2.85 
NGC 6822    296.1295424 -14.79069513 2.3         1.5         167.963      28.733   0.051    119.04      1.12        0.014       0.055       0.0028      2.93 
NGC 6822    296.2054693 -14.77966736 2.3         1.4         168.727      27.972   0.064    93.55       0.88        0.011       0.107       0.0069      3.31 
NGC 6822    296.315933  -14.76365308 2.9         1.7         168.006      40.748   0.039    194.14      1.82        0.016       0.049       0.002       3.25 
NGC 6822    296.2873988 -14.76708173 2.9         1.6         174.828      38.458   0.038    191.41      1.8         0.017       0.041       0.0016      3.56 
NGC 6822    296.2197552 -14.77663313 2           1.5         140.594      24.641   0.091    60.34       0.57        0.008       0.036       0.0033      3.39 
NGC 6822    296.2337915 -14.77443786 2.5         1.2         172.499      24.802   0.075    73.27       0.69        0.01        0.043       0.0032      3.57 
NGC 6822    296.2234271 -14.77492348 1.6         1.1         201.18       15.431   0.122    35.79       0.34        0.008       0.051       0.0062      3.22 
NGC 6822    296.315059  -14.76234599 2.3         1.6         170.765      30.645   0.054    129.24      1.21        0.014       0.048       0.0026      3.14 
NGC 6822    296.3143354 -14.76204112 2.6         1.9         164.871      41.145   0.042    192.11      1.8         0.016       0.057       0.0024      3.27 
NGC 6822    296.3129976 -14.76230745 3.5         2.1         177.426      62.705   0.031    293.82      2.76        0.016       0.074       0.0024      3.47 
NGC 6822    296.2449467 -14.77113598 1.9         1.3         183.001      20.312   0.098    50.93       0.48        0.009       0.027       0.0026      3.52 
NGC 6822    296.3149511 -14.76081408 1.9         1.2         178.511      18.748   0.12     41.22       0.39        0.008       0.026       0.0031      2.93 
NGC 6822    296.219173  -14.77474452 2.8         1.3         169.392      31.244   0.058    104.87      0.99        0.011       0.034       0.002       3.47 
NGC 6822    296.3042787 -14.76195568 1.9         1           160.939      16.276   0.106    43.3        0.41        0.009       0.186       0.0197      3.03 
NGC 6822    296.1591831 -14.78304334 2.8         1.7         164.533      39.25    0.038    193.71      1.82        0.017       0.065       0.0025      3.06 
NGC 6822    296.2244904 -14.7734459  2.4         1.6         152.167      32.702   0.067    93.46       0.88        0.01        0.064       0.0043      3.54 
NGC 6822    296.2425124 -14.77082675 2.2         1.2         163.769      22.785   0.089    60.54       0.57        0.009       0.028       0.0025      3.57 
NGC 6822    296.1511866 -14.78389437 2.3         1.4         161.557      27.385   0.062    91.83       0.86        0.011       0.044       0.0028      2.91 
NGC 6822    296.3204943 -14.76121819 2.5         1.7         172.916      36.498   0.048    143.85      1.35        0.013       0.039       0.0019      3.21 
NGC 6822    296.3207343 -14.76031571 2.7         2           163.858      45.142   0.047    163.7       1.54        0.012       0.035       0.0017      3.30 
NGC 6822    296.3193627 -14.75931698 2.7         1.4         169.998      31.335   0.083    74.5        0.7         0.008       0.022       0.0019      3.13 
NGC 6822    296.3205008 -14.75911637 1.8         1.7         206.727      25.18    0.081    69.88       0.66        0.009       0.027       0.0022      3.05 
NGC 6822    296.2310659 -14.77194769 2.2         0.9         148.497      17.116   0.146    34.79       0.33        0.007       0.044       0.0065      3.35 
NGC 6822    296.234141  -14.77206261 4.1         2.7         197.1        93.792   0.027    396.11      3.72        0.014       0.071       0.002       4.13 
NGC 6822    296.2330217 -14.77087048 2.2         1.1         166.86       20.281   0.112    47.49       0.45        0.008       0.047       0.0053      3.44 
NGC 6822    296.3215584 -14.75802609 1.9         1.3         174.771      21.059   0.092    55.64       0.53        0.009       0.026       0.0024      2.98 
NGC 6822    296.3085342 -14.75973733 1.3         1           190.008      10.681   0.148    26.07       0.25        0.008       0.119       0.0177      2.79 
NGC 6822    296.2259861 -14.7713144  2.1         1.2         175.238      22.05    0.096    54.05       0.51        0.008       0.055       0.0053      3.37 
NGC 6822    296.1830213 -14.77780084 2.4         1.2         149.513      24.307   0.099    56.71       0.54        0.008       0.022       0.0022      3.03 
NGC 6822    296.1834341 -14.77720957 1.5         1.3         165.642      16.526   0.132    36.14       0.35        0.007       0.02        0.0027      2.86 
NGC 6822    296.2306013 -14.77082402 1.7         1.3         188.592      17.861   0.121    40.18       0.38        0.008       0.054       0.0065      3.34 
NGC 6822    296.3044141 -14.75994665 2.8         1.7         165.988      39.771   0.032    234.37      2.2         0.02        0.399       0.0133      3.42 
NGC 6822    296.2214978 -14.77190782 1.6         1.5         191.108      20.542   0.111    47.1        0.45        0.008       0.026       0.0029      3.30 
NGC 6822    296.244229  -14.76839337 2           1.2         151.002      20.476   0.106    48.08       0.46        0.008       0.025       0.0026      3.52 
NGC 6822    296.3138214 -14.75951249 4.5         3           169.655      111.302  0.014    1359.73     12.76       0.042       0.186       0.0032      3.72 
NGC 6822    296.3136675 -14.75881628 4.4         2           163.066      75.058   0.02     711.17      6.67        0.032       0.157       0.0035      3.56 
NGC 6822    296.2204086 -14.77134674 1.8         1.3         133.606      20.032   0.137    38.72       0.37        0.007       0.015       0.002       3.27 
NGC 6822    296.201192  -14.77375332 2.8         1.4         165.872      33.957   0.049    133.28      1.25        0.013       0.243       0.0121      3.31 
NGC 6822    296.2430694 -14.76743764 1.5         1           175.333      12.178   0.135    30.46       0.29        0.009       0.027       0.0036      3.30 
NGC 6822    296.31687   -14.75715611 3.7         2           166.547      62.855   0.028    371.47      3.49        0.02        0.064       0.0019      3.44 
NGC 6822    296.3108007 -14.75775645 2.4         1.8         162.588      36.281   0.054    124.69      1.17        0.012       0.101       0.0055      3.29 
NGC 6822    296.2276934 -14.76960792 2.3         1.9         229.112      38.048   0.057    118.35      1.11        0.011       0.074       0.0043      3.62 
NGC 6822    296.2376412 -14.76788448 3.2         1.5         140.613      40.521   0.102    74.07       0.7         0.006       0.03        0.0031      3.77 
NGC 6822    296.1838443 -14.77547888 1.7         0.9         155.697      12.909   0.146    27.78       0.27        0.007       0.02        0.0029      2.75 
NGC 6822    296.2402385 -14.7672235  1.7         0.8         186.527      11.096   0.172    23.68       0.23        0.007       0.03        0.0051      3.23 
NGC 6822    296.2143543 -14.77096139 1.9         1.2         187.63       19.59    0.089    54.19       0.51        0.009       0.021       0.0019      3.18 
NGC 6822    296.1384937 -14.78158353 2.8         1.7         163.147      38.22    0.039    188.37      1.77        0.017       0.065       0.0026      3.05 
NGC 6822    296.2288948 -14.76834056 1.2         0.9         161.361      9.165    0.158    23.1        0.23        0.009       0.062       0.0098      3.00 
NGC 6822    296.2259175 -14.76863375 1.7         1           176.663      14.547   0.128    35.48       0.34        0.008       0.043       0.0055      3.17 
NGC 6822    296.3020006 -14.75846247 2.1         1.6         169.546      28.948   0.073    83.21       0.78        0.01        0.134       0.0099      3.30 
NGC 6822    296.302206  -14.75771097 2.5         1.6         166.61       34.596   0.035    195.7       1.84        0.019       0.266       0.0098      3.38 
NGC 6822    296.221633  -14.76906671 2.1         1.2         167.238      22.285   0.083    62.25       0.59        0.01        0.02        0.0017      3.31 
NGC 6822    296.2022328 -14.77188118 2.4         1.5         159.259      30.489   0.049    128.77      1.21        0.014       0.263       0.0131      3.27 
NGC 6822    296.3188561 -14.75500126 2.6         1.4         169.62       31.336   0.054    115.66      1.09        0.013       0.035       0.0019      3.12 
NGC 6822    296.1817769 -14.77463265 1.6         1           183.524      12.85    0.112    36.34       0.35        0.01        0.023       0.0026      2.70 
NGC 6822    296.1792086 -14.77533633 2.9         1.8         159.533      43.544   0.031    266.56      2.5         0.021       0.047       0.0015      3.18 
NGC 6822    296.1800173 -14.77467668 1.9         1.4         161.548      21.992   0.085    65.28       0.62        0.01        0.022       0.0018      2.89 
NGC 6822    296.2131239 -14.76968388 1.4         0.9         180.771      10.517   0.156    23.37       0.23        0.008       0.043       0.0067      2.90 
NGC 6822    296.215195  -14.76946357 2.2         1.2         252.519      22.26    0.137    41.62       0.4         0.006       0.014       0.002       3.24 
NGC 6822    296.2533787 -14.76366052 2.4         1.6         164.976      31.376   0.054    115.97      1.09        0.013       0.039       0.0022      3.71 
NGC 6822    296.3105641 -14.75565227 1.8         1.7         86.566       26.019   0.094    65.08       0.61        0.009       0.091       0.0086      3.16 
NGC 6822    296.3110964 -14.75526071 2.4         1.6         166.657      32.253   0.075    93.96       0.88        0.01        0.092       0.007       3.24 
NGC 6822    296.3118497 -14.75612028 3.4         2.3         178.682      65.676   0.022    485.64      4.56        0.025       0.197       0.0048      3.54 
NGC 6822    296.3140868 -14.75476223 2.7         1.7         168.676      36.69    0.036    193.1       1.81        0.018       0.098       0.0037      3.25 
NGC 6822    296.2252703 -14.76729518 3.8         1.5         161.326      47.674   0.057    132.58      1.25        0.01        0.037       0.0022      3.67 
NGC 6822    296.3363914 -14.75087716 1.4         0.9         124.578      10.32    0.176    23.02       0.23        0.008       0.03        0.0053      2.51 
NGC 6822    296.2223842 -14.76747055 2.2         1.5         180.453      27.679   0.084    70.43       0.66        0.009       0.019       0.0016      3.41 
NGC 6822    296.3116574 -14.75416894 2.8         1.8         165.715      42.952   0.046    160.21      1.51        0.013       0.109       0.0051      3.36 
NGC 6822    296.2451797 -14.76326558 2.6         1.5         178.699      34.254   0.06     105.4       0.99        0.011       0.04        0.0024      3.73 
NGC 6822    296.30059   -14.75498438 1.2         0.9         168.291      8.532    0.159    21          0.21        0.008       0.082       0.013       2.79 
NGC 6822    296.3053151 -14.75630026 3.5         3.1         178.394      88.512   0.015    807.76      7.58        0.031       0.629       0.0113      3.76 
NGC 6822    296.3044035 -14.75506098 3.5         2.3         171.722      68.144   0.011    1207.45     11.33       0.061       1.066       0.0156      3.66 
NGC 6822    296.3480198 -14.74834964 2.9         1.6         169.046      38.98    0.037    203.77      1.91        0.018       0.069       0.0026      3.06 
NGC 6822    296.2598773 -14.76122311 2.9         2           166.407      50.144   0.026    356.23      3.34        0.024       0.075       0.0021      3.91 
NGC 6822    296.2106603 -14.76787729 2.2         1.1         163.308      19.244   0.098    51.64       0.49        0.009       0.109       0.0108      3.13 
NGC 6822    296.1969591 -14.76986327 2.2         1.3         173.109      23.284   0.075    73.63       0.69        0.011       0.047       0.0036      3.04 
NGC 6822    296.2292254 -14.76465132 1.1         0.8         215.768      7.725    0.187    17.88       0.18        0.008       0.043       0.0081      2.90 
NGC 6822    296.3149713 -14.75246316 3.8         1.9         176.705      60.191   0.027    355.6       3.34        0.02        0.101       0.0029      3.46 
NGC 6822    296.2520185 -14.76057782 2           1           175.132      17.471   0.111    41.63       0.4         0.008       0.025       0.0028      3.45 
NGC 6822    296.2212023 -14.76509816 2.6         1           141.446      21.407   0.11     49.79       0.47        0.008       0.017       0.0019      3.26 
NGC 6822    296.2232271 -14.76486028 4           1.8         157.569      61.731   0.037    237.36      2.23        0.013       0.028       0.0011      3.74 
NGC 6822    296.3014646 -14.75290023 2.9         1.7         172.835      41.742   0.036    208.35      1.96        0.017       0.182       0.0068      3.47 
NGC 6822    296.2174773 -14.76472572 1.6         1           151.277      13.934   0.137    31.29       0.3         0.008       0.026       0.0036      3.03 
NGC 6822    296.2062446 -14.76618209 1.4         0.9         176.346      9.776    0.12     28.89       0.28        0.01        0.21        0.0252      2.79 
NGC 6822    296.1483821 -14.77450564 1.4         1.1         160.085      13.091   0.115    36.52       0.35        0.01        0.037       0.0043      2.59 
NGC 6822    296.310325  -14.7510771  2           1.3         165.628      21.615   0.086    61.64       0.58        0.01        0.139       0.012       3.10 
NGC 6822    296.2228238 -14.76342354 2.3         0.8         176.988      15.346   0.143    32.41       0.31        0.007       0.016       0.0022      3.12 
NGC 6822    296.2256337 -14.76298827 1.6         1.1         168.799      14.95    0.131    33.49       0.32        0.008       0.016       0.0021      3.14 
NGC 6822    296.2356505 -14.76163263 2.7         1.3         165.852      30.451   0.078    79.41       0.75        0.009       0.07        0.0055      3.54 
NGC 6822    296.3086869 -14.7507009  2.3         1.3         175.315      23.842   0.07     78.01       0.74        0.011       0.217       0.0154      3.17 
NGC 6822    296.3178945 -14.74986725 2.8         2           169.351      48.755   0.04     195.24      1.83        0.014       0.046       0.0019      3.34 
NGC 6822    296.2271761 -14.7632142  2.7         1           164.801      23.176   0.108    52.2        0.49        0.008       0.025       0.0027      3.35 
NGC 6822    296.2270971 -14.76241336 2.1         1.7         247.643      29.658   0.105    64.17       0.61        0.007       0.02        0.0021      3.45 
NGC 6822    296.1485758 -14.77310326 1.8         0.8         172.41       12.082   0.172    23.39       0.23        0.007       0.026       0.0044      2.55 
NGC 6822    296.3042111 -14.7504843  2.5         1.7         168.782      34.359   0.035    200.04      1.88        0.02        0.309       0.0112      3.37 
NGC 6822    296.1314396 -14.77505911 2.1         1.1         160.527      18.432   0.097    48.24       0.46        0.009       0.035       0.0034      2.74 
NGC 6822    296.3201476 -14.74739304 1.8         1.1         168.061      16.983   0.099    46.78       0.44        0.009       0.027       0.0027      2.86 
NGC 6822    296.3136055 -14.74815757 2.6         1.5         163.944      31.887   0.052    121.85      1.15        0.013       0.099       0.0053      3.22 
NGC 6822    296.2010115 -14.76463305 2.1         1.2         183.163      20.806   0.067    96.64       0.91        0.016       0.093       0.0063      3.01 
NGC 6822    296.2015131 -14.76441499 2.4         1.2         174.257      25.203   0.065    109.58      1.03        0.015       0.093       0.0061      3.10 
NGC 6822    296.2000318 -14.76447738 4.6         2.1         175.891      82.484   0.05     214.24      2.01        0.009       0.04        0.0021      3.59 
NGC 6822    296.2034735 -14.76391176 1.7         1.1         223.633      15.747   0.115    39.43       0.38        0.009       0.071       0.0082      2.92 
NGC 6822    296.2232393 -14.76096899 1.9         1.1         165.256      17.677   0.088    53.08       0.5         0.01        0.022       0.002       3.17 
NGC 6822    296.2371129 -14.75885142 1.7         1.1         188.738      15.528   0.117    38.95       0.37        0.009       0.066       0.0078      3.24 
NGC 6822    296.215201  -14.76183037 1.8         1.1         175.512      16.159   0.117    39.18       0.37        0.008       0.086       0.0102      3.06 
NGC 6822    296.2275648 -14.75967066 2.1         1.4         171.115      25.212   0.084    67.56       0.64        0.009       0.02        0.0017      3.36 
NGC 6822    296.2322995 -14.75899486 2.3         1.5         160.519      30.388   0.063    96.6        0.91        0.011       0.05        0.0032      3.49 
NGC 6822    296.2068894 -14.76248987 2.1         1.4         158.609      25.761   0.062    90.05       0.85        0.012       0.19        0.012       3.18 
NGC 6822    296.2997802 -14.74934085 2.6         1.8         166.069      39.946   0.043    164.47      1.54        0.014       0.102       0.0045      3.47 
NGC 6822    296.2589102 -14.75471523 1.8         1.1         164.744      17.219   0.092    50.84       0.48        0.01        0.041       0.0038      3.42 
NGC 6822    296.13279   -14.77274015 1.6         1           163.841      13.431   0.134    31.98       0.31        0.008       0.032       0.0042      2.60 
NGC 6822    296.1849909 -14.76523657 1.7         0.8         162.122      11.954   0.16     26.39       0.26        0.008       0.016       0.0026      2.63 
NGC 6822    296.2135609 -14.7611931  1.7         1.1         131.4        15.182   0.094    47.52       0.45        0.011       0.156       0.0148      3.02 
NGC 6822    296.2140181 -14.76116187 1.8         1.3         231.544      20.383   0.096    61.89       0.58        0.01        0.142       0.0137      3.15 
NGC 6822    296.2519775 -14.75554769 2           1.2         163.992      21.269   0.078    65.46       0.62        0.011       0.049       0.0039      3.49 
NGC 6822    296.2471413 -14.7559544  1.9         0.8         168.589      12.724   0.146    28.68       0.28        0.008       0.044       0.0064      3.24 
NGC 6822    296.2318192 -14.7577642  1.7         0.9         224.869      11.874   0.165    25.32       0.25        0.007       0.026       0.0044      3.06 
NGC 6822    296.2011234 -14.76259867 2.7         1.5         179.307      34.216   0.068    92.39       0.87        0.009       0.042       0.0029      3.21 
NGC 6822    296.2570597 -14.754006   1.4         0.8         148.764      10.025   0.169    22.21       0.22        0.008       0.033       0.0057      3.18 
NGC 6822    296.3047293 -14.7468882  3.2         2           162.295      53.261   0.021    447.33      4.2         0.029       0.449       0.0104      3.56 
NGC 6822    296.2460491 -14.755102   2           1.3         168.582      21.716   0.092    58.86       0.56        0.009       0.059       0.0054      3.45 
NGC 6822    296.2304901 -14.75675763 1.7         1.2         200.264      16.892   0.128    37.43       0.36        0.008       0.016       0.0021      3.20 
NGC 6822    296.25023   -14.75402443 2.6         1.7         163.603      36.944   0.038    186.73      1.75        0.017       0.096       0.0038      3.71 
NGC 6822    296.2057018 -14.76369979 3.3         2           163.57       54.565   0.033    291.16      2.73        0.018       0.263       0.0089      3.50 
NGC 6822    296.2052261 -14.76293283 3.5         2.6         210.619      76.249   0.027    428.77      4.02        0.019       0.22        0.0063      3.63 
NGC 6822    296.2041724 -14.76196034 3.2         1.7         182.188      46.327   0.064    127.31      1.2         0.009       0.073       0.0047      3.38 
NGC 6822    296.2036963 -14.76154341 3.7         1.8         150.17       56.72    0.071    141.51      1.33        0.009       0.059       0.0042      3.46 
NGC 6822    296.2039783 -14.76290103 2.8         1.3         163.249      31.26    0.096    73.09       0.69        0.008       0.066       0.0063      3.22 
NGC 6822    296.2022663 -14.76132913 2.1         1.9         224.455      33.262   0.086    77.77       0.73        0.008       0.04        0.0035      3.20 
NGC 6822    296.2012516 -14.76082872 2.6         1.3         183.831      28.808   0.075    79.65       0.75        0.009       0.034       0.0026      3.12 
NGC 6822    296.1358471 -14.76995713 2.6         1.4         156.238      29.664   0.067    88.76       0.84        0.01        0.04        0.0027      2.94 
NGC 6822    296.2247759 -14.75701196 1.4         0.9         201.654      10.323   0.177    21.87       0.22        0.007       0.016       0.0028      2.92 
NGC 6822    296.2319593 -14.75583073 1.6         1           154.717      13.891   0.141    30.77       0.3         0.008       0.02        0.0029      3.12 
NGC 6822    296.2414561 -14.75444023 2.6         1.4         147.819      30.64    0.075    82.14       0.77        0.009       0.073       0.0055      3.53 
NGC 6822    296.2299545 -14.75607596 2.1         1.7         118.87       30.286   0.102    68.37       0.65        0.008       0.016       0.0017      3.44 
NGC 6822    296.1931986 -14.76028531 2.1         1.3         165.514      21.971   0.07     75.81       0.71        0.012       0.033       0.0023      2.99 
NGC 6822    296.2442676 -14.7528575  1.9         1.1         160.534      17.343   0.124    38.16       0.36        0.008       0.058       0.0072      3.30 
NGC 6822    296.2048166 -14.75964185 3.7         2.3         139.568      71.635   0.033    304.73      2.86        0.015       0.101       0.0035      3.56 
NGC 6822    296.2036922 -14.75908586 3.2         2.4         173.781      63.506   0.019    581.93      5.46        0.031       0.162       0.0035      3.49 
NGC 6822    296.1951638 -14.75938575 1.8         1           173.833      15.071   0.117    38.84       0.37        0.009       0.026       0.003       2.83 
NGC 6822    296.2321524 -14.75398794 2.7         1.2         168.163      26.982   0.076    74.46       0.7         0.009       0.02        0.0015      3.39 
NGC 6822    296.2564118 -14.74989634 5.2         1.7         167.007      73.338   0.034    266.64      2.5         0.012       0.071       0.0025      4.00 
NGC 6822    296.3063214 -14.74232129 1.6         0.8         166.54       11.215   0.139    27.31       0.26        0.008       0.15        0.0209      2.88 
NGC 6822    296.2336205 -14.75272085 4.2         2           166.664      71.172   0.024    428.46      4.02        0.021       0.044       0.0011      3.82 
NGC 6822    296.2472465 -14.75132668 2.9         1.1         165.227      27.429   0.058    149.56      1.41        0.019       0.136       0.008       3.52 
NGC 6822    296.2463974 -14.75143014 4.6         1.9         178.752      74.396   0.039    271.44      2.55        0.012       0.094       0.0038      3.94 
NGC 6822    296.2477061 -14.75050875 3.5         1.3         168.459      39.518   0.08     119.98      1.13        0.01        0.077       0.0062      3.67 
NGC 6822    296.2469923 -14.75056384 3.2         2.2         187.758      58.652   0.069    150.88      1.42        0.009       0.067       0.0047      3.83 
NGC 6822    296.2198478 -14.75442828 2           1.5         173.645      25.781   0.081    66.81       0.63        0.009       0.096       0.0079      3.26 
NGC 6822    296.2962332 -14.74305992 2.6         1.3         164.454      27.555   0.067    87.34       0.82        0.011       0.024       0.0016      3.34 
NGC 6822    296.2979888 -14.74240717 3           1.7         163.348      42.947   0.055    133.89      1.26        0.011       0.042       0.0023      3.52 
NGC 6822    296.2037025 -14.75577596 2.5         1.3         165.919      27.161   0.068    84.27       0.79        0.011       0.037       0.0026      3.09 
NGC 6822    296.2364629 -14.75072355 1.2         1.1         158.723      10.522   0.162    24.32       0.24        0.008       0.023       0.0037      3.00 
NGC 6822    296.1401282 -14.76453447 2.2         1.4         181.806      25.739   0.072    80.22       0.76        0.011       0.041       0.003       2.88 
NGC 6822    296.2473495 -14.74924051 2.8         1.7         160.459      40.049   0.055    149.41      1.4         0.013       0.102       0.0057      3.65 
NGC 6822    296.2469688 -14.74880123 3.7         1.3         175.139      40.38    0.052    145         1.36        0.012       0.095       0.005       3.65 
NGC 6822    296.2208582 -14.75241141 1.8         1.1         168.091      15.877   0.128    35.48       0.34        0.008       0.087       0.0112      3.05 
NGC 6822    296.2303505 -14.75107132 1.4         1           151.428      11.712   0.13     29.8        0.29        0.009       0.019       0.0025      2.99 
NGC 6822    296.243571  -14.74915423 2.4         1.6         162.843      33.652   0.074    85.16       0.8         0.009       0.054       0.004       3.55 
NGC 6822    296.2338912 -14.75040214 2.2         1.3         159.362      24.886   0.079    68.35       0.64        0.009       0.02        0.0016      3.35 
NGC 6822    296.2413953 -14.7491485  1.5         0.8         163.923      9.694    0.159    23.47       0.23        0.008       0.041       0.0066      3.00 
NGC 6822    296.2565533 -14.74721214 3.9         1.5         181.582      49.174   0.056    143.6       1.35        0.01        0.066       0.0037      3.80 
NGC 6822    296.2615998 -14.7461952  2.3         1.4         159.665      27.19    0.077    73.96       0.7         0.009       0.059       0.0046      3.55 
NGC 6822    296.1221754 -14.76605703 1.4         0.9         148.307      10.538   0.162    23.77       0.23        0.008       0.03        0.0049      2.49 
NGC 6822    296.2353618 -14.7494857  1.6         0.9         150.839      12.783   0.133    30.64       0.29        0.008       0.017       0.0023      3.07 
NGC 6822    296.249958  -14.74735569 1.4         1.1         162.715      12.601   0.133    30.68       0.3         0.008       0.066       0.0088      3.16 
NGC 6822    296.1977825 -14.75488473 2.1         1.3         164.368      22.666   0.085    62.16       0.59        0.009       0.027       0.0023      3.01 
NGC 6822    296.2431258 -14.74825084 2.1         1           169.996      18.561   0.093    51.79       0.49        0.01        0.052       0.0049      3.28 
NGC 6822    296.2591638 -14.74593834 1.4         0.9         147.679      10.51    0.18     22.93       0.22        0.007       0.049       0.0089      3.12 
NGC 6822    296.2451838 -14.74832953 2.7         1.8         165.637      39.525   0.059    119.97      1.13        0.01        0.068       0.0041      3.63 
NGC 6822    296.2233309 -14.75085773 1.4         1.2         136.916      14.253   0.114    37.17       0.35        0.009       0.082       0.0094      3.01 
NGC 6822    296.2144548 -14.75196594 1.9         1.4         179.981      21.31    0.083    59.38       0.56        0.01        0.18        0.0151      3.11 
NGC 6822    296.2374297 -14.74848796 3.1         1.5         173.218      38.248   0.059    113.45      1.07        0.01        0.023       0.0014      3.55 
NGC 6822    296.2664951 -14.74409709 1.6         0.8         177.857      11.126   0.173    23.44       0.23        0.007       0.049       0.0086      3.14 
NGC 6822    296.2292871 -14.74949942 2.2         1.3         162.538      24.058   0.088    63.31       0.6         0.009       0.02        0.0018      3.28 
NGC 6822    296.262822  -14.74451022 1.6         0.8         169.223      11.435   0.127    31.1        0.3         0.009       0.063       0.008       3.16 
NGC 6822    296.225532  -14.7509707  2.6         1.8         164.31       39.131   0.048    149.16      1.4         0.013       0.074       0.0036      3.47 
NGC 6822    296.2251649 -14.75025808 2.7         1.6         175.643      35.965   0.053    128.25      1.21        0.012       0.086       0.0046      3.42 
NGC 6822    296.2702623 -14.74317231 1.5         1.1         152.803      13.264   0.129    33.02       0.32        0.009       0.062       0.008       3.20 
NGC 6822    296.2908463 -14.73951697 1.3         0.8         154.671      8.303    0.193    18.49       0.19        0.008       0.016       0.0032      2.87 
NGC 6822    296.2670601 -14.74278098 3.2         1.2         176.878      31.149   0.082    73.83       0.7         0.008       0.058       0.0048      3.58 
NGC 6822    296.2411483 -14.74643434 1.7         1.2         165.426      17.718   0.122    40.59       0.39        0.008       0.026       0.0032      3.23 
NGC 6822    296.2558718 -14.74401557 2.2         1.3         180.534      23.461   0.102    52.83       0.5         0.008       0.059       0.0061      3.43 
NGC 6822    296.2593462 -14.7434329  1           1           123.769      7.73     0.187    17.73       0.18        0.008       0.058       0.0108      2.96 
NGC 6822    296.250868  -14.7460148  2.1         1.2         178.924      21.026   0.109    47.58       0.45        0.008       0.061       0.0067      3.37 
NGC 6822    296.2503794 -14.74510839 4           2.4         185.019      81.629   0.027    407.68      3.83        0.017       0.124       0.0035      3.95 
NGC 6822    296.2523062 -14.74481734 3.6         1.9         152.881      55.464   0.047    185.9       1.75        0.011       0.09        0.0043      3.79 
NGC 6822    296.2530939 -14.74568855 2.9         2.1         166.875      50.894   0.066    119.6       1.12        0.008       0.062       0.0042      3.77 
NGC 6822    296.2325286 -14.74698825 1.6         1.2         169.023      15.536   0.142    32.79       0.31        0.007       0.016       0.0022      3.10 
NGC 6822    296.2436742 -14.74502767 4.1         2.4         98.523       83.918   0.046    211.22      1.98        0.009       0.034       0.0016      3.92 
NGC 6822    296.2314557 -14.74632983 3.1         1.9         165.782      49.019   0.031    279.67      2.63        0.02        0.043       0.0014      3.58 
NGC 6822    296.2519628 -14.74264314 1.9         1.1         177.495      17.899   0.112    42.54       0.4         0.008       0.053       0.006       3.28 
NGC 6822    296.270279  -14.73995062 1.5         0.9         193.948      11.53    0.145    27.11       0.26        0.008       0.064       0.0094      3.11 
NGC 6822    296.255028  -14.74229694 2.5         1.8         172.337      37.737   0.056    124.3       1.17        0.011       0.084       0.0047      3.62 
NGC 6822    296.2572597 -14.74171405 2.4         1.3         166.265      24.767   0.075    74.86       0.71        0.01        0.081       0.0061      3.44 
NGC 6822    296.2326546 -14.74507332 3.4         1.4         157.078      41.071   0.058    119.56      1.12        0.01        0.022       0.0013      3.51 
NGC 6822    296.1101995 -14.76214473 1.4         0.8         171.14       9.181    0.174    21.66       0.21        0.008       0.031       0.0054      2.43 
NGC 6822    296.2418038 -14.74337976 2.3         1.7         198.73       34.127   0.105    78.19       0.74        0.008       0.017       0.0018      3.50 
NGC 6822    296.2524928 -14.74143511 3.6         1.9         181.733      56.017   0.044    186.16      1.75        0.011       0.07        0.0031      3.77 
NGC 6822    296.2115803 -14.74698246 2.1         1.5         166.156      26.285   0.103    59.19       0.56        0.008       0.043       0.0044      3.11 
NGC 6822    296.2366587 -14.7433994  1.7         1           146.775      14.69    0.148    29.96       0.29        0.007       0.015       0.0023      3.09 
NGC 6822    296.2577713 -14.73998679 2           1.4         191.177      22.989   0.092    57.46       0.54        0.009       0.061       0.0056      3.40 
NGC 6822    296.2497377 -14.74191034 2.8         2.5         125.385      59.479   0.036    303.01      2.84        0.017       0.092       0.0034      3.79 
NGC 6822    296.2488751 -14.74193812 2.6         2.1         172.074      44.832   0.038    241.48      2.27        0.018       0.09        0.0035      3.66 
NGC 6822    296.2503582 -14.74101083 3.4         2.3         160.197      64.722   0.037    248.14      2.33        0.013       0.066       0.0025      3.82 
NGC 6822    296.2479582 -14.74270616 3.2         1.8         134.203      48.874   0.081    113.16      1.06        0.008       0.039       0.0031      3.70 
NGC 6822    296.2456381 -14.74511069 3.8         3.3         107.003      103.648  0.052    211.74      1.99        0.007       0.035       0.0019      4.03 
NGC 6822    296.2468273 -14.7436699  5.9         2           163.645      99.66    0.036    322.54      3.03        0.011       0.054       0.002       4.01 
NGC 6822    296.2451824 -14.74373467 3.5         1.2         167.933      36.311   0.084    80.02       0.75        0.008       0.031       0.0026      3.56 
NGC 6822    296.2357518 -14.74241561 1.5         1.1         134.117      13.738   0.13     32.21       0.31        0.008       0.018       0.0023      3.04 
NGC 6822    296.2340705 -14.74229408 1.8         0.8         180.509      12.81    0.173    26.23       0.25        0.007       0.021       0.0037      2.99 
NGC 6822    296.2602258 -14.73850862 1.8         1.1         193.815      16.596   0.127    36.79       0.35        0.008       0.053       0.0067      3.25 
NGC 6822    296.243788  -14.74195703 5.4         2.2         151.171      98.91    0.045    247.32      2.32        0.009       0.02        0.0009      3.97 
NGC 6822    296.2452842 -14.74046277 2.4         1.4         143.807      29.197   0.093    66.15       0.62        0.008       0.018       0.0017      3.44 
NGC 6822    296.2419108 -14.74065502 1.5         0.8         182.373      10.209   0.156    23.79       0.23        0.008       0.017       0.0027      2.95 
NGC 6822    296.2380371 -14.7411121  1.6         0.8         162.863      10.984   0.153    27.28       0.26        0.008       0.019       0.0029      2.95 
NGC 6822    296.2586269 -14.73815987 2.6         1.5         170.293      33.317   0.045    150.68      1.42        0.015       0.099       0.0045      3.55 
NGC 6822    296.2101869 -14.74490223 2.8         1.9         160.295      43.517   0.044    171.53      1.61        0.013       0.046       0.0021      3.29 
NGC 6822    296.182943  -14.74832808 1.1         0.8         173.231      7.707    0.198    17.11       0.17        0.008       0.029       0.0058      2.36 
NGC 6822    296.2178629 -14.74341864 2.2         1.5         168.906      28.542   0.06     99.17       0.93        0.012       0.14        0.0085      3.20 
NGC 6822    296.2494061 -14.73872056 1.9         1.6         147.497      25.116   0.097    55.7        0.53        0.008       0.026       0.0025      3.39 
NGC 6822    296.2359164 -14.74065642 2.6         1.5         153.363      32.962   0.075    81.62       0.77        0.008       0.021       0.0016      3.41 
NGC 6822    296.2726725 -14.73443628 1.2         0.8         184.277      8.482    0.201    18.05       0.18        0.007       0.043       0.0085      2.95 
NGC 6822    296.2330392 -14.74030598 3.1         1.9         163.413      50.067   0.053    148.3       1.39        0.01        0.069       0.0037      3.57 
NGC 6822    296.2281713 -14.74082421 2.2         1.5         152.823      26.873   0.071    81.64       0.77        0.01        0.144       0.0103      3.27 
NGC 6822    296.236805  -14.73945285 2.5         1.4         175.669      30.042   0.071    84.41       0.79        0.01        0.026       0.0018      3.37 
NGC 6822    296.2835435 -14.73248031 2           1.1         176.586      17.475   0.09     51.56       0.49        0.01        0.028       0.0026      3.22 
NGC 6822    296.2965706 -14.73050954 2.3         1.3         167.416      25.667   0.064    87.26       0.82        0.012       0.038       0.0025      3.29 
NGC 6822    296.2076769 -14.74286226 1.6         1           166.739      12.952   0.115    36.17       0.35        0.01        0.026       0.003       2.74 
NGC 6822    296.2451659 -14.73737956 2.1         1.3         170.547      22.229   0.081    66.18       0.62        0.01        0.022       0.0018      3.29 
NGC 6822    296.2284816 -14.73957601 2.3         1.1         170.726      20.354   0.083    60.36       0.57        0.01        0.153       0.0128      3.14 
NGC 6822    296.2303398 -14.7396757  3.6         1.3         142.899      38.75    0.094    79.03       0.74        0.007       0.08        0.0075      3.44 
NGC 6822    296.240526  -14.73764259 2.4         1.7         163.117      34.09    0.045    150.45      1.41        0.015       0.033       0.0015      3.44 
NGC 6822    296.2550837 -14.73505658 2.4         1.5         172.382      29.473   0.052    121.13      1.14        0.014       0.052       0.0028      3.46 
NGC 6822    296.2376943 -14.73735005 1.5         1.3         168.908      15.822   0.124    36.17       0.35        0.008       0.031       0.0038      3.08 
NGC 6822    296.1948557 -14.74343639 2.3         1.4         168.847      27.455   0.06     97.71       0.92        0.012       0.031       0.0019      2.97 
NGC 6822    296.2750648 -14.73166052 1.9         1           161.879      15.89    0.111    40.56       0.39        0.009       0.04        0.0044      3.20 
NGC 6822    296.2050988 -14.74152329 2           0.9         162.989      15.359   0.14     32.81       0.31        0.007       0.021       0.003       2.84 
NGC 6822    296.2226054 -14.73916094 2.3         1.3         165.39       24.283   0.079    70.74       0.67        0.01        0.166       0.0132      3.16 
NGC 6822    296.2347554 -14.7373097  1.8         1.2         152.355      18.654   0.106    45.82       0.43        0.008       0.067       0.0071      3.14 
NGC 6822    296.2386457 -14.73694509 2.6         2.1         181.209      44.989   0.056    135.56      1.27        0.01        0.033       0.0019      3.54 
NGC 6822    296.1313683 -14.75210433 1.6         1.3         176.512      17.612   0.096    49.13       0.47        0.01        0.037       0.0036      2.72 
NGC 6822    296.2504196 -14.73484846 2.6         1.3         165.516      27.068   0.064    90.61       0.85        0.011       0.024       0.0016      3.40 
NGC 6822    296.2288498 -14.73773406 1.4         1           88.796       12.278   0.153    27.43       0.27        0.008       0.132       0.0202      2.92 
NGC 6822    296.2395361 -14.7354134  3.5         2           167.673      58.019   0.026    346.6       3.25        0.02        0.079       0.0022      3.65 
NGC 6822    296.2412253 -14.73546112 2.4         1.4         163.566      27.051   0.081    72.34       0.68        0.009       0.02        0.0016      3.33 
NGC 6822    296.2410738 -14.73485092 2.3         1.5         155.47       30.259   0.06     102.25      0.96        0.012       0.03        0.0018      3.37 
NGC 6822    296.2722765 -14.73102418 2.2         1.5         165.235      26.48    0.09     79.58       0.75        0.01        0.047       0.0042      3.43 
NGC 6822    296.2727926 -14.73046718 3           2           168.973      50.022   0.043    192.81      1.81        0.013       0.057       0.0025      3.70 
NGC 6822    296.1820217 -14.74312147 2.2         1           169.299      17.797   0.129    37.24       0.36        0.007       0.028       0.0036      2.72 
NGC 6822    296.2314414 -14.73617443 2.9         2.2         146.794      53.976   0.048    173.4       1.63        0.011       0.161       0.0079      3.57 
NGC 6822    296.2334436 -14.73682086 3.1         1.9         168.702      48.638   0.056    140.8       1.32        0.01        0.103       0.0059      3.54 
NGC 6822    296.247743  -14.73332302 1.6         0.8         186.046      11.357   0.142    27.77       0.27        0.008       0.018       0.0026      2.99 
NGC 6822    296.2054162 -14.73959332 1.5         1.3         99.045       15.839   0.123    36.69       0.35        0.008       0.022       0.0027      2.85 
NGC 6822    296.2058956 -14.73910752 2.1         1.6         172.855      28.88    0.083    75.43       0.71        0.009       0.025       0.0021      3.11 
NGC 6822    296.2375691 -14.73434081 3.5         1.9         161.791      54.534   0.041    203.81      1.91        0.013       0.098       0.0041      3.60 
NGC 6822    296.2025071 -14.74001882 6.1         3.1         163.158      155.299  0.017    1013.74     9.51        0.022       0.057       0.0011      3.81 
NGC 6822    296.2009193 -14.73982165 3.3         2           160.462      56.744   0.025    373.54      3.51        0.023       0.052       0.0014      3.33 
NGC 6822    296.2281565 -14.73498985 2.2         1.3         163.936      23.416   0.08     67.9        0.64        0.01        0.226       0.0183      3.18 
NGC 6822    296.2238822 -14.73550728 2.1         1.1         159.554      19.805   0.107    45.97       0.44        0.008       0.1         0.0108      3.05 
NGC 6822    296.2321459 -14.73410028 2.5         1           156.04       22.059   0.132    41.87       0.4         0.006       0.107       0.0142      3.17 
NGC 6822    296.2400848 -14.73282846 1.7         1.2         140.929      16.201   0.135    35.4        0.34        0.007       0.046       0.0063      3.08 
NGC 6822    296.2003493 -14.73856482 2.7         1.4         150.818      32.43    0.086    73.49       0.69        0.008       0.016       0.0014      3.06 
NGC 6822    296.2293617 -14.73419076 2           1           221.197      17.514   0.131    36.46       0.35        0.007       0.154       0.0203      3.05 
NGC 6822    296.2341713 -14.73432041 3.3         2           179.15       56.195   0.039    216.83      2.04        0.013       0.165       0.0066      3.60 
NGC 6822    296.2337437 -14.73329513 2.1         1.2         147.081      20.747   0.129    41.99       0.4         0.007       0.103       0.0133      3.15 
NGC 6822    296.2255025 -14.73473646 2.5         1.7         168.025      36.024   0.068    97.58       0.92        0.009       0.143       0.0098      3.32 
NGC 6822    296.1349885 -14.74755725 2.8         1.7         163.229      40.143   0.036    206.96      1.94        0.018       0.068       0.0026      3.07 
NGC 6822    296.2195648 -14.73505685 2.3         1.3         175.963      24.378   0.077    73.01       0.69        0.01        0.054       0.0042      3.07 
NGC 6822    296.2235793 -14.73441446 2           1.2         182.217      20.107   0.152    37.59       0.36        0.006       0.061       0.0093      3.04 
NGC 6822    296.231404  -14.73313379 1.9         0.9         167.464      15.444   0.119    38.36       0.37        0.008       0.165       0.0197      3.01 
NGC 6822    296.264741  -14.72827213 1.3         0.7         203.165      7.815    0.185    18.39       0.18        0.008       0.023       0.0043      2.87 
NGC 6822    296.2511679 -14.72989724 3.1         1.7         163.409      44.918   0.031    261.29      2.45        0.02        0.043       0.0014      3.58 
NGC 6822    296.2422137 -14.73086256 1.9         1           143.193      16.489   0.126    37.09       0.35        0.008       0.045       0.0057      3.09 
NGC 6822    296.2269459 -14.73300159 2.6         1.7         170.315      38.121   0.049    141.76      1.33        0.013       0.2         0.01        3.35 
NGC 6822    296.2407311 -14.73093368 2.2         1.1         196.263      21.601   0.109    49.01       0.46        0.008       0.059       0.0065      3.20 
NGC 6822    296.1349143 -14.74607667 2.1         0.9         222.651      16.73    0.141    33.7        0.32        0.007       0.027       0.0038      2.69 
NGC 6822    296.2342757 -14.73231741 4.5         1.8         170.388      66.592   0.043    211.36      1.98        0.011       0.167       0.0074      3.66 
NGC 6822    296.2340948 -14.73154804 2           1.7         136.33       28.521   0.088    68.35       0.64        0.008       0.138       0.0122      3.28 
NGC 6822    296.2386201 -14.73110704 3.5         2.1         150.999      62.814   0.028    331.42      3.11        0.018       0.182       0.0054      3.65 
NGC 6822    296.2566072 -14.72823608 2.5         1.4         164.929      28.649   0.099    60.29       0.57        0.007       0.015       0.0015      3.40 
NGC 6822    296.2007815 -14.73716386 1.8         1.2         154.207      19.275   0.087    61.91       0.58        0.011       0.024       0.0021      2.83 
NGC 6822    296.1998833 -14.73669659 3.6         2.8         159.86       84.935   0.03     331.62      3.11        0.013       0.032       0.001       3.47 
NGC 6822    296.2309116 -14.73175526 2.9         1.1         168.369      25.982   0.089    64.54       0.61        0.008       0.191       0.017       3.22 
NGC 6822    296.2047419 -14.73611261 3.2         2.3         176.239      60.926   0.02     556.69      5.23        0.031       0.078       0.0017      3.40 
NGC 6822    296.2321696 -14.73140216 2           1.1         188.5        18.743   0.117    42.55       0.4         0.008       0.16        0.0188      3.09 
NGC 6822    296.2357359 -14.73067549 3.8         3.1         217.14       99.351   0.027    436.24      4.09        0.015       0.23        0.0066      3.83 
NGC 6822    296.2364323 -14.72970704 4.1         1.6         169.429      54.963   0.051    169.12      1.59        0.011       0.164       0.0085      3.57 
NGC 6822    296.2343354 -14.73027914 2.4         1.4         178.387      28.228   0.1      62.8        0.59        0.008       0.14        0.0141      3.27 
NGC 6822    296.2572306 -14.72667337 2.2         1.3         162.201      24.593   0.065    84.47       0.8         0.012       0.025       0.0017      3.33 
NGC 6822    296.1337935 -14.7449854  3.8         2.5         150.582      78.23    0.022    499.48      4.69        0.022       0.085       0.002       3.36 
NGC 6822    296.1938632 -14.73543639 2.3         1.3         152.994      25.944   0.074    74.73       0.7         0.01        0.039       0.003       2.89 
NGC 6822    296.2308633 -14.73002379 1.4         1.3         140.336      15.057   0.141    31.95       0.31        0.007       0.143       0.0203      2.97 
NGC 6822    296.3027167 -14.71977905 2.8         1.5         167.643      35.218   0.042    167.79      1.58        0.016       0.215       0.0092      3.39 
NGC 6822    296.2265449 -14.72934564 2.1         1.1         172.602      19.812   0.1      49.61       0.47        0.009       0.069       0.0069      3.02 
NGC 6822    296.2051281 -14.73222311 4           1.2         167.478      40.779   0.072    100         0.94        0.008       0.018       0.0013      3.17 
NGC 6822    296.2466993 -14.72596623 1.6         1           184.773      12.662   0.146    28.25       0.27        0.008       0.049       0.0072      2.97 
NGC 6822    296.2251786 -14.72894367 1.4         1           153.847      11.561   0.14     27.79       0.27        0.008       0.052       0.0073      2.76 
NGC 6822    296.2238897 -14.72901314 1.5         0.8         153.739      10.651   0.148    26.47       0.26        0.008       0.043       0.0064      2.71 
NGC 6822    296.200896  -14.73376807 3.5         2           177.61       58.155   0.042    246.17      2.31        0.014       0.037       0.0016      3.30 
NGC 6822    296.2007764 -14.73311493 3           2.1         167.549      53.475   0.033    289.45      2.72        0.019       0.049       0.0017      3.26 
NGC 6822    296.2030752 -14.73397253 3.2         1.6         186.452      43.779   0.052    165.82      1.56        0.013       0.028       0.0015      3.19 
NGC 6822    296.2042337 -14.73360816 3.9         1.9         185.099      63.227   0.04     230.52      2.16        0.012       0.027       0.0011      3.37 
NGC 6822    296.2024982 -14.73479298 4.7         3.5         157.106      137.1    0.026    565.7       5.31        0.014       0.03        0.0008      3.68 
NGC 6822    296.201895  -14.73234909 4.1         3.4         257.915      117.702  0.035    341.08      3.2         0.01        0.025       0.0009      3.60 
NGC 6822    296.2007995 -14.73466934 2.5         2.3         111.547      47.928   0.06     135.48      1.27        0.01        0.024       0.0014      3.22 
NGC 6822    296.2322243 -14.72720042 2.5         1.8         145.611      37.907   0.057    116.67      1.1         0.011       0.182       0.0105      3.36 
NGC 6822    296.2148646 -14.72934533 1.2         0.8         220.135      7.853    0.205    16.46       0.17        0.007       0.02        0.0042      2.54 
NGC 6822    296.1296349 -14.7416061  1.1         1           95.238       9.146    0.18     20.61       0.2         0.008       0.03        0.0054      2.43 
NGC 6822    296.2195709 -14.72849655 2           1.4         166.51       23.024   0.076    68.06       0.64        0.01        0.029       0.0023      3.00 
NGC 6822    296.2012398 -14.73098207 2.2         1.4         157.379      24.947   0.083    67.95       0.64        0.009       0.028       0.0023      2.92 
NGC 6822    296.204827  -14.73043263 1.9         1.3         175.608      21.316   0.072    70.49       0.66        0.011       0.025       0.0018      2.87 
NGC 6822    296.2081472 -14.72975245 1.6         1           153.761      13.68    0.132    31.95       0.31        0.008       0.019       0.0025      2.73 
NGC 6822    296.2339981 -14.7271262  2.7         1.6         164.396      36.418   0.059    113.79      1.07        0.011       0.23        0.0137      3.36 
NGC 6822    296.2347993 -14.72613134 2.1         1.7         115.098      30.976   0.08     78.23       0.74        0.009       0.185       0.015       3.29 
NGC 6822    296.1717069 -14.73503357 2.5         1.4         169.61       28.311   0.066    89.29       0.84        0.011       0.042       0.0028      2.92 
NGC 6822    296.2686295 -14.725387   4.4         3.5         211.463      129.778  0.012    1506.89     14.14       0.04        0.084       0.0013      4.08 
NGC 6822    296.2690839 -14.72452727 3           2.5         198.61       62.462   0.012    827.93      7.77        0.045       0.097       0.0015      3.76 
NGC 6822    296.2708931 -14.7232764  7.9         6.7         101.13       446.426  0.005    7230.82     67.86       0.055       0.118       0.0013      4.61 
NGC 6822    296.2695395 -14.72641027 3.7         2.8         159.422      87.526   0.017    747.79      7.02        0.029       0.076       0.0015      3.92 
NGC 6822    296.2714346 -14.72621702 5.4         3.1         173.025      139.596  0.025    630.59      5.92        0.015       0.041       0.0011      4.12 
NGC 6822    296.2687365 -14.72805156 6.1         4.4         235.453      222.303  0.014    1446.52     13.58       0.022       0.073       0.0012      4.33 
NGC 6822    296.2699413 -14.72976598 3.1         2.2         176.867      57.382   0.037    246.1       2.31        0.015       0.06        0.0023      3.76 
NGC 6822    296.2712899 -14.72798229 6.7         3.8         204.73       211.372  0.036    487.68      4.58        0.008       0.027       0.001       4.31 
NGC 6822    296.2332904 -14.72541342 1.9         1.3         168.832      20.917   0.095    53.33       0.5         0.009       0.141       0.0134      3.09 
NGC 6822    296.2061586 -14.72957395 2.4         1.5         164.217      28.998   0.07     89.47       0.84        0.011       0.022       0.0016      3.01 
NGC 6822    296.2273659 -14.72603518 1.4         0.8         139.543      8.766    0.193    19.12       0.19        0.007       0.047       0.009       2.64 
NGC 6822    296.2401909 -14.72395399 2.6         1.3         164.919      28.241   0.068    86.65       0.82        0.01        0.19        0.013       3.28 
NGC 6822    296.2100553 -14.72760897 2.3         1.1         157.863      20.916   0.1      51.42       0.49        0.008       0.021       0.0021      2.93 
NGC 6822    296.2226978 -14.72506156 1.5         1           173.695      12.449   0.154    26.74       0.26        0.007       0.022       0.0034      2.73 
NGC 6822    296.2269564 -14.72418025 1.5         1           183.23       11.633   0.146    26.81       0.26        0.008       0.034       0.005       2.74 
NGC 6822    296.1897784 -14.72936913 1.8         1.1         169.355      16.113   0.098    45.84       0.44        0.01        0.038       0.0037      2.68 
NGC 6822    296.130724  -14.73780538 2.7         1.3         164.806      29.037   0.078    78.67       0.74        0.009       0.036       0.0028      2.93 
NGC 6822    296.1924872 -14.72846271 1.1         1           181.6        9.391    0.154    23.71       0.23        0.009       0.033       0.0052      2.44 
NGC 6822    296.2768712 -14.71634384 1.6         1.1         127.868      14.441   0.104    39.62       0.38        0.009       0.021       0.0021      3.07 
NGC 6822    296.2332935 -14.72234508 2.3         0.9         190.364      17.581   0.14     34.98       0.33        0.007       0.066       0.0092      2.98 
NGC 6822    296.1328375 -14.73657642 2.9         1.6         163.37       39.653   0.036    205.47      1.93        0.018       0.069       0.0025      3.07 
NGC 6822    296.2257925 -14.72261733 1.9         1           142.303      15.742   0.145    33.25       0.32        0.007       0.024       0.0035      2.85 
NGC 6822    296.2217588 -14.7228584  2.5         2.3         169.135      47.493   0.06     127.13      1.19        0.009       0.025       0.0015      3.31 
NGC 6822    296.2300423 -14.7212553  1.5         1.2         188.696      15.365   0.12     36.79       0.35        0.008       0.042       0.005       2.87 
NGC 6822    296.2036219 -14.72499152 1.4         1.2         219.011      13.809   0.153    30.14       0.29        0.007       0.028       0.0042      2.64 
NGC 6822    296.2056324 -14.724515   2.6         1.5         173.471      32.2     0.06     103.91      0.98        0.011       0.032       0.002       3.03 
NGC 6822    296.1304047 -14.7348818  1.2         1           169.437      9.754    0.166    22.42       0.22        0.008       0.03        0.0051      2.46 
NGC 6822    296.2241115 -14.72145849 3.7         3           206.241      95.043   0.036    319.11      3           0.011       0.031       0.0012      3.60 
NGC 6822    296.2327781 -14.71984874 2           1.3         153.396      22.486   0.075    71.31       0.67        0.011       0.071       0.0054      3.06 
NGC 6822    296.2042507 -14.72428736 2.4         1.8         157.62       35.914   0.065    121.95      1.15        0.012       0.042       0.0028      3.06 
NGC 6822    296.2042569 -14.72383088 2.4         1.1         163.41       22.446   0.077    72.82       0.69        0.011       0.042       0.0033      2.85 
NGC 6822    296.1810088 -14.72695248 1.5         1.1         154.251      13.504   0.15     29.32       0.28        0.007       0.029       0.0043      2.60 
NGC 6822    296.2454521 -14.71765985 1.6         1.1         169.28       15.533   0.096    45.9        0.44        0.01        0.197       0.019       3.01 
NGC 6822    296.2263771 -14.72045812 2           1.1         148.195      19.159   0.123    44.59       0.42        0.008       0.024       0.003       2.92 
NGC 6822    296.2335824 -14.7189061  1.7         1.1         105.661      15.734   0.116    37.92       0.36        0.008       0.054       0.0063      2.90 
NGC 6822    296.223795  -14.71996996 2.9         1.9         161.606      47.184   0.045    170.56      1.6         0.012       0.034       0.0015      3.31 
NGC 6822    296.2214077 -14.71981671 2.3         1.1         166.199      21.911   0.104    49.39       0.47        0.008       0.022       0.0023      2.99 
NGC 6822    296.2124641 -14.72111731 3.9         1.7         147.862      54.345   0.09     90.78       0.85        0.006       0.012       0.0011      3.29 
NGC 6822    296.16986   -14.72658756 3.4         1.3         176.322      37.107   0.058    115.07      1.08        0.011       0.041       0.0024      3.04 
NGC 6822    296.2149309 -14.72063967 3.1         2.3         149.575      60.864   0.019    614.4       5.77        0.035       0.084       0.0018      3.39 
NGC 6822    296.2156961 -14.72002568 4.1         2.1         175.808      73.024   0.02     651.14      6.11        0.03        0.076       0.0017      3.47 
NGC 6822    296.2170958 -14.72291007 3.4         2.6         142.297      74.08    0.023    547.35      5.14        0.025       0.071       0.0018      3.52 
NGC 6822    296.2158073 -14.72264431 5.5         2.9         180.203      133.765  0.013    1370.84     12.87       0.035       0.094       0.0015      3.76 
NGC 6822    296.2144946 -14.72376364 5.5         3           173.504      135.862  0.016    1050.42     9.86        0.026       0.07        0.0013      3.77 
NGC 6822    296.2159516 -14.71920497 4.4         2.1         182.675      79.379   0.029    404.68      3.8         0.017       0.043       0.0013      3.50 
NGC 6822    296.2129475 -14.7239339  2.5         2           149.708      41.594   0.031    266.54      2.5         0.022       0.055       0.0018      3.23 
NGC 6822    296.2192941 -14.72191703 7.8         3.7         176.424      241.66   0.01     2163.81     20.31       0.031       0.089       0.0012      4.04 
NGC 6822    296.2165814 -14.72118482 6.3         3.6         172.728      189.168  0.018    1064.3      9.99        0.019       0.051       0.001       3.91 
NGC 6822    296.2117653 -14.72398507 2.8         1.7         166.966      40.166   0.049    147.8       1.39        0.013       0.029       0.0015      3.19 
NGC 6822    296.2132414 -14.71954751 6.1         3.4         182.712      174.502  0.034    426.46      4           0.008       0.018       0.0006      3.79 
NGC 6822    296.2128295 -14.72202403 7           1.9         178.629      111.451  0.041    272.2       2.56        0.008       0.019       0.0008      3.63 
NGC 6822    296.2265784 -14.71584374 2.9         1.5         184.438      35.847   0.072    95.92       0.9         0.009       0.025       0.0018      3.19 
NGC 6822    296.1331198 -14.72830505 1.9         1           154.288      16.403   0.108    42.08       0.4         0.009       0.034       0.0037      2.69 
NGC 6822    296.2084571 -14.71658212 3           1.9         164.257      47.381   0.024    370.22      3.48        0.027       0.111       0.0029      3.17 
NGC 6822    296.2262555 -14.71379137 1.9         1.5         176.71       24.152   0.101    54.51       0.52        0.008       0.022       0.0022      3.04 
NGC 6822    296.1613978 -14.72282011 1.9         1.1         172.25       17.921   0.105    46.31       0.44        0.009       0.034       0.0036      2.72 
NGC 6822    296.1876056 -14.71516084 2.4         1.4         175.665      27.837   0.054    110.48      1.04        0.014       0.053       0.0029      2.91 
NGC 6822    296.1978883 -14.71332077 2.2         1.1         167.33       18.988   0.101    48.7        0.46        0.009       0.034       0.0035      2.75 
NGC 6822    296.1385554 -14.71955466 2.2         1.1         163.875      19.13    0.094    51.8        0.49        0.009       0.036       0.0034      2.75 
NGC 6822    296.1877842 -14.71128329 1.3         1.1         183.981      12.458   0.154    26.45       0.26        0.007       0.028       0.0043      2.57 
NGC 6822    296.1465138 -14.71687469 2.5         1.4         168.883      28.608   0.058    100.65      0.95        0.012       0.047       0.0027      2.93 
NGC 6822    296.1392617 -14.71727494 1.6         0.8         181.423      10.268   0.151    24.48       0.24        0.008       0.032       0.0048      2.48 
NGC 6822    296.2290975 -14.70446106 3.2         1.6         181.888      43.128   0.048    150.21      1.41        0.012       0.031       0.0015      3.27 
NGC 6822    296.235451  -14.70373226 1.8         1.4         159.347      21.015   0.109    51.52       0.49        0.008       0.024       0.0026      2.97 
NGC 6822    296.235834  -14.70333258 2.1         1.5         181.073      25.937   0.092    69.35       0.65        0.009       0.026       0.0024      3.06 
NGC 6822    296.2312783 -14.70335642 1.1         1.1         233.729      10.313   0.148    24.85       0.24        0.008       0.022       0.0033      2.65 
NGC 6822    296.1368459 -14.7169162  2.8         1.5         166.027      35.89    0.055    122.01      1.15        0.012       0.045       0.0025      3.03 
NGC 6822    296.1685058 -14.71203173 1           1           122.596      8.632    0.186    19.05       0.19        0.008       0.029       0.0054      2.41 
NGC 6822    296.2391359 -14.70120274 1.3         0.8         172.047      9.383    0.158    22.46       0.22        0.008       0.023       0.0036      2.61 
NGC 6822    296.1431612 -14.71257534 2.1         1.3         175.08       22.237   0.09     60.23       0.57        0.009       0.036       0.0033      2.82 
NGC 6822    296.1371767 -14.71308447 1.9         1           174.998      16.576   0.114    40.94       0.39        0.008       0.033       0.0037      2.69 
NGC 6822    296.1623177 -14.70790565 2.8         1.6         165.917      37.383   0.04     179.72      1.69        0.016       0.064       0.0026      3.04 
NGC 6822    296.1374086 -14.71055576 1.8         1.2         188.955      18.663   0.107    46.1        0.44        0.008       0.033       0.0035      2.74 
NGC 6822    296.1436654 -14.70952345 1.6         1.3         159.937      16.962   0.113    41.14       0.39        0.008       0.032       0.0036      2.70 
NGC 6822    296.1452533 -14.70875513 2.6         1.8         162.435      40.012   0.057    121.69      1.14        0.01        0.04        0.0023      3.07 
NGC 6822    296.134305  -14.7099172  1.9         0.8         173.75       13.325   0.145    28.79       0.28        0.007       0.029       0.0042      2.60 
NGC 6822    296.1372685 -14.70618185 2           1.5         193.876      24.651   0.102    55.21       0.52        0.008       0.03        0.0031      2.86 
NGC 6822    296.1746929 -14.70038423 1.5         0.7         189.672      9.134    0.201    18.48       0.19        0.007       0.027       0.0054      2.43 
NGC 6822    296.1418324 -14.70635146 4.2         2.2         186.273      77.966   0.007    1741.87     16.35       0.076       0.296       0.0035      3.36 
NGC 6822    296.1417615 -14.70563077 4.6         2.7         168.914      101.811  0.014    1757.63     16.5        0.059       0.229       0.0038      3.48 
NGC 6822    296.14187   -14.70905904 3.3         2.3         190.614      64.391   0.018    740.49      6.95        0.039       0.152       0.003       3.28 
NGC 6822    296.1425976 -14.70854808 3.5         2.6         175.276      75.188   0.017    813.65      7.64        0.037       0.143       0.0027      3.35 
NGC 6822    296.1433619 -14.70583358 4.2         2.1         175.433      73.192   0.033    355.97      3.34        0.017       0.064       0.0022      3.33 
NGC 6822    296.1438763 -14.70532195 3.2         1.4         182.552      38.07    0.054    139.44      1.31        0.013       0.048       0.0027      3.05 
NGC 6822    296.141494  -14.7076495  4.2         3.5         142.942      121.048  0.026    594.38      5.58        0.017       0.065       0.0018      3.55 
NGC 6822    296.1394194 -14.70701875 6.7         4.9         145.441      278.983  0.015    1560.64     14.65       0.019       0.074       0.0013      3.92 
NGC 6822    296.1403467 -14.70931454 4.4         2.2         151.476      79.807   0.034    322.7       3.03        0.014       0.054       0.0019      3.37 
NGC 6822    296.1382135 -14.70829529 5.3         2.9         200.002      128.207  0.028    458.5       4.3         0.012       0.047       0.0014      3.58 
NGC 6822    296.1357914 -14.7069017  7.5         1.7         180.764      107.395  0.052    214.28      2.01        0.007       0.026       0.0014      3.50 
NGC 6822    296.1378012 -14.70510051 2.4         1.5         159.555      30.755   0.066    93.26       0.88        0.01        0.04        0.0027      2.96 
NGC 6822    296.253704  -14.68823133 2.9         1.6         169.946      38.952   0.036    202.76      1.9         0.018       0.048       0.0018      3.22 
NGC 6822    296.13174   -14.7040825  2.7         1.7         168.091      38.457   0.042    168.81      1.59        0.015       0.058       0.0025      3.06 
NGC 6822    296.134374  -14.70321897 2.1         1.5         168.246      27.248   0.064    93.81       0.88        0.012       0.046       0.0029      2.91 
NGC 6822    296.134508  -14.70187118 2.9         1.5         176.062      35.913   0.06     111.52      1.05        0.011       0.041       0.0025      3.03 
NGC 6822    296.1331368 -14.69883083 3.1         1.8         172.777      47.212   0.031    276.01      2.59        0.02        0.077       0.0025      3.14 
NGC 6822    296.1303465 -14.70117503 2.8         1.6         169.973      37.004   0.066    103.79      0.98        0.01        0.037       0.0025      3.04 
NGC 6822    296.1320526 -14.70028588 4.8         2.5         154.956      99.994   0.026    449.29      4.22        0.015       0.059       0.0017      3.47 
NGC 6822    296.1302477 -14.69977234 4.7         3.7         173.079      146.764  0.029    461.07      4.33        0.011       0.042       0.0012      3.64 
NGC 6822    296.1286794 -14.69788745 4.4         2           183.026      72.728   0.03     338.81      3.18        0.016       0.062       0.0019      3.33 
NGC 6822    296.1273812 -14.69414965 3           1.7         178.617      43.843   0.037    207.18      1.95        0.016       0.063       0.0024      3.11 
NGC 6822    296.2993225 -14.66551627 3           1.7         170.268      42.657   0.025    323.29      3.03        0.026       0.071       0.0019      3.26 
NGC 6822    296.1834701 -14.67481779 2.1         1.3         168.929      23.182   0.085    60.43       0.57        0.009       0.035       0.003       2.84 
NGC 6822    296.2603592 -14.65625253 2.9         1.6         168.259      38.348   0.034    210.36      1.98        0.019       0.077       0.0027      3.07 
NGC 6822    296.1104717 -14.6732936  1.4         0.8         185.31       9.098    0.165    20.69       0.21        0.008       0.03        0.005       2.43 
NGC 6822    296.1539531 -14.66478366 1.9         0.8         167.571      12.716   0.128    31.69       0.3         0.009       0.033       0.0042      2.57 
NGC 6822    296.2522123 -14.64109916 1.7         0.8         191.865      11.104   0.148    26.59       0.26        0.008       0.032       0.0047      2.52 
IC 2574     156.988572  68.54995072  0.8         0.6         -39.908      2.603    0.195    1.06        0.01        0.001       0.008       0.0016      3.25 
IC 2574     156.9420919 68.53316317  1.6         1.4         -18.228      12.064   0.049    10.13       0.1         0.003       0.017       0.0008      3.92 
IC 2574     157.2348863 68.50250325  0.9         0.8         -19.531      3.66     0.18     1.26        0.01        0.001       0.005       0.0008      3.52 
IC 2574     157.291979  68.50015335  1.4         1.1         -5.455       8.174    0.112    2.98        0.03        0.001       0.005       0.0006      3.83 
IC 2574     157.3002209 68.49935455  1.6         0.9         24.347       7.896    0.118    2.86        0.03        0.001       0.005       0.0006      3.81 
IC 2574     157.2942461 68.49745174  1.2         1.1         52.923       6.952    0.115    2.74        0.03        0.001       0.005       0.0006      3.80 
IC 2574     157.2971818 68.49814425  2.6         1.4         -62.379      19.522   0.074    7.55        0.07        0.001       0.005       0.0004      4.23 
IC 2574     157.3115935 68.49514096  1.1         0.9         -60.522      5.378    0.17     1.65        0.02        0.001       0.004       0.0007      3.67 
IC 2574     157.309855  68.49402239  1.5         1.2         62.398       8.98     0.123    2.97        0.03        0.001       0.004       0.0005      3.92 
IC 2574     157.2974687 68.48835804  1           0.9         38.743       4.672    0.153    1.7         0.02        0.001       0.004       0.0007      3.65 
IC 2574     157.2933508 68.48824159  1.5         1.1         -76.973      8.661    0.112    3.12        0.03        0.001       0.004       0.0005      3.91 
IC 2574     157.2668584 68.48595325  1.2         0.5         -19.94       2.956    0.217    0.97        0.01        0.001       0.004       0.0008      3.42 
IC 2574     157.1856142 68.48542766  1.7         1.3         69.632       11.456   0.07     6.01        0.06        0.002       0.006       0.0004      4.05 
IC 2574     157.20418   68.48367624  1.2         1           -58.893      6.024    0.145    1.96        0.02        0.001       0.003       0.0005      3.80 
IC 2574     157.2797154 68.48304933  1.3         0.9         35.955       6.109    0.126    2.32        0.02        0.001       0.004       0.0005      3.74 
IC 2574     157.2798254 68.48200809  1           0.9         77.082       4.873    0.145    1.85        0.02        0.001       0.004       0.0006      3.64 
IC 2574     157.3081587 68.48209378  1.7         1.4         -16.496      12.109   0.081    5.27        0.05        0.002       0.005       0.0004      4.04 
IC 2574     157.2868037 68.48284498  1.7         1           15.309       9.191    0.04     10.49       0.1         0.004       0.013       0.0005      3.91 
IC 2574     157.2874907 68.48251504  1.5         1.2         -38.083      9.729    0.038    11.57       0.11        0.004       0.013       0.0005      3.93 
IC 2574     157.2892813 68.48253132  3.7         1.7         -57.77       32.308   0.027    26.82       0.25        0.003       0.009       0.0003      4.45 
IC 2574     157.2839694 68.48365776  2.1         1.2         64.723       12.909   0.063    6.18        0.06        0.002       0.005       0.0003      4.05 
IC 2574     157.2875514 68.48354742  4.8         1.7         -17.226      43.493   0.063    12.75       0.12        0.001       0.003       0.0002      4.58 
IC 2574     157.2930797 68.48220496  6.3         2.4         -18.657      79.674   0.049    22.83       0.21        0.001       0.003       0.0002      4.84 
IC 2574     157.2849549 68.48188126  3.7         2.5         -89.603      49.282   0.07     11.26       0.11        0.001       0.003       0.0002      4.64 
IC 2574     157.2553267 68.47987237  1.3         0.9         -19.716      6.179    0.148    1.9         0.02        0.001       0.003       0.0005      3.80 
IC 2574     157.2870247 68.47978569  1.3         1           -57.322      6.709    0.098    3.28        0.03        0.002       0.005       0.0005      3.78 
IC 2574     157.1628211 68.47850767  1.5         1           78.511       8.306    0.147    2.35        0.02        0.001       0.002       0.0003      4.01 
IC 2574     157.3082866 68.47908775  4.1         2.7         -29.466      58.353   0.019    60.55       0.57        0.004       0.012       0.0002      4.70 
IC 2574     157.1069788 68.47672611  1           0.8         75.226       4.209    0.159    1.54        0.02        0.001       0.003       0.0006      3.65 
IC 2574     157.2956943 68.47816181  2.2         2           -88.405      22.719   0.048    13          0.12        0.002       0.006       0.0003      4.31 
IC 2574     157.2992662 68.47793246  3.6         2.5         -71.188      48.061   0.035    24.35       0.23        0.002       0.006       0.0002      4.63 
IC 2574     157.3012383 68.47671783  1.8         1.7         -35.747      16.341   0.05     11.22       0.11        0.002       0.008       0.0004      4.16 
IC 2574     157.105092  68.47591505  0.7         0.7         22.981       2.693    0.216    0.98        0.01        0.001       0.003       0.0007      3.46 
IC 2574     156.7642465 68.4740401   0.8         0.7         44.147       3.156    0.175    1.27        0.01        0.001       0.008       0.0014      3.34 
IC 2574     157.3155645 68.47844942  2.5         1.5         -7.878       19.806   0.016    42.21       0.4         0.007       0.024       0.0005      4.25 
IC 2574     157.3182573 68.4782814   2.4         1.3         3.672        15.529   0.016    34.66       0.33        0.008       0.026       0.0005      4.15 
IC 2574     157.3195204 68.47720749  7.2         4           42.358       150.799  0.012    181.3       1.7         0.004       0.014       0.0002      5.13 
IC 2574     157.3220061 68.47823234  3           1.9         58.935       28.981   0.036    17.88       0.17        0.002       0.007       0.0003      4.43 
IC 2574     157.333306  68.47521293  1.5         1.2         47.277       9.622    0.054    7.04        0.07        0.003       0.009       0.0005      3.97 
IC 2574     157.3350578 68.47488963  2.2         1.8         61.606       20.172   0.045    13.86       0.13        0.002       0.008       0.0004      4.30 
IC 2574     157.3441516 68.4781619   1.8         1.2         34.743       11.182   0.06     6.52        0.06        0.002       0.007       0.0005      4.04 
IC 2574     157.3387117 68.47715885  6           4.8         -53.475      151.145  0.011    200.34      1.88        0.005       0.016       0.0002      5.20 
IC 2574     157.3368845 68.47553364  3.2         0.8         -16.268      14.24    0.055    8.19        0.08        0.002       0.007       0.0004      4.16 
IC 2574     157.3309347 68.47717022  1.8         1.3         58.967       12.411   0.069    6.43        0.06        0.002       0.006       0.0004      4.09 
IC 2574     157.3291759 68.47695229  8.2         2.5         35.223       108.518  0.038    38.7        0.36        0.001       0.004       0.0002      5.02 
IC 2574     157.3456036 68.47697047  2.1         1.5         -84.754      17.169   0.067    7.09        0.07        0.001       0.005       0.0004      4.23 
IC 2574     157.3456573 68.47630855  1.4         0.8         9.241        5.611    0.113    2.43        0.02        0.001       0.005       0.0006      3.75 
IC 2574     157.3324915 68.47812022  3.1         1.9         -85.072      30.72    0.059    11.41       0.11        0.001       0.005       0.0003      4.49 
IC 2574     157.3442219 68.47593902  3.5         1.5         2.044        27.302   0.062    9.83        0.09        0.001       0.005       0.0003      4.44 
IC 2574     157.3370845 68.4790688   2.2         1.6         18.94        18.005   0.056    9.5         0.09        0.002       0.007       0.0004      4.27 
IC 2574     157.3323135 68.47445548  2           1.4         80.538       15.005   0.095    4.35        0.04        0.001       0.003       0.0003      4.16 
IC 2574     157.3121311 68.47718991  5.4         3.6         -1.021       100.537  0.043    27.05       0.25        0.001       0.003       0.0001      4.93 
IC 2574     157.1256939 68.47455616  1.7         1.4         -33.064      12.459   0.058    8.11        0.08        0.002       0.004       0.0002      4.20 
IC 2574     157.1065216 68.47494995  2.7         1.7         -10.91       24.455   0.058    10.13       0.1         0.001       0.003       0.0002      4.44 
IC 2574     157.1073432 68.47444297  1.9         0.8         -81.241      7.923    0.114    3.58        0.03        0.002       0.004       0.0004      3.96 
IC 2574     157.2673122 68.47394044  2.3         1.4         -88.243      16.411   0.121    4.28        0.04        0.001       0.002       0.0003      4.26 
IC 2574     157.2516235 68.47634769  3.9         3.2         57.215       64.5     0.024    48.29       0.45        0.003       0.006       0.0002      4.87 
IC 2574     157.2517818 68.47560286  1.6         0.8         65.32        6.664    0.046    7.47        0.07        0.004       0.009       0.0004      3.89 
IC 2574     157.2499378 68.4749915   2.7         0.6         -82.148      8.942    0.047    7.38        0.07        0.003       0.006       0.0003      4.03 
IC 2574     157.2466792 68.47431852  5.8         4.5         -68.913      134.37   0.012    143.84      1.35        0.004       0.007       0.0001      5.22 
IC 2574     157.2418038 68.47418842  2.1         1.8         24.09        19.705   0.034    16          0.15        0.003       0.005       0.0002      4.40 
IC 2574     157.2391045 68.47362293  3.7         3.1         83.783       59.635   0.026    38.55       0.36        0.002       0.004       0.0001      4.91 
IC 2574     157.2421779 68.47895025  2.3         2           19.181       23.679   0.051    11.74       0.11        0.002       0.004       0.0002      4.42 
IC 2574     157.242098  68.47810546  3.8         2.6         -9.241       51.441   0.045    19.97       0.19        0.001       0.003       0.0001      4.77 
IC 2574     157.2418265 68.47337942  1.2         0.7         3.608        4.324    0.098    2.35        0.02        0.002       0.004       0.0004      3.76 
IC 2574     157.2476841 68.4784674   2.8         2.3         31.272       33.865   0.064    11.55       0.11        0.001       0.003       0.0002      4.57 
IC 2574     157.2529807 68.47394372  5.1         1.9         79.059       51.28    0.048    17.07       0.16        0.001       0.002       0.0001      4.79 
IC 2574     157.2553111 68.4736581   2.1         1.9         -19.181      21.227   0.062    8.76        0.08        0.001       0.003       0.0002      4.41 
IC 2574     157.232562  68.47423182  3.7         3.1         -26.557      60.014   0.049    17.87       0.17        0.001       0.002       0.0001      4.92 
IC 2574     157.2426186 68.47644047  2.5         1.4         56.287       18.391   0.08     6.14        0.06        0.001       0.002       0.0002      4.34 
IC 2574     157.260948  68.4741285   6.9         3.6         34.067       129.628  0.03     44.32       0.42        0.001       0.003       0.0001      5.18 
IC 2574     157.1391172 68.47190169  1.2         1           76.472       6.627    0.135    2.23        0.02        0.001       0.003       0.0004      4.07 
IC 2574     157.1479927 68.47156336  1.3         0.9         -8.438       6.407    0.116    2.65        0.03        0.001       0.004       0.0004      4.09 
IC 2574     157.1532101 68.47141061  1.9         1.1         -62.827      10.973   0.104    3.74        0.04        0.001       0.003       0.0003      4.34 
IC 2574     157.1353668 68.4714495   2.2         1.1         -88.913      12.896   0.109    3.96        0.04        0.001       0.003       0.0003      4.37 
IC 2574     157.3821427 68.47033403  1           0.6         64.657       3.369    0.205    1.08        0.01        0.001       0.004       0.0009      3.42 
IC 2574     157.3506897 68.47017828  0.9         0.7         22.356       3.451    0.167    1.43        0.01        0.001       0.005       0.0009      3.54 
IC 2574     157.0616571 68.46962186  3.2         2.2         67.06        37.578   0.045    19.02       0.18        0.002       0.005       0.0002      4.58 
IC 2574     157.0599047 68.46891981  2.5         2.1         38.525       27.269   0.031    24.12       0.23        0.003       0.009       0.0003      4.45 
IC 2574     157.3381529 68.46717871  0.8         0.7         -82.116      3.024    0.195    1.12        0.01        0.001       0.004       0.0008      3.45 
IC 2574     157.3015275 68.46653603  1.5         1.2         41.268       9.212    0.111    3.16        0.03        0.001       0.004       0.0004      3.95 
IC 2574     157.2815929 68.46633771  1.3         0.9         -52.975      5.74     0.113    2.63        0.03        0.002       0.004       0.0004      3.83 
IC 2574     157.3315812 68.46592288  2           1.4         -49.359      14.523   0.068    6.77        0.06        0.002       0.005       0.0004      4.10 
IC 2574     157.2427193 68.46617861  1.7         1.3         -21.16       11.554   0.067    6.41        0.06        0.002       0.005       0.0003      4.35 
IC 2574     157.1276023 68.46552036  1.4         1.1         36.509       8.682    0.13     2.57        0.03        0.001       0.003       0.0005      4.30 
IC 2574     157.2320647 68.46617012  3           2.4         19.091       37.937   0.039    19.31       0.18        0.002       0.005       0.0002      4.91 
IC 2574     157.2323892 68.46537016  1.7         1.3         5.93         11.492   0.079    5.63        0.05        0.002       0.005       0.0004      4.41 
IC 2574     157.2328578 68.46672226  1.2         0.6         54.817       3.476    0.151    1.54        0.02        0.002       0.004       0.0006      3.86 
IC 2574     157.2328788 68.46796143  3.1         2.4         -33.8        38.449   0.075    9.56        0.09        0.001       0.002       0.0002      4.88 
IC 2574     157.1247494 68.46458558  1.4         1           -2.954       7.742    0.095    3.63        0.03        0.002       0.006       0.0006      4.25 
IC 2574     157.3083109 68.4640845   1.8         1.2         15.103       11.076   0.077    5.36        0.05        0.002       0.005       0.0004      4.02 
IC 2574     157.2768343 68.46315179  0.8         0.7         53.511       3.003    0.209    1.07        0.01        0.001       0.002       0.0005      3.58 
IC 2574     157.216122  68.46338189  1.9         1.1         -45.668      10.659   0.112    3.37        0.03        0.001       0.004       0.0005      4.38 
IC 2574     157.0528291 68.46328235  1.2         1           -44.888      6.125    0.101    3.02        0.03        0.002       0.004       0.0004      3.87 
IC 2574     157.3167654 68.46401813  2.1         1.6         7.685        18.22    0.04     15.06       0.14        0.003       0.009       0.0004      4.22 
IC 2574     157.3152913 68.46299302  2.4         1.2         -32.202      15.121   0.068    6.94        0.07        0.002       0.005       0.0004      4.15 
IC 2574     157.1401403 68.46299387  2.3         1.6         -44.76       19.988   0.094    5.9         0.06        0.001       0.005       0.0004      4.63 
IC 2574     157.0559683 68.46265488  1.2         1.1         -0.864       6.516    0.133    2.33        0.02        0.001       0.002       0.0003      3.92 
IC 2574     156.9307187 68.46256659  1.3         1           51.936       6.276    0.14     2.08        0.02        0.001       0.005       0.0007      3.52 
IC 2574     157.3194968 68.46105584  1.3         1.1         39.485       7.058    0.105    3.03        0.03        0.001       0.005       0.0005      3.81 
IC 2574     157.1541862 68.46272279  1.8         1.4         69.853       12.583   0.096    4.64        0.04        0.001       0.006       0.0006      4.42 
IC 2574     157.154126  68.46215808  2.7         1.5         10.325       21.666   0.079    7.18        0.07        0.001       0.006       0.0005      4.66 
IC 2574     157.1537338 68.46135818  2.3         1.2         -44.829      14.449   0.098    4.46        0.04        0.001       0.006       0.0006      4.47 
IC 2574     157.0554991 68.46112812  1.3         0.7         -76.88       4.673    0.169    1.5         0.02        0.001       0.002       0.0004      3.83 
IC 2574     157.3136322 68.46078558  1.6         1.2         5.359        10.039   0.093    4.02        0.04        0.001       0.004       0.0004      3.98 
IC 2574     157.1464097 68.45942657  1.8         0.8         -23.339      7.07     0.179    1.85        0.02        0.001       0.005       0.0009      4.15 
IC 2574     157.1399625 68.45887609  1.5         0.6         -64.378      4.689    0.194    1.29        0.01        0.001       0.005       0.0011      3.97 
IC 2574     157.2863986 68.45893882  1.9         1.3         -69.245      12.394   0.085    4.83        0.05        0.001       0.003       0.0002      4.19 
IC 2574     157.1513262 68.45787727  2.1         1.3         -33.579      15.063   0.093    4.84        0.05        0.001       0.006       0.0006      4.49 
IC 2574     157.0650673 68.45746854  1.8         1.5         -46.099      14.362   0.057    8.61        0.08        0.002       0.006       0.0003      4.51 
IC 2574     157.159143  68.45575955  2.5         1.4         -53.206      18.89    0.089    5.52        0.05        0.001       0.005       0.0005      4.63 
IC 2574     157.2848191 68.45508961  2           1.5         15.291       15.133   0.07     6.69        0.06        0.002       0.003       0.0002      4.32 
IC 2574     157.1982473 68.45505365  2           1.3         -21.254      12.91    0.113    3.69        0.04        0.001       0.006       0.0006      4.42 
IC 2574     157.1614571 68.45535955  1.5         1.2         83.083       9.225    0.136    2.58        0.03        0.001       0.005       0.0007      4.33 
IC 2574     157.2199788 68.45428546  1.1         0.8         -11.89       4.529    0.158    1.62        0.02        0.001       0.007       0.001       3.96 
IC 2574     157.1503897 68.45408263  1.1         0.7         -11.493      4.315    0.14     1.79        0.02        0.001       0.007       0.0009      4.03 
IC 2574     157.2858061 68.45387922  1.7         1.2         -56.963      10.502   0.13     2.9         0.03        0.001       0.002       0.0002      4.16 
IC 2574     157.1223316 68.45335121  1.3         1           3.565        6.788    0.101    3.24        0.03        0.002       0.008       0.0008      4.20 
IC 2574     157.4020091 68.452814    1           0.6         -87.86       3.292    0.229    0.94        0.01        0.001       0.004       0.0009      3.26 
IC 2574     157.0165835 68.45283734  1           0.6         -38.327      2.802    0.231    0.86        0.01        0.001       0.002       0.0005      3.54 
IC 2574     157.2936349 68.45289893  1.3         1.1         66.268       7.271    0.119    2.64        0.03        0.001       0.003       0.0003      3.95 
IC 2574     157.1951129 68.4525647   1.8         0.8         59.833       7.709    0.139    2.26        0.02        0.001       0.005       0.0007      4.25 
IC 2574     157.214319  68.45211685  1.3         0.7         -72.525      4.497    0.194    1.24        0.01        0.001       0.006       0.0011      3.95 
IC 2574     157.2073605 68.45133522  3           1.7         78.842       27.326   0.061    10.17       0.1         0.001       0.007       0.0004      4.77 
IC 2574     157.2142047 68.4494208   1.4         1.3         39.422       9.325    0.102    3.59        0.03        0.001       0.007       0.0007      4.30 
IC 2574     157.1457286 68.45028459  2.8         1.6         -82.342      23.919   0.046    15.52       0.15        0.002       0.008       0.0004      4.84 
IC 2574     157.1468306 68.44980622  2.5         2.2         26.191       28.841   0.046    19.7        0.19        0.002       0.008       0.0004      4.92 
IC 2574     157.2290466 68.44793215  0.9         0.6         74.458       2.898    0.209    0.98        0.01        0.001       0.007       0.0014      3.76 
IC 2574     157.2179432 68.448168    1.4         1.2         -14.971      9.125    0.076    5.12        0.05        0.002       0.011       0.0008      4.29 
IC 2574     157.1388889 68.4479358   1.6         1.1         -53.865      9.712    0.122    2.99        0.03        0.001       0.003       0.0004      4.48 
IC 2574     157.166333  68.44776717  1.8         1.5         -54.048      13.91    0.106    4           0.04        0.001       0.003       0.0003      4.63 
IC 2574     157.2002092 68.44709703  1.4         1.1         -89.407      7.669    0.128    2.59        0.03        0.001       0.005       0.0006      4.30 
IC 2574     157.1928009 68.44788256  2.8         1.8         44.798       25.899   0.051    13.28       0.12        0.002       0.007       0.0004      4.84 
IC 2574     157.1927482 68.44716582  2.5         1.5         25.92        19.817   0.057    9.66        0.09        0.002       0.006       0.0004      4.73 
IC 2574     157.1869188 68.46974359  2.9         1.8         -9.564       26.815   0.004    166.77      1.57        0.022       0.063       0.0006      4.79 
IC 2574     157.1869207 68.46875613  4.1         3.4         -43.434      73.053   0.003    425.72      4           0.02        0.063       0.0006      5.23 
IC 2574     157.163505  68.46928768  5.9         3.4         35.865       106.201  0.006    333.66      3.13        0.011       0.032       0.0004      5.39 
IC 2574     157.1613035 68.46860041  3.2         2.1         38.071       33.823   0.007    112.18      1.05        0.011       0.036       0.0004      4.90 
IC 2574     157.1698847 68.46747629  12.5        7.9         55.566       516.848  0.004    996.45      9.35        0.007       0.024       0.0002      6.07 
IC 2574     157.1843381 68.47403969  15.6        10.3        -84.371      843.635  0.002    3010.57     28.25       0.012       0.029       0.0003      6.17 
IC 2574     157.1850058 68.47173416  1.9         0.9         -41.061      8.795    0.015    22.62       0.21        0.009       0.024       0.0004      4.25 
IC 2574     157.1568372 68.46723639  5.6         4.8         -33.2        139.564  0.01     180.86      1.7         0.004       0.016       0.0002      5.50 
IC 2574     157.1564315 68.46588265  2.8         1.9         -15.551      28.164   0.014    54.21       0.51        0.007       0.026       0.0004      4.80 
IC 2574     157.1900066 68.47552226  3.9         2.6         70.923       53.627   0.01     99.33       0.93        0.006       0.014       0.0002      4.93 
IC 2574     157.1795808 68.47139436  2.4         1.5         2.762        18.128   0.013    38.37       0.36        0.007       0.02        0.0003      4.58 
IC 2574     157.177247  68.47183255  9.7         5           -79.875      251.4    0.006    395.72      3.71        0.005       0.015       0.0002      5.71 
IC 2574     157.1888363 68.46587148  5.6         5.3         48.441       155.096  0.006    229.77      2.16        0.005       0.02        0.0002      5.54 
IC 2574     157.1960349 68.46989946  5.7         2.4         -51.827      71.737   0.009    104.07      0.98        0.005       0.014       0.0002      5.20 
IC 2574     157.1750707 68.46812476  6           2.7         8.413        85.731   0.009    139.89      1.31        0.006       0.019       0.0002      5.30 
IC 2574     157.2023351 68.467842    7.9         5.4         -35.588      223.52   0.006    389.81      3.66        0.006       0.019       0.0002      5.72 
IC 2574     157.1640971 68.47638649  3.1         2.2         -47.789      36.269   0.027    40.4        0.38        0.004       0.008       0.0002      4.71 
IC 2574     157.1643728 68.47516948  5.8         4.7         -12.064      143.628  0.009    189.72      1.78        0.005       0.01        0.0001      5.35 
IC 2574     157.2042747 68.47644313  5.5         4.2         -68.592      120.72   0.006    288.54      2.71        0.008       0.017       0.0002      5.24 
IC 2574     157.2067951 68.47317513  24.5        11          -47.681      1408.209 0.003    2122.65     19.92       0.005       0.012       0.0001      6.40 
IC 2574     157.2088119 68.46892208  3.3         2.3         75.335       39.662   0.014    52.36       0.49        0.005       0.013       0.0002      4.94 
IC 2574     157.2006255 68.47252919  2.7         1.4         61.757       20.098   0.022    24.65       0.23        0.004       0.011       0.0003      4.58 
IC 2574     157.2067328 68.46737396  2.5         2.1         27.421       26.851   0.023    29.63       0.28        0.004       0.012       0.0003      4.80 
IC 2574     157.1986682 68.47748455  3.2         2.6         26.665       42.535   0.021    36.86       0.35        0.003       0.006       0.0001      4.75 
IC 2574     157.1896347 68.47739336  4.1         2.4         -27.185      51.154   0.02     45.35       0.43        0.003       0.006       0.0001      4.84 
IC 2574     157.2292431 68.47966927  4.3         2.4         -6.687       55.032   0.023    44.37       0.42        0.003       0.007       0.0002      4.80 
IC 2574     157.2229682 68.48027122  11.2        5.9         -20.231      345.439  0.008    363.48      3.41        0.004       0.009       0.0001      5.60 
IC 2574     157.1980302 68.47550814  7.4         4.3         -82.935      167.233  0.011    142.78      1.34        0.003       0.006       0.0001      5.42 
IC 2574     157.1812361 68.46390249  10.3        4.4         -74.464      235.547  0.01     167.72      1.57        0.002       0.011       0.0001      5.71 
IC 2574     157.2234421 68.47695813  11.8        6.1         -34.544      376.757  0.009    267.96      2.51        0.002       0.005       0.0001      5.67 
IC 2574     157.1979884 68.47934705  5.3         3.4         -78.272      94.369   0.025    52.44       0.49        0.002       0.004       0.0001      5.06 
IC 2574     157.1602873 68.46538243  7.3         3.9         -31.406      148.745  0.016    92.21       0.87        0.002       0.009       0.0002      5.52 
IC 2574     157.1943421 68.46451688  5.5         4.3         44.951       124.033  0.017    79.56       0.75        0.002       0.009       0.0002      5.44 
IC 2574     157.2312161 68.48182548  5           3.3         -16.263      87.828   0.022    51.44       0.48        0.002       0.006       0.0001      4.97 
IC 2574     157.2160369 68.47705202  2.8         2.5         47.164       36.473   0.03     23.82       0.22        0.002       0.004       0.0001      4.67 
IC 2574     157.1886385 68.46216813  9.7         8.4         8.603        424.333  0.012    175.13      1.64        0.001       0.007       0.0001      5.95 
IC 2574     157.1742977 68.46075978  4.9         3.1         -56.61       79.916   0.03     36.61       0.34        0.002       0.009       0.0003      5.21 
IC 2574     157.1712332 68.46038298  2.5         2.1         64.843       27.958   0.04     17.17       0.16        0.002       0.012       0.0005      4.75 
IC 2574     157.2185819 68.47230765  3.9         3.2         -52.983      66.055   0.038    25.7        0.24        0.001       0.003       0.0001      5.07 
IC 2574     157.1816463 68.46052969  7.7         4.2         67.875       168.68   0.023    63.96       0.6         0.001       0.007       0.0002      5.54 
IC 2574     157.1745677 68.45892578  5.8         3.6         -30.565      108.854  0.025    49.42       0.46        0.002       0.009       0.0002      5.33 
IC 2574     157.1670575 68.45945916  4.8         3.2         -49.112      81.915   0.033    32.7        0.31        0.001       0.008       0.0003      5.21 
IC 2574     157.168851  68.45841311  3.7         2.4         -62.289      45.369   0.046    17.74       0.17        0.001       0.008       0.0004      4.96 
IC 2574     157.1443183 68.46655666  7.6         4.6         -37.852      181.585  0.028    53.75       0.5         0.001       0.004       0.0001      5.62 
IC 2574     157.2169557 68.46593859  11.7        7.4         43.809       453.652  0.013    176.25      1.65        0.001       0.004       0.0001      6.02 
IC 2574     157.1509597 68.46474117  6.8         5.4         44.519       192.551  0.021    70.61       0.66        0.001       0.005       0.0001      5.63 
IC 2574     157.1676867 68.46294764  12.5        6.4         13.662       419.332  0.015    145.4       1.36        0.001       0.006       0.0001      5.95 
IC 2574     157.1691469 68.45593782  3.3         1.8         44.367       31.451   0.054    11.8        0.11        0.001       0.007       0.0004      4.85 
IC 2574     157.1723945 68.45419455  12.2        5.6         -57.017      360.919  0.019    129.02      1.21        0.001       0.006       0.0001      5.94 
IC 2574     157.1883452 68.45633584  3.4         2.6         -66.704      46.269   0.051    15.26       0.14        0.001       0.006       0.0003      4.98 
IC 2574     157.1911069 68.45452778  5.2         3.4         -88.299      92.784   0.028    39.78       0.37        0.001       0.008       0.0002      5.31 
IC 2574     157.1944473 68.48025768  8.8         2.7         80.757       123.767  0.029    40.29       0.38        0.001       0.002       0.0001      5.17 
IC 2574     157.1725923 68.47664525  15.3        2.3         -62.188      187.233  0.022    76.02       0.71        0.001       0.003       0.0001      5.43 
IC 2574     157.1633454 68.4722724   6.6         4.7         -12.957      162.134  0.028    51.82       0.49        0.001       0.003       0.0001      5.50 
IC 2574     157.1502282 68.46837725  6.5         2.8         74.215       95.735   0.037    28.08       0.26        0.001       0.003       0.0001      5.35 
IC 2574     157.180099  68.45436059  12.8        3.7         -54.798      246.415  0.025    71.12       0.67        0.001       0.005       0.0001      5.76 
IC 2574     157.1656196 68.45160874  14.7        6.4         -57.31       493.264  0.019    169.29      1.59        0.001       0.005       0.0001      6.12 
IC 2574     157.18563   68.48265413  16.2        3.5         57.864       299.008  0.021    84.28       0.79        0.001       0.003       0.0001      5.51 
IC 2574     157.173796  68.47941164  16.4        6.8         45.34        578.733  0.021    144.58      1.36        0.001       0.002       0           5.84 
IC 2574     157.1463929 68.46967697  3.2         1.2         -57.981      20.581   0.087    5.78        0.05        0.001       0.003       0.0002      4.65 
IC 2574     157.1298651 68.46876678  13.1        5.3         24.997       363.755  0.013    190.26      1.79        0.002       0.005       0.0001      5.88 
IC 2574     157.1959806 68.45374407  3.2         2           0.117        33.413   0.055    12.42       0.12        0.001       0.007       0.0004      4.86 
IC 2574     157.1742123 68.44891829  7.5         5.8         29.569       228.502  0.037    49.56       0.47        0.001       0.003       0.0001      5.82 
IC 2574     157.1519983 68.44747439  4.2         3.7         74.192       81.692   0.019    72.38       0.68        0.003       0.008       0.0002      5.41 
IC 2574     157.1464753 68.44594105  1           0.5         -70.941      2.687    0.218    0.94        0.01        0.001       0.003       0.0006      3.95 
IC 2574     157.2225402 68.44521228  1.4         1.1         -13.345      8.221    0.106    3.21        0.03        0.001       0.007       0.0008      4.25 
IC 2574     157.215143  68.44521664  1.6         1.5         -52.718      12.56    0.072    6.08        0.06        0.002       0.008       0.0006      4.47 
IC 2574     157.134396  68.44613517  2           1.8         39.942       18.409   0.082    5.94        0.06        0.001       0.003       0.0002      4.78 
IC 2574     157.1330601 68.44526617  1.8         1.4         -34.962      13.724   0.099    4.16        0.04        0.001       0.002       0.0002      4.67 
IC 2574     157.2508754 68.44513192  1.3         1           -47.229      7.055    0.117    2.67        0.03        0.001       0.006       0.0007      4.19 
IC 2574     157.2537999 68.44514758  2.3         1.6         -21.376      19.725   0.05     11.52       0.11        0.002       0.008       0.0004      4.64 
IC 2574     157.1662176 68.44502068  1.6         1.3         -62.333      10.665   0.117    3.22        0.03        0.001       0.002       0.0003      4.55 
IC 2574     157.2669677 68.44542325  2.7         2.3         72.044       31.717   0.037    20.41       0.19        0.002       0.007       0.0002      4.86 
IC 2574     157.2041047 68.4453862   3.3         3.2         -61.941      54.968   0.032    30.67       0.29        0.002       0.008       0.0003      5.16 
IC 2574     157.2019221 68.44511281  1.3         1.2         36.294       8.381    0.092    4.27        0.04        0.002       0.007       0.0007      4.35 
IC 2574     157.1772897 68.44516752  3.1         2           70.137       32.202   0.045    16.55       0.16        0.002       0.005       0.0002      5.01 
IC 2574     157.3890221 68.44390989  0.8         0.7         16.706       3.05     0.191    1.14        0.01        0.001       0.005       0.001       3.35 
IC 2574     157.1786467 68.44320745  1.4         1.1         -50.51       7.833    0.127    2.52        0.02        0.001       0.003       0.0003      4.41 
IC 2574     157.2579024 68.44290167  1.7         1.3         46.344       11.354   0.123    3.09        0.03        0.001       0.004       0.0004      4.41 
IC 2574     157.2517664 68.44233671  2.4         1.7         71.26        21.776   0.056    9.74        0.09        0.002       0.007       0.0004      4.68 
IC 2574     156.996493  68.44184711  1.2         0.7         10.618       4.362    0.169    1.51        0.02        0.001       0.003       0.0005      3.88 
IC 2574     157.14239   68.44131579  1.1         0.5         71.352       3.13     0.211    0.99        0.01        0.001       0.002       0.0005      4.03 
IC 2574     157.203471  68.44025753  1.3         0.9         -8.573       6.218    0.151    1.87        0.02        0.001       0.004       0.0005      4.25 
IC 2574     157.2355821 68.44002003  1.2         0.8         -40.314      4.91     0.166    1.52        0.02        0.001       0.006       0.001       3.99 
IC 2574     157.1230683 68.43998572  0.9         0.8         -49.726      3.951    0.166    1.42        0.01        0.001       0.002       0.0004      4.13 
IC 2574     157.2514056 68.44004138  2.2         2           -0.425       22.506   0.039    16.51       0.16        0.003       0.011       0.0005      4.69 
IC 2574     157.1351467 68.43927217  1.5         0.8         -25.327      6.739    0.197    1.57        0.02        0.001       0.002       0.0003      4.36 
IC 2574     157.1712814 68.44137824  3.8         3.7         39.299       74.471   0.011    175.03      1.64        0.008       0.016       0.0002      5.40 
IC 2574     157.166434  68.44061     3.4         2.3         -55.385      41.406   0.024    36.85       0.35        0.003       0.006       0.0002      5.15 
IC 2574     157.1676151 68.44281269  2.7         1.6         -41.596      22.908   0.076    7.11        0.07        0.001       0.002       0.0002      4.89 
IC 2574     157.1626912 68.43934912  1.5         1.4         7.728        10.958   0.073    5.68        0.05        0.002       0.004       0.0003      4.57 
IC 2574     157.0862968 68.43896714  1.4         1.1         -47.742      7.63     0.092    3.83        0.04        0.002       0.003       0.0003      4.41 
IC 2574     157.2267871 68.4384126   1.1         1.1         -20.37       6.098    0.117    2.62        0.03        0.001       0.008       0.0009      4.13 
IC 2574     157.1585875 68.43878346  1.6         1.4         -76.176      12.281   0.065    7.04        0.07        0.002       0.004       0.0003      4.62 
IC 2574     157.1299331 68.43817496  1.7         1.5         6.009        13.083   0.076    6.07        0.06        0.002       0.003       0.0002      4.65 
IC 2574     157.0222178 68.43768757  1.1         0.5         17.531       3.083    0.219    0.95        0.01        0.001       0.005       0.0012      3.80 
IC 2574     157.2148755 68.43747935  1.3         0.9         -61.706      6.243    0.149    1.9         0.02        0.001       0.004       0.0007      4.21 
IC 2574     157.1543657 68.43738184  1.4         1           -6.24        7.275    0.108    2.99        0.03        0.001       0.003       0.0003      4.39 
IC 2574     157.0777572 68.43776543  2.7         2           44.43        27.657   0.058    12.02       0.11        0.002       0.003       0.0002      4.97 
IC 2574     157.0773505 68.4372763   2.5         1.6         -47.296      20.746   0.065    10.93       0.1         0.002       0.004       0.0002      4.85 
IC 2574     157.0801283 68.43754664  2.1         0.8         47.562       9.132    0.128    2.4         0.02        0.001       0.002       0.0002      4.49 
IC 2574     157.0793167 68.43625315  1.5         0.9         -62.568      7.449    0.14     2.32        0.02        0.001       0.002       0.0003      4.40 
IC 2574     157.2598634 68.43609215  2.6         2.5         86.628       34.288   0.035    21.55       0.2         0.002       0.008       0.0003      4.89 
IC 2574     157.1484956 68.43578035  1.9         1.6         8.599        16.116   0.059    8.48        0.08        0.002       0.004       0.0002      4.74 
IC 2574     157.1269765 68.43508423  1.1         0.9         72.687       5.343    0.198    1.38        0.01        0.001       0.002       0.0004      4.26 
IC 2574     157.0490987 68.43441998  1.2         1           -56.898      6.033    0.109    2.75        0.03        0.002       0.005       0.0006      4.24 
IC 2574     157.0177517 68.4343978   1.3         0.5         -49.566      3.856    0.235    1.04        0.01        0.001       0.005       0.0012      3.89 
IC 2574     157.1159963 68.43419174  3.6         2.4         5.6          44.919   0.036    23.53       0.22        0.002       0.004       0.0001      5.18 
IC 2574     157.1168448 68.4356245   1.7         0.9         60.968       8.399    0.125    2.7         0.03        0.001       0.002       0.0003      4.46 
IC 2574     157.2682471 68.43552363  3.1         2.1         -25.558      33.981   0.036    22.99       0.22        0.002       0.007       0.0003      4.88 
IC 2574     157.269497  68.43509669  2.3         1.8         0.267        21.966   0.044    16.15       0.15        0.003       0.007       0.0003      4.68 
IC 2574     157.270583  68.43359719  3.5         1.1         68.459       20.041   0.103    4.9         0.05        0.001       0.002       0.0002      4.63 
IC 2574     157.2104535 68.43315367  1.1         0.9         8.336        5.061    0.158    1.64        0.02        0.001       0.004       0.0006      4.16 
IC 2574     157.2779583 68.43314325  2.5         1.2         -10.134      16.096   0.07     6.78        0.06        0.001       0.004       0.0002      4.46 
IC 2574     157.268383  68.43295181  1.2         1.1         42.881       6.534    0.159    1.79        0.02        0.001       0.003       0.0004      4.16 
IC 2574     157.227258  68.43224477  0.9         0.7         28.214       3.344    0.226    0.96        0.01        0.001       0.005       0.0012      3.88 
IC 2574     157.1087613 68.43257974  1.9         0.9         48.387       8.672    0.125    2.78        0.03        0.001       0.002       0.0003      4.47 
IC 2574     157.1016886 68.43586303  1.6         0.8         -9.895       6.527    0.079    4.36        0.04        0.002       0.005       0.0004      4.35 
IC 2574     157.10061   68.43529938  2.2         1.4         -69.495      15.84    0.054    9.68        0.09        0.002       0.004       0.0002      4.73 
IC 2574     157.1034205 68.43911342  2.9         2.1         -28.381      31.517   0.038    18.41       0.17        0.002       0.004       0.0002      5.03 
IC 2574     157.104098  68.43824985  3.2         1.9         -29.08       30.864   0.037    19.86       0.19        0.002       0.004       0.0002      5.02 
IC 2574     157.0989071 68.43625599  1.4         1.1         53.07        8.018    0.057    5.68        0.05        0.002       0.005       0.0003      4.44 
IC 2574     157.0937889 68.43577586  7.5         3.7         -7.534       143.78   0.016    91.78       0.86        0.002       0.004       0.0001      5.69 
IC 2574     157.0941179 68.43471602  1.5         1.1         59.963       8.509    0.066    5.69        0.05        0.002       0.005       0.0003      4.46 
IC 2574     157.0992882 68.43791709  5.4         3.3         25.094       93.943   0.019    67.95       0.64        0.003       0.005       0.0001      5.51 
IC 2574     157.1005257 68.43672586  2.3         1           9.497        11.762   0.08     4.99        0.05        0.001       0.003       0.0002      4.60 
IC 2574     157.1007816 68.43366995  3.5         2.9         -87.321      52.707   0.051    17.35       0.16        0.001       0.002       0.0001      5.25 
IC 2574     157.1022743 68.43288048  2.1         1.7         43.673       18.268   0.073    6.74        0.06        0.001       0.003       0.0002      4.79 
IC 2574     157.0918696 68.43391863  2.2         1.8         48.866       21.503   0.086    6.26        0.06        0.001       0.002       0.0002      4.86 
IC 2574     157.0895616 68.43324442  2.3         1.7         -38.724      20.549   0.072    7.31        0.07        0.001       0.002       0.0002      4.85 
IC 2574     157.1069192 68.43799874  3.1         1.1         -44.699      18.483   0.098    5           0.05        0.001       0.002       0.0002      4.80 
IC 2574     157.1078992 68.43402265  2.1         2.1         9.848        23.047   0.097    5.58        0.05        0.001       0.002       0.0002      4.89 
IC 2574     157.1051306 68.43408514  6.7         2           56.84        71.102   0.066    17.18       0.16        0.001       0.002       0.0001      5.38 
IC 2574     157.1083492 68.43569674  1.7         1.2         25.05        10.467   0.14     2.63        0.03        0.001       0.002       0.0002      4.55 
IC 2574     157.2732101 68.43227632  1.6         1.1         22.801       8.946    0.09     4.05        0.04        0.002       0.004       0.0004      4.25 
IC 2574     156.9924168 68.43372623  1.8         1.5         3.864        14.117   0.083    5.66        0.05        0.001       0.005       0.0004      4.51 
IC 2574     156.9904393 68.43347171  1.1         0.8         -4.161       4.734    0.138    1.7         0.02        0.001       0.004       0.0005      4.04 
IC 2574     156.9898162 68.43225332  6.5         0.8         -64.596      28.688   0.098    6.61        0.06        0.001       0.003       0.0003      4.82 
IC 2574     157.2962557 68.43219892  2.5         1.5         -30.473      20.284   0.054    10.24       0.1         0.002       0.004       0.0002      4.38 
IC 2574     157.1036555 68.43139466  1.2         1           72.59        6.387    0.154    1.85        0.02        0.001       0.002       0.0003      4.34 
IC 2574     157.0073946 68.43091142  1.3         0.6         14.276       4.526    0.196    1.32        0.01        0.001       0.006       0.0011      3.96 
IC 2574     157.3007632 68.43072814  1.1         0.8         16.037       4.542    0.154    1.63        0.02        0.001       0.003       0.0005      3.70 
IC 2574     157.2387234 68.43590162  2.3         1.5         -56.028      17.835   0.062    9.19        0.09        0.002       0.01        0.0006      4.55 
IC 2574     157.2398804 68.43567198  1.1         0.9         -34.018      5.037    0.099    2.77        0.03        0.002       0.011       0.0011      4.01 
IC 2574     157.2378706 68.43506197  4.5         2.2         -41.11       51.384   0.041    24.96       0.23        0.002       0.01        0.0004      5.01 
IC 2574     157.2408098 68.43404736  2.2         0.7         -2.997       8.3      0.078    4.62        0.04        0.002       0.011       0.0008      4.22 
IC 2574     157.2386871 68.43286374  5.6         4.7         -9.634       137.951  0.015    106.63      1           0.003       0.015       0.0003      5.44 
IC 2574     157.2416668 68.43457077  1.6         0.9         -48.845      7.824    0.086    3.76        0.04        0.002       0.009       0.0008      4.20 
IC 2574     157.2346731 68.4343583   3.1         1.6         -4.3         26.256   0.048    12.53       0.12        0.002       0.01        0.0005      4.72 
IC 2574     157.2512418 68.43472009  3           2           54.131       32.5     0.053    12.73       0.12        0.001       0.006       0.0003      4.85 
IC 2574     157.246399  68.43274424  4.1         2.3         0.971        48.288   0.048    17.78       0.17        0.001       0.006       0.0003      5.01 
IC 2574     157.2473929 68.43578736  4.1         1.5         77.32        33.186   0.06     12.31       0.12        0.001       0.006       0.0004      4.84 
IC 2574     157.2465152 68.43506345  3.7         1.3         75.625       26.177   0.073    8.83        0.08        0.001       0.006       0.0004      4.74 
IC 2574     157.2431315 68.43530228  2.6         1.8         2.356        24.55    0.073    7.75        0.07        0.001       0.006       0.0004      4.70 
IC 2574     157.2460121 68.43676284  4.5         2.6         -33.705      60.41    0.058    16.01       0.15        0.001       0.005       0.0003      5.10 
IC 2574     157.2553376 68.43545576  2.5         1.9         69.053       24.486   0.077    7.26        0.07        0.001       0.004       0.0003      4.73 
IC 2574     157.2451478 68.43420347  3.6         1.2         53.849       22.414   0.091    5.79        0.05        0.001       0.005       0.0004      4.67 
IC 2574     157.2323737 68.43178134  2.4         1.8         -18.314      23.256   0.062    9.18        0.09        0.001       0.008       0.0005      4.68 
IC 2574     157.243977  68.43135197  2.1         1.7         -9.456       18.604   0.089    5.61        0.05        0.001       0.005       0.0005      4.59 
IC 2574     157.2244639 68.43124657  2.1         1           62.048       10.804   0.11     3.71        0.04        0.001       0.006       0.0006      4.41 
IC 2574     157.2222296 68.43022496  2.1         1.2         -21.645      13.242   0.109    3.69        0.04        0.001       0.005       0.0005      4.51 
IC 2574     157.1948009 68.43120754  2.9         2           -29.959      29.434   0.04     18.98       0.18        0.002       0.005       0.0002      5.00 
IC 2574     157.1974434 68.43103693  3.4         2.6         -82.745      46.003   0.03     29.81       0.28        0.002       0.005       0.0002      5.18 
IC 2574     157.1941456 68.43185928  1.6         0.8         51.823       6.614    0.107    3.27        0.03        0.002       0.003       0.0004      4.35 
IC 2574     157.2399014 68.43014749  2.3         1.3         16.82        15.219   0.118    3.9         0.04        0.001       0.005       0.0006      4.49 
IC 2574     157.1533583 68.4299998   1.5         1.2         -24.047      9.931    0.09     4.26        0.04        0.001       0.003       0.0003      4.53 
IC 2574     156.8931411 68.42987424  1.7         0.7         78.511       6.548    0.169    1.89        0.02        0.001       0.004       0.0006      3.79 
IC 2574     157.3053158 68.42975324  1.4         1.2         16.751       8.44     0.101    3.34        0.03        0.001       0.004       0.0004      3.93 
IC 2574     157.2716378 68.42900407  1.1         0.9         -69.781      5.378    0.133    2.15        0.02        0.001       0.004       0.0005      4.03 
IC 2574     157.2347752 68.42878108  1.5         1.4         24.045       10.884   0.095    4.13        0.04        0.001       0.008       0.0008      4.33 
IC 2574     157.1730651 68.43162998  2.5         1           -41.531      13.692   0.094    4.6         0.04        0.001       0.002       0.0002      4.67 
IC 2574     157.1751026 68.43169723  3.4         1.4         76.77        24.772   0.069    8.44        0.08        0.001       0.002       0.0002      4.93 
IC 2574     157.1699057 68.43002961  1.9         1.8         11.978       18.077   0.048    12.07       0.11        0.002       0.005       0.0002      4.79 
IC 2574     157.1712028 68.42873921  2.3         2.1         -76.681      25.085   0.061    9.36        0.09        0.001       0.003       0.0002      4.93 
IC 2574     157.1679989 68.42825196  2.4         1.3         22.889       16.255   0.087    5.24        0.05        0.001       0.002       0.0002      4.74 
IC 2574     157.186659  68.42868611  2.5         1.7         -34.354      22.516   0.06     10.23       0.1         0.002       0.003       0.0002      4.88 
IC 2574     157.1881417 68.42850225  2.4         1.2         -35.135      15.629   0.065    7.5         0.07        0.002       0.003       0.0002      4.73 
IC 2574     157.1918962 68.42857205  3.1         2.2         -22.837      35.352   0.05     14.16       0.13        0.001       0.003       0.0001      5.08 
IC 2574     157.1928634 68.42977694  2.2         1.4         39.835       17.027   0.077    5.95        0.06        0.001       0.002       0.0002      4.76 
IC 2574     157.1860685 68.43078602  3.2         1.8         86.69        31.24    0.072    9.35        0.09        0.001       0.002       0.0002      5.03 
IC 2574     157.1832187 68.43042255  1.8         1.3         73.225       12.607   0.109    3.59        0.03        0.001       0.002       0.0002      4.63 
IC 2574     157.26163   68.42790546  4.1         3.2         -15.861      68.904   0.022    49.93       0.47        0.003       0.008       0.0002      5.21 
IC 2574     157.263672  68.42732546  1.7         0.9         20.73        7.724    0.065    6.37        0.06        0.003       0.008       0.0006      4.25 
IC 2574     157.2622721 68.4294081   2.4         1.7         73.075       20.523   0.052    10.14       0.1         0.002       0.005       0.0003      4.68 
IC 2574     157.2695419 68.43040442  2.3         1.8         66.218       21.458   0.063    8.59        0.08        0.001       0.004       0.0002      4.66 
IC 2574     157.2674234 68.42971096  3.2         2.2         48.578       36.894   0.048    15.71       0.15        0.001       0.004       0.0002      4.91 
IC 2574     157.2720057 68.43089189  2.2         1.6         10.143       18.383   0.079    6.14        0.06        0.001       0.003       0.0002      4.57 
IC 2574     157.1745032 68.42682108  2.4         1.7         33.919       21.147   0.049    12.79       0.12        0.002       0.004       0.0002      4.86 
IC 2574     157.1610005 68.42823772  4           3.2         71.18        67.944   0.026    41.73       0.39        0.002       0.004       0.0001      5.36 
IC 2574     157.159683  68.42600478  1.2         0.7         -24.611      4.686    0.18     1.45        0.02        0.001       0.002       0.0004      4.20 
IC 2574     157.1038316 68.42547658  0.9         0.5         -28.729      2.508    0.209    0.98        0.01        0.001       0.003       0.0006      3.93 
IC 2574     157.2519793 68.42534773  1.6         1.1         -18.305      9.299    0.101    3.64        0.03        0.001       0.005       0.0005      4.31 
IC 2574     157.1636643 68.42549302  1.6         1.2         27.853       9.982    0.113    3.19        0.03        0.001       0.002       0.0003      4.53 
IC 2574     157.1600814 68.42529031  1.4         1.2         8.393        9.216    0.144    2.55        0.02        0.001       0.002       0.0003      4.50 
IC 2574     157.0071771 68.42454861  2.1         1.3         37.222       14.928   0.076    5.83        0.06        0.001       0.007       0.0005      4.54 
IC 2574     157.2603057 68.42415214  1.5         1.4         -45.519      11.268   0.042    11.76       0.11        0.004       0.011       0.0005      4.42 
IC 2574     157.1518652 68.42681599  2.5         2.2         16.011       29.135   0.028    29.33       0.28        0.003       0.007       0.0002      5.00 
IC 2574     157.1529112 68.42637124  3.1         1.9         -27.708      31.609   0.024    30.2        0.28        0.003       0.007       0.0002      5.03 
IC 2574     157.1485994 68.42533393  4.1         1.3         -84.248      27.117   0.042    13.51       0.13        0.002       0.003       0.0001      4.97 
IC 2574     157.1463665 68.4250784   2.3         1.6         -74.978      19.492   0.051    10.51       0.1         0.002       0.004       0.0002      4.82 
IC 2574     157.1437616 68.42462947  3           2.2         -63.738      34.031   0.034    21.73       0.2         0.002       0.004       0.0002      5.06 
IC 2574     157.1520686 68.42490346  7.5         4.5         60.156       175.279  0.022    88.85       0.83        0.002       0.004       0.0001      5.78 
IC 2574     157.1420387 68.42351962  1.7         1.4         33.359       12.116   0.08     5.07        0.05        0.001       0.003       0.0002      4.62 
IC 2574     157.1551994 68.42768171  6.2         2.8         -2.222       88.946   0.065    24.28       0.23        0.001       0.002       0.0001      5.48 
IC 2574     157.1039154 68.42332099  1.9         1.3         -70.805      12.922   0.125    3.34        0.03        0.001       0.002       0.0002      4.64 
IC 2574     157.0804215 68.42287184  1.1         0.9         19.935       4.849    0.182    1.49        0.02        0.001       0.002       0.0004      4.22 
IC 2574     157.1400705 68.42272287  1.3         0.8         12.279       5.362    0.152    1.87        0.02        0.001       0.002       0.0004      4.26 
IC 2574     157.1423099 68.42110842  1.4         0.9         -9.975       6.558    0.124    2.44        0.02        0.001       0.003       0.0003      4.35 
IC 2574     157.1109522 68.42035032  2           1.3         -48.046      12.942   0.122    3.47        0.03        0.001       0.002       0.0002      4.64 
IC 2574     157.2267604 68.41996704  1.7         0.9         -22.179      8.032    0.126    2.64        0.03        0.001       0.007       0.0008      4.21 
IC 2574     157.1383066 68.42023375  2           1.6         -71.566      16.735   0.071    6.9         0.07        0.001       0.003       0.0002      4.76 
IC 2574     157.1531789 68.41965947  1.4         0.8         -38.002      5.973    0.123    2.28        0.02        0.001       0.003       0.0003      4.31 
IC 2574     157.0843035 68.42039024  2.8         2.3         -23.678      33.099   0.071    10.16       0.1         0.001       0.002       0.0002      5.05 
IC 2574     157.087798  68.42078336  3.8         0.7         33.463       13.699   0.141    3.24        0.03        0.001       0.002       0.0002      4.67 
IC 2574     157.1084047 68.41954436  2.5         1           -72.44       12.641   0.119    3.41        0.03        0.001       0.002       0.0002      4.63 
IC 2574     157.1265319 68.4194034   2.3         1.9         -73.399      22.938   0.058    9.92        0.09        0.001       0.003       0.0002      4.89 
IC 2574     156.9385704 68.41855982  1.4         1.2         -74.188      9        0.101    3.52        0.03        0.001       0.003       0.0003      4.10 
IC 2574     157.1353385 68.4184989   2.2         1.7         79.747       20.082   0.069    8.04        0.08        0.001       0.003       0.0002      4.84 
IC 2574     157.1367103 68.41823409  1.2         0.9         49.853       5.689    0.108    2.66        0.03        0.002       0.003       0.0004      4.29 
IC 2574     157.0680744 68.41778984  1.2         0.7         -23.473      4.276    0.169    1.51        0.02        0.001       0.002       0.0004      4.16 
IC 2574     157.1301019 68.41805457  2.7         2.2         -35.857      30.174   0.052    11.89       0.11        0.001       0.003       0.0001      5.01 
IC 2574     157.122965  68.41766232  1.6         0.8         88.78        6.564    0.153    1.93        0.02        0.001       0.002       0.0003      4.35 
IC 2574     157.1995028 68.41740167  1.2         0.6         32.638       3.961    0.232    1.01        0.01        0.001       0.003       0.0006      4.08 
IC 2574     157.1484846 68.41715049  1.1         0.7         67.852       3.906    0.18     1.32        0.01        0.001       0.002       0.0004      4.12 
IC 2574     157.1946045 68.41790847  2.5         2           3.681        26.073   0.064    11.72       0.11        0.002       0.004       0.0002      4.93 
IC 2574     157.1919218 68.41746481  4.5         2.2         -57.117      51.441   0.039    22.33       0.21        0.002       0.003       0.0001      5.24 
IC 2574     157.1954512 68.4193501   2.5         1.1         -68.283      14.967   0.108    3.9         0.04        0.001       0.002       0.0002      4.69 
IC 2574     157.0003475 68.41686991  0.8         0.7         55.949       2.751    0.201    1.07        0.01        0.001       0.006       0.0011      3.86 
IC 2574     156.9375212 68.41658595  1.3         1.1         61.219       7.457    0.104    3.19        0.03        0.001       0.003       0.0003      4.04 
IC 2574     157.0691836 68.41646932  1.6         1.1         -17.012      8.917    0.105    3.37        0.03        0.001       0.003       0.0003      4.48 
IC 2574     156.9520812 68.41655573  2           0.7         -33.955      7.259    0.141    2.12        0.02        0.001       0.003       0.0004      4.20 
IC 2574     156.952991  68.41622664  1.7         0.8         -70.3        6.747    0.159    1.95        0.02        0.001       0.003       0.0005      4.18 
IC 2574     157.1682801 68.41544972  1           0.6         -54.342      2.851    0.234    0.94        0.01        0.001       0.002       0.0005      3.99 
IC 2574     156.8822221 68.41481027  1           0.8         88.254       3.838    0.135    1.82        0.02        0.002       0.006       0.0008      3.57 
IC 2574     157.1302168 68.41556031  1.8         1.4         26.286       13.686   0.089    4.73        0.04        0.001       0.002       0.0002      4.67 
IC 2574     157.131502  68.41465599  2.5         2.2         3.298        28.368   0.043    15.73       0.15        0.002       0.004       0.0002      4.99 
IC 2574     157.2134757 68.42393428  2.9         1.9         -12.574      29.554   0.005    152.39      1.43        0.018       0.071       0.0007      4.90 
IC 2574     157.2107598 68.42360538  3           2.3         69.55        35.067   0.005    167.62      1.57        0.017       0.062       0.0006      4.99 
IC 2574     157.2141461 68.42557406  4.7         3.7         -55.05       89.611   0.006    251.92      2.36        0.01        0.039       0.0004      5.38 
IC 2574     157.2172162 68.42539237  4.1         2.9         -79.107      62.117   0.007    179.06      1.68        0.01        0.043       0.0005      5.20 
IC 2574     157.2097565 68.42471577  2.1         1.9         -5.798       21.041   0.017    34.63       0.33        0.006       0.02        0.0004      4.78 
IC 2574     157.2153545 68.4170275   1.6         1.3         -50.142      10.874   0.024    17.22       0.16        0.005       0.026       0.0007      4.41 
IC 2574     157.2169088 68.41641796  4.5         3.7         12.229       86.408   0.013    114.27      1.07        0.005       0.023       0.0004      5.30 
IC 2574     157.2059505 68.42244978  3.3         1.7         4.7          29.583   0.023    24.31       0.23        0.003       0.009       0.0002      4.94 
IC 2574     157.2008851 68.42099884  5.9         2.5         26.313       77.27    0.032    34.22       0.32        0.002       0.004       0.0001      5.38 
IC 2574     157.203063  68.41992711  2.7         1.8         -73.198      24.558   0.053    12.33       0.12        0.002       0.005       0.0003      4.86 
IC 2574     157.2091725 68.42679385  6           2.7         -41.803      85.593   0.024    41.6        0.39        0.002       0.006       0.0002      5.39 
IC 2574     157.2026939 68.424194    9.2         4           21.235       191.474  0.014    108.36      1.02        0.002       0.006       0.0001      5.77 
IC 2574     157.199333  68.42218959  3.4         2.1         10.18        36.771   0.044    16.15       0.15        0.002       0.004       0.0002      5.07 
IC 2574     157.2180206 68.42789167  7.2         4.3         -6.625       159.316  0.016    79.88       0.75        0.002       0.007       0.0001      5.61 
IC 2574     157.198728  68.41962061  2.1         1.7         -47.901      19.398   0.067    7.61        0.07        0.001       0.004       0.0002      4.79 
IC 2574     157.2007761 68.41957453  3           1.6         -83.291      25.081   0.066    9.19        0.09        0.001       0.004       0.0002      4.89 
IC 2574     157.2048812 68.42557475  2.5         2.1         -23.186      27.438   0.048    12.04       0.11        0.002       0.005       0.0002      4.92 
IC 2574     157.2144882 68.41453188  4.3         2.6         87.517       59.038   0.035    22.28       0.21        0.001       0.007       0.0002      5.13 
IC 2574     157.2246083 68.42515786  3.9         1.7         20.567       35.111   0.053    12.95       0.12        0.001       0.007       0.0003      4.90 
IC 2574     157.2246952 68.42414316  8.4         4.1         -0.388       182.454  0.023    64.84       0.61        0.001       0.006       0.0002      5.61 
IC 2574     157.2199012 68.42122007  9.9         2.5         74.523       127.445  0.023    50.88       0.48        0.001       0.007       0.0002      5.48 
IC 2574     157.2133399 68.41977484  15.3        10.2        81.731       815.552  0.008    656.98      6.17        0.003       0.012       0.0001      6.32 
IC 2574     157.2270256 68.42818328  5.3         2.4         -53.118      67.662   0.04     23.11       0.22        0.001       0.006       0.0003      5.18 
IC 2574     157.2227808 68.42730705  5.9         3           -62.361      92.461   0.034    31.26       0.29        0.001       0.006       0.0002      5.34 
IC 2574     157.2054145 68.42763332  8.6         6.3         89.646       281.273  0.024    93.42       0.88        0.001       0.003       0.0001      5.93 
IC 2574     157.1997832 68.42701222  3.7         1.9         55.037       36.105   0.063    11.48       0.11        0.001       0.003       0.0002      5.07 
IC 2574     157.2020655 68.4269178   4.9         1.7         59.99        44.54    0.055    14.55       0.14        0.001       0.003       0.0002      5.15 
IC 2574     157.2027514 68.4225508   4.2         2           53.635       43.334   0.053    14.86       0.14        0.001       0.003       0.0002      5.12 
IC 2574     157.2284556 68.4304623   4.2         2.8         -48.478      60.607   0.045    18.98       0.18        0.001       0.006       0.0003      5.13 
IC 2574     157.22268   68.42921726  9           2.8         3.771        129.984  0.042    37.21       0.35        0.001       0.005       0.0002      5.50 
IC 2574     157.2292498 68.42664768  5.2         2.4         -14.594      65.92    0.04     24          0.23        0.001       0.007       0.0003      5.15 
IC 2574     157.1966961 68.42655189  2.7         0.8         -38.509      11.376   0.138    2.79        0.03        0.001       0.002       0.0003      4.58 
IC 2574     157.2221956 68.41838615  4.6         4.4         56.283       104.163  0.053    23.14       0.22        0.001       0.004       0.0002      5.35 
IC 2574     157.2066598 68.41760218  6.1         1.1         33.768       34.57    0.088    8.58        0.08        0.001       0.003       0.0003      4.98 
IC 2574     157.2094017 68.41585347  4.1         2.5         -10.61       53.09    0.075    11.52       0.11        0.001       0.003       0.0002      5.13 
IC 2574     157.1168229 68.41511234  2.9         2.1         -28.26       31.656   0.068    10.13       0.1         0.001       0.002       0.0002      5.03 
IC 2574     157.1166181 68.41722442  1.7         1.2         72.332       10.89    0.114    3.31        0.03        0.001       0.002       0.0002      4.57 
IC 2574     157.1180604 68.41598991  2.1         1.5         -59.622      16.173   0.104    4.45        0.04        0.001       0.002       0.0002      4.74 
IC 2574     156.9562759 68.41454527  1.9         1.8         -21.011      17.638   0.049    11.62       0.11        0.002       0.008       0.0004      4.61 
IC 2574     157.2036255 68.41426551  2.1         1.3         -79.034      14.314   0.114    4.52        0.04        0.001       0.004       0.0005      4.59 
IC 2574     157.2046351 68.41338541  3.8         1.5         85.871       28.675   0.098    6.96        0.07        0.001       0.003       0.0003      4.88 
IC 2574     157.0252622 68.41329246  1.3         0.7         -57.562      5.089    0.167    1.6         0.02        0.001       0.002       0.0004      4.24 
IC 2574     157.1855314 68.4144302   3.2         1.7         -20.039      28.829   0.055    11.05       0.1         0.001       0.003       0.0001      4.99 
IC 2574     157.1855917 68.41313926  2.5         2.2         18.145       29.872   0.036    21.52       0.2         0.002       0.005       0.0002      5.01 
IC 2574     157.1199129 68.41291666  1.2         0.8         -28.599      5.308    0.171    1.53        0.02        0.001       0.002       0.0003      4.26 
IC 2574     157.0123503 68.41321551  2.5         1.8         42.939       24.205   0.044    16.11       0.15        0.002       0.005       0.0002      4.91 
IC 2574     157.0118965 68.41278625  1.5         1           -20.093      7.448    0.058    6.31        0.06        0.003       0.006       0.0004      4.40 
IC 2574     157.0132348 68.41222804  1.9         1.7         30.276       17.568   0.086    6.64        0.06        0.001       0.003       0.0002      4.78 
IC 2574     157.0147744 68.41198581  3.7         1.3         -32.304      24.883   0.067    8.22        0.08        0.001       0.002       0.0002      4.93 
IC 2574     157.1196394 68.41190328  3.1         0.7         1.244        11.794   0.156    2.84        0.03        0.001       0.002       0.0003      4.60 
IC 2574     156.9233309 68.4109239   1.8         1.6         23.903       14.58    0.057    8.99        0.08        0.002       0.004       0.0002      4.26 
IC 2574     157.0581987 68.41078227  1.5         1.3         -49.677      9.725    0.095    3.88        0.04        0.001       0.003       0.0003      4.52 
IC 2574     157.1918587 68.41118615  2.1         2           79.392       21.575   0.061    12.26       0.12        0.002       0.006       0.0004      4.82 
IC 2574     157.1910901 68.41056293  3.1         1.7         -17.264      28.494   0.048    14.1        0.13        0.002       0.005       0.0003      4.94 
IC 2574     157.2165949 68.41059584  2           2           -38.502      20.351   0.066    7.93        0.07        0.001       0.008       0.0005      4.61 
IC 2574     157.1990509 68.41018441  2.1         1           -11.051      11.608   0.099    3.96        0.04        0.001       0.005       0.0005      4.49 
IC 2574     157.1234718 68.4101637   1.2         0.7         25.821       4.233    0.174    1.44        0.02        0.001       0.002       0.0004      4.16 
IC 2574     157.1107926 68.41026301  2.4         1.1         -15.419      13.251   0.115    3.56        0.03        0.001       0.002       0.0002      4.65 
IC 2574     157.1102625 68.40960321  1.1         0.9         -45.659      5.146    0.154    1.76        0.02        0.001       0.002       0.0004      4.24 
IC 2574     157.1131976 68.40949508  1.3         0.9         81.904       6.261    0.136    2.11        0.02        0.001       0.002       0.0003      4.33 
IC 2574     157.0008747 68.4093392   1.2         0.8         -48.289      5.016    0.168    1.57        0.02        0.001       0.003       0.0005      4.19 
IC 2574     157.1909162 68.40951432  1           0.6         71.918       2.831    0.224    0.88        0.01        0.001       0.003       0.0008      3.92 
IC 2574     157.1904007 68.40920832  1.6         0.7         27.613       5.611    0.17     1.61        0.02        0.001       0.003       0.0005      4.22 
IC 2574     157.1158632 68.40916778  1.5         1.3         9.518        9.76     0.116    3.15        0.03        0.001       0.002       0.0003      4.52 
IC 2574     157.0591645 68.40915968  1.7         1.3         16.442       11.928   0.101    3.88        0.04        0.001       0.002       0.0002      4.61 
IC 2574     157.1828447 68.40883908  1.3         1           -44.388      6.93     0.107    2.98        0.03        0.001       0.004       0.0004      4.35 
IC 2574     157.1045869 68.40855619  2.4         1.1         55.748       13.964   0.115    3.66        0.03        0.001       0.002       0.0002      4.68 
IC 2574     157.1974493 68.4084812   2           1.6         19.671       16.977   0.047    11.42       0.11        0.002       0.01        0.0005      4.65 
IC 2574     157.1919736 68.40808316  1.2         0.8         3.567        4.96     0.181    1.44        0.02        0.001       0.004       0.0007      4.15 
IC 2574     157.0850641 68.41447233  2.1         1.2         -45.152      13.082   0.034    12.69       0.12        0.003       0.007       0.0002      4.65 
IC 2574     157.0861158 68.41350684  3.9         3.7         19.007       76.539   0.014    82.57       0.77        0.004       0.007       0.0001      5.42 
IC 2574     157.0879757 68.41487946  2.6         2.1         38.067       27.84    0.025    25.29       0.24        0.003       0.006       0.0002      4.98 
IC 2574     157.0886352 68.41230537  5.7         4           -36.745      118.589  0.013    123.58      1.16        0.004       0.007       0.0001      5.61 
IC 2574     157.0878147 68.4110107   2.9         2.2         -18.527      34.047   0.026    31.11       0.29        0.003       0.006       0.0002      5.06 
IC 2574     157.0900543 68.41408918  3.4         1.8         -42.835      31.576   0.025    27.56       0.26        0.003       0.006       0.0002      5.03 
IC 2574     157.0918728 68.41175075  2.4         1.2         -87.368      15.037   0.048    10.02       0.09        0.002       0.005       0.0002      4.71 
IC 2574     157.0716511 68.41259295  3.1         1.9         -8.671       31.082   0.039    18.56       0.17        0.002       0.004       0.0002      5.02 
IC 2574     157.071195  68.41172281  3.5         2.4         -86.907      43.566   0.03     31.94       0.3         0.003       0.005       0.0002      5.17 
IC 2574     157.096878  68.42408404  1.8         1.3         12.658       11.825   0.07     6.55        0.06        0.002       0.004       0.0003      4.61 
IC 2574     157.0957976 68.4236029   2.1         1.7         -32.005      18.299   0.051    10.43       0.1         0.002       0.004       0.0002      4.79 
IC 2574     157.0942558 68.41425199  5.3         3.3         70.585       91.35    0.021    53.42       0.5         0.002       0.004       0.0001      5.49 
IC 2574     157.0917133 68.41360414  1.2         0.9         7.313        5.927    0.067    3.96        0.04        0.002       0.005       0.0003      4.31 
IC 2574     157.081165  68.41297016  3.8         2.5         -50.942      49.094   0.029    29.4        0.28        0.002       0.004       0.0001      5.22 
IC 2574     157.0814059 68.41150636  5.6         5.1         63.476       149.588  0.021    79.2        0.74        0.002       0.004       0.0001      5.71 
IC 2574     157.0984128 68.42164972  3.5         1.7         -29.427      30.173   0.045    17.12       0.16        0.002       0.004       0.0002      5.01 
IC 2574     157.0973158 68.42088632  4.9         2.4         -34.577      62.167   0.033    32.5        0.31        0.002       0.004       0.0001      5.33 
IC 2574     157.0867755 68.41654048  2.5         1.1         18.19        14.342   0.056    7.97        0.08        0.002       0.004       0.0002      4.69 
IC 2574     157.0859566 68.41577707  6.3         2.8         -5.177       93.103   0.026    47.55       0.45        0.002       0.004       0.0001      5.50 
IC 2574     157.0936509 68.4232005   1.5         0.9         -9.498       7.177    0.078    3.95        0.04        0.002       0.004       0.0003      4.39 
IC 2574     157.0979284 68.42259786  4.9         2.1         -53.176      53.826   0.037    28.86       0.27        0.002       0.004       0.0001      5.26 
IC 2574     157.0959275 68.42202085  2.8         1.5         -72.253      21.632   0.044    12.27       0.12        0.002       0.004       0.0002      4.87 
IC 2574     157.0802604 68.41409195  4           1.6         -56.095      32.867   0.045    14.82       0.14        0.002       0.003       0.0001      5.05 
IC 2574     157.0953795 68.41261831  2.5         2           -10.459      25.928   0.049    11.59       0.11        0.002       0.003       0.0002      4.95 
IC 2574     157.0744757 68.41098687  5           3.1         88.542       81.767   0.033    33.97       0.32        0.001       0.003       0.0001      5.44 
IC 2574     157.0996363 68.42053868  2.1         1.6         -28.953      17.865   0.064    7.97        0.08        0.002       0.003       0.0002      4.78 
IC 2574     157.1041881 68.41313616  4.1         2.2         -65.308      46.448   0.037    21.3        0.2         0.002       0.003       0.0001      5.20 
IC 2574     157.1074828 68.4126832   4.3         3.2         -48.252      71.146   0.028    37.4        0.35        0.002       0.004       0.0001      5.38 
IC 2574     157.0833554 68.42537883  2.4         2           70.575       25.189   0.056    10.8        0.1         0.001       0.003       0.0002      4.93 
IC 2574     157.084434  68.42455247  3.6         1.6         -30.525      29.173   0.065    9.62        0.09        0.001       0.002       0.0002      5.00 
IC 2574     157.0870435 68.4169966   1.9         1.3         52.169       13.326   0.087    5.42        0.05        0.001       0.003       0.0002      4.66 
IC 2574     157.0931985 68.42408577  3           2.5         -49.57       38.507   0.045    15.83       0.15        0.001       0.003       0.0001      5.12 
IC 2574     157.0928471 68.42175408  5           3.3         -64.076      86.585   0.036    31.71       0.3         0.001       0.003       0.0001      5.47 
IC 2574     157.0945035 68.41732598  3.7         1.4         -38.534      27.807   0.058    10.43       0.1         0.001       0.003       0.0002      4.98 
IC 2574     157.0900343 68.41660852  4.1         1.8         27.666       38.976   0.046    15.31       0.14        0.001       0.003       0.0001      5.12 
IC 2574     157.0739104 68.40961795  4           1.5         50.136       32.351   0.064    10.45       0.1         0.001       0.002       0.0001      5.04 
IC 2574     157.0950943 68.42477057  2.7         1.6         3.722        23.391   0.072    7.49        0.07        0.001       0.002       0.0002      4.90 
IC 2574     157.1094947 68.41127704  2.8         1.9         -19.247      27.717   0.07     8.1         0.08        0.001       0.002       0.0001      4.98 
IC 2574     157.0926668 68.41848937  5.8         2.4         73.337       73.432   0.044    24.17       0.23        0.001       0.002       0.0001      5.40 
IC 2574     157.0786645 68.4144684   2.4         1.2         -75.522      15.056   0.085    5.56        0.05        0.001       0.003       0.0002      4.71 
IC 2574     157.0970019 68.4132593   2.4         1.6         -5.275       20.313   0.063    7.42        0.07        0.001       0.003       0.0002      4.84 
IC 2574     157.0994729 68.41201007  4.9         2.2         37.558       55.906   0.043    19.3        0.18        0.001       0.002       0.0001      5.28 
IC 2574     157.0910329 68.4250943   2.2         1.2         38.627       13.673   0.094    4.39        0.04        0.001       0.002       0.0002      4.67 
IC 2574     157.0892584 68.42395534  3.7         2.6         28.116       50.086   0.052    16.2        0.15        0.001       0.002       0.0001      5.23 
IC 2574     157.0994729 68.4108942   2.2         1.9         46.191       22.256   0.072    7.7         0.07        0.001       0.002       0.0002      4.88 
IC 2574     157.0973339 68.41892882  4.6         3           -56.046      71.845   0.047    20.14       0.19        0.001       0.002       0.0001      5.39 
IC 2574     157.0911233 68.41744291  3.1         1.8         14.249       29.708   0.079    8.91        0.08        0.001       0.002       0.0002      5.01 
IC 2574     157.0811606 68.41614982  4           1.7         -78.693      35.824   0.073    10.34       0.1         0.001       0.002       0.0001      5.09 
IC 2574     157.0934035 68.40955705  3.6         2.6         72.287       49.817   0.052    15.19       0.14        0.001       0.002       0.0001      5.23 
IC 2574     157.0893707 68.40897888  9.7         4           -59.944      200.916  0.031    54.66       0.51        0.001       0.002       0.0001      5.84 
IC 2574     157.0984707 68.41730708  7.7         1.8         -40.972      74.376   0.053    18.9        0.18        0.001       0.002       0.0001      5.40 
IC 2574     157.0983345 68.41587216  6.9         2.6         -3.714       94.495   0.042    29.13       0.27        0.001       0.002       0.0001      5.51 
IC 2574     157.105759  68.41031955  3.8         2.5         54.101       50.171   0.064    13.3        0.13        0.001       0.002       0.0001      5.23 
IC 2574     157.1034968 68.41007284  3.6         1.8         -87.023      35.131   0.082    8.97        0.08        0.001       0.002       0.0001      5.08 
IC 2574     157.0966944 68.40996738  9.3         2.1         78.09        100.172  0.044    27.34       0.26        0.001       0.002       0.0001      5.53 
IC 2574     157.0992659 68.40915513  3.8         3           -76.644      60.28    0.053    17.23       0.16        0.001       0.002       0.0001      5.31 
IC 2574     157.1022602 68.42085983  3.1         1.7         85.329       27.645   0.091    6.95        0.07        0.001       0.002       0.0002      4.97 
IC 2574     157.0800629 68.41746614  3.2         1.5         -30.087      25.355   0.088    6.76        0.06        0.001       0.002       0.0002      4.94 
IC 2574     157.079065  68.41647435  12.8        1.8         -24.734      122.992  0.046    32.6        0.31        0.001       0.002       0.0001      5.62 
IC 2574     157.0748684 68.41450469  6           3.3         48.614       103.369  0.046    28.08       0.26        0.001       0.002       0.0001      5.55 
IC 2574     157.107295  68.41532102  2           1.5         -25.608      15.813   0.104    4.45        0.04        0.001       0.002       0.0002      4.73 
IC 2574     157.0716398 68.41408655  3.7         1.6         -89.216      30.669   0.096    7.63        0.07        0.001       0.002       0.0002      5.02 
IC 2574     157.1014815 68.41468462  7.1         4.9         -45.546      182.014  0.037    47.63       0.45        0.001       0.002       0.0001      5.79 
IC 2574     157.0790775 68.40898293  3.6         2.5         17.303       47.76    0.079    11.34       0.11        0.001       0.002       0.0001      5.21 
IC 2574     157.1021203 68.42236083  3           1.6         51.661       25.372   0.118    5.55        0.05        0.001       0.002       0.0002      4.94 
IC 2574     157.1043612 68.42220435  1.5         1.2         -34.712      9.714    0.136    2.62        0.03        0.001       0.002       0.0003      4.52 
IC 2574     157.1058975 68.42104304  3.6         2.2         -11.6        40.571   0.088    8.83        0.08        0.001       0.002       0.0001      5.14 
IC 2574     157.102477  68.41959312  5           0.9         13.166       24.783   0.119    5.93        0.06        0.001       0.002       0.0002      4.93 
IC 2574     157.2069236 68.4074088   0.9         0.8         76.081       3.914    0.193    1.23        0.01        0.001       0.006       0.0011      3.93 
IC 2574     156.947747  68.4126974   4.3         2.7         7.004        61.971   0.01     134.62      1.26        0.008       0.022       0.0003      5.14 
IC 2574     156.9482461 68.41116084  7.8         4.3         4.894        174.936  0.005    428.53      4.02        0.008       0.026       0.0003      5.61 
IC 2574     156.9495708 68.40992501  1.2         0.7         -18.979      4.01     0.031    7.57        0.07        0.007       0.022       0.0007      3.97 
IC 2574     156.9472315 68.40948855  5.7         3.6         7.389        107.523  0.012    147.07      1.38        0.005       0.015       0.0002      5.40 
IC 2574     156.9466791 68.40848143  3.6         1.8         89.144       34.056   0.025    48          0.45        0.005       0.016       0.0004      4.90 
IC 2574     156.9456241 68.40778833  2.6         1.4         85.532       19.357   0.03     23.69       0.22        0.004       0.014       0.0004      4.65 
IC 2574     156.9400379 68.41346075  1.2         1.1         13.009       6.558    0.04     7.75        0.07        0.004       0.01        0.0004      4.08 
IC 2574     156.9425735 68.41369058  5.6         3.7         -28.304      107.995  0.016    93.49       0.88        0.003       0.008       0.0001      5.32 
IC 2574     156.9404802 68.41044858  2.6         1.6         -0.112       21.295   0.025    20.74       0.19        0.003       0.009       0.0002      4.64 
IC 2574     156.9528767 68.41029097  2.7         0.7         -82.168      9.36     0.051    7.92        0.07        0.003       0.011       0.0006      4.33 
IC 2574     156.9355557 68.40971227  1.9         1.3         24.462       13.601   0.062    6.87        0.06        0.002       0.004       0.0003      4.40 
IC 2574     156.9356974 68.40893745  2.6         1.4         -36.546      19.089   0.062    8.76        0.08        0.002       0.004       0.0003      4.56 
IC 2574     156.9378558 68.40831009  4.7         3           33.206       74.957   0.031    39.17       0.37        0.002       0.005       0.0002      5.18 
IC 2574     156.9363588 68.41205945  6.6         5           -89.76       173.121  0.017    84.52       0.79        0.002       0.004       0.0001      5.48 
IC 2574     156.9409324 68.40886804  6.4         2           51.752       65.446   0.031    28.54       0.27        0.002       0.004       0.0001      5.15 
IC 2574     157.0719886 68.40685466  1           0.7         -18.522      3.551    0.191    1.21        0.01        0.001       0.002       0.0005      4.08 
IC 2574     157.1893708 68.40677654  1.5         1.3         21.678       10.187   0.078    5.14        0.05        0.002       0.006       0.0005      4.46 
IC 2574     157.1858434 68.4067688   2           1.5         -13.964      15.665   0.06     8.22        0.08        0.002       0.006       0.0003      4.67 
IC 2574     156.9406667 68.4064958   1.3         0.8         -36.735      5.197    0.149    1.83        0.02        0.001       0.004       0.0005      4.07 
IC 2574     157.111602  68.40797505  2.4         1.6         -26.08       20.494   0.061    8.65        0.08        0.001       0.003       0.0002      4.84 
IC 2574     157.1113708 68.40690633  2.7         2.1         59.913       29.506   0.042    16.96       0.16        0.002       0.004       0.0002      5.00 
IC 2574     157.1090767 68.4066386   2.6         1.7         -35.74       23.903   0.068    10.34       0.1         0.001       0.003       0.0002      4.91 
IC 2574     157.1019958 68.40579897  1.1         0.7         -9.245       3.985    0.191    1.25        0.01        0.001       0.002       0.0004      4.13 
IC 2574     157.1314407 68.40767231  5           3.5         64.688       91.485   0.018    76.05       0.71        0.003       0.006       0.0001      5.49 
IC 2574     157.1309594 68.40627301  1.8         1.4         -41.435      13.15    0.061    8.14        0.08        0.002       0.004       0.0003      4.65 
IC 2574     157.2219271 68.40555582  1.4         1.2         -21.004      8.97     0.089    4.04        0.04        0.002       0.007       0.0006      4.28 
IC 2574     157.1887283 68.40487175  2.6         1.6         -80.515      21.524   0.05     12.66       0.12        0.002       0.008       0.0004      4.77 
IC 2574     157.1903802 68.4046995   2.4         2           79.533       24.279   0.045    15.86       0.15        0.002       0.009       0.0004      4.81 
IC 2574     157.0952197 68.40405104  1.4         0.9         -70.255      6.965    0.168    1.91        0.02        0.001       0.002       0.0003      4.38 
IC 2574     157.2621457 68.40384866  2.2         1.7         -72.451      19.454   0.047    11.94       0.11        0.002       0.005       0.0002      4.37 
IC 2574     156.9526061 68.40282928  0.8         0.7         -26.06       3.141    0.187    1.18        0.01        0.001       0.006       0.0011      3.83 
IC 2574     157.0762658 68.40227135  1.3         0.8         -49.546      5.03     0.178    1.41        0.01        0.001       0.002       0.0003      4.23 
IC 2574     157.0892903 68.40208555  1.4         0.7         -35.333      5.083    0.17     1.57        0.02        0.001       0.002       0.0004      4.24 
IC 2574     157.1055865 68.40190438  1.4         1           24.357       7.273    0.174    1.81        0.02        0.001       0.002       0.0003      4.39 
IC 2574     157.1344375 68.40143267  1.3         0.9         -57.16       6.29     0.113    2.71        0.03        0.001       0.003       0.0003      4.33 
IC 2574     157.0523208 68.40155754  1.8         1.7         12.327       15.929   0.081    5.7         0.05        0.001       0.002       0.0002      4.73 
IC 2574     157.0615603 68.40387795  5.2         4.1         73.133       111.027  0.013    147.4       1.38        0.005       0.009       0.0001      5.58 
IC 2574     157.0583921 68.4029779   2.8         2.6         -51.482      38.705   0.021    49.81       0.47        0.004       0.009       0.0002      5.12 
IC 2574     157.06293   68.40595582  1.2         0.8         88.717       4.855    0.097    2.8         0.03        0.002       0.004       0.0004      4.22 
IC 2574     157.0629136 68.40539922  3.5         1.4         49.304       26.173   0.05     13.22       0.12        0.002       0.003       0.0002      4.95 
IC 2574     157.0577408 68.40619525  2.4         2.1         -21.853      25.812   0.069    10.81       0.1         0.001       0.003       0.0002      4.94 
IC 2574     157.0595731 68.40554333  4           1.5         31.264       30.568   0.049    14.91       0.14        0.002       0.003       0.0002      5.02 
IC 2574     157.055846  68.40611119  2.3         1           42.86        12.023   0.085    4.81        0.05        0.001       0.003       0.0002      4.61 
IC 2574     157.055395  68.40572332  1.8         1.1         -80.222      11.023   0.109    4.49        0.04        0.001       0.003       0.0003      4.57 
IC 2574     157.0646991 68.40557217  2.1         1.4         -86.752      15.217   0.067    6.78        0.06        0.002       0.003       0.0002      4.71 
IC 2574     157.0631695 68.40168648  1.5         1.3         46.31        10.23    0.092    4.09        0.04        0.001       0.003       0.0003      4.54 
IC 2574     157.1273617 68.40310917  3.1         2.6         40.553       41.432   0.031    28.96       0.27        0.002       0.005       0.0002      5.15 
IC 2574     157.1262234 68.4021597   2.7         2.1         5.13         30.335   0.035    20.62       0.19        0.002       0.005       0.0002      5.01 
IC 2574     157.1235173 68.40508576  2.7         2           44.277       27.883   0.083    8.03        0.08        0.001       0.002       0.0002      4.98 
IC 2574     157.122863  68.40090723  3.7         2           -54.608      38.079   0.039    19.71       0.19        0.002       0.004       0.0001      5.11 
IC 2574     157.12659   68.40559065  3.3         1.4         5.235        24.212   0.087    6.2         0.06        0.001       0.002       0.0002      4.92 
IC 2574     157.112177  68.40051138  1.4         1.2         30.933       8.745    0.097    3.6         0.03        0.001       0.003       0.0003      4.47 
IC 2574     157.282456  68.40016985  1.5         1.2         29.584       9.47     0.091    4.04        0.04        0.001       0.005       0.0004      3.93 
IC 2574     156.8943761 68.39925642  1.3         1           -34.466      6.744    0.143    2.15        0.02        0.001       0.003       0.0005      3.83 
IC 2574     157.0609832 68.39874847  1.5         1.2         16.876       9.407    0.127    2.81        0.03        0.001       0.002       0.0003      4.51 
IC 2574     157.2907776 68.39796893  1           0.7         44.703       3.455    0.175    1.35        0.01        0.001       0.005       0.0008      3.49 
IC 2574     157.0819784 68.39804813  1.7         1.1         -88.71       9.128    0.158    2.23        0.02        0.001       0.002       0.0003      4.49 
IC 2574     157.068937  68.39776907  1.3         0.8         -1.326       5.606    0.141    1.98        0.02        0.001       0.002       0.0003      4.28 
IC 2574     157.0573426 68.39789967  1.3         0.9         -15.805      6.072    0.145    2.03        0.02        0.001       0.002       0.0003      4.32 
IC 2574     157.2969155 68.39770685  1.9         1.1         -51.292      10.867   0.116    3.4         0.03        0.001       0.004       0.0004      4.03 
IC 2574     157.0709898 68.39733027  1.8         0.7         1.749        6.882    0.158    2.05        0.02        0.001       0.002       0.0003      4.37 
IC 2574     156.9256063 68.40094886  3.9         3.1         69.267       63.05    0.02     57.67       0.54        0.003       0.008       0.0002      5.06 
IC 2574     156.9256733 68.40018439  3.2         1           -52.142      17.021   0.033    20.56       0.19        0.004       0.01        0.0004      4.50 
IC 2574     156.9341337 68.39868683  7.7         3.2         37.915       128.775  0.024    81.98       0.77        0.002       0.007       0.0002      5.47 
IC 2574     156.9370073 68.39788415  3.2         2.3         -56.997      39.024   0.027    34.8        0.33        0.003       0.01        0.0003      4.96 
IC 2574     156.9346126 68.40126199  2.6         2.1         13.278       28.546   0.045    14.68       0.14        0.002       0.005       0.0002      4.80 
IC 2574     156.9351171 68.40041521  2.5         1.8         -56.886      23.835   0.055    11.71       0.11        0.002       0.005       0.0003      4.73 
IC 2574     156.9378458 68.40002512  6.9         1.6         17.419       58.965   0.099    15.93       0.15        0.001       0.003       0.0003      5.14 
IC 2574     157.0744519 68.39874175  1.6         1.3         85.266       11.141   0.114    3.33        0.03        0.001       0.002       0.0002      4.58 
IC 2574     156.8878162 68.3972454   1           0.9         -12.117      4.932    0.062    4.15        0.04        0.003       0.009       0.0006      3.67 
IC 2574     156.8888508 68.39691005  1.8         1.2         -24.4        11.267   0.063    7.14        0.07        0.002       0.007       0.0004      4.03 
IC 2574     156.8869763 68.39794992  2.8         2.3         57.545       33.388   0.038    19.94       0.19        0.002       0.007       0.0003      4.50 
IC 2574     156.8884245 68.39881094  2.4         1.6         -14.732      20.686   0.049    11.23       0.11        0.002       0.006       0.0003      4.29 
IC 2574     156.8920847 68.3981272   4.2         1.5         -31.115      34.271   0.079    8.28        0.08        0.001       0.003       0.0002      4.53 
IC 2574     157.0856772 68.397189    1.7         1.4         -10.589      12.442   0.121    3.32        0.03        0.001       0.002       0.0002      4.63 
IC 2574     157.0878834 68.39654526  2.2         1.6         54.837       18.956   0.08     6.34        0.06        0.001       0.002       0.0002      4.81 
IC 2574     157.0802668 68.39550551  1.2         1           -78.392      6.191    0.171    1.68        0.02        0.001       0.002       0.0003      4.32 
IC 2574     156.8312367 68.39496133  0.9         0.6         46.939       3.068    0.211    1.01        0.01        0.001       0.005       0.001       3.38 
IC 2574     157.2898294 68.39510075  1.6         1.4         0.854        11.587   0.076    5.41        0.05        0.002       0.006       0.0004      4.04 
IC 2574     157.095506  68.4002061   3.4         2.8         -32.583      48.736   0.03     31.59       0.3         0.002       0.004       0.0001      5.22 
IC 2574     157.0940829 68.39953196  2           1.5         79.512       15.21    0.047    10.38       0.1         0.002       0.005       0.0002      4.71 
IC 2574     157.0949323 68.40134408  2.2         1.1         5.609        12.518   0.065    7.92        0.07        0.002       0.004       0.0003      4.63 
IC 2574     157.096345  68.40099335  2.2         0.9         0.157        10.333   0.054    7.28        0.07        0.002       0.005       0.0003      4.55 
IC 2574     157.0988005 68.40079113  4.1         1.8         54.053       38.174   0.046    15.17       0.14        0.001       0.003       0.0001      5.11 
IC 2574     157.0925194 68.40034771  2.1         1.6         -25.083      18.394   0.074    7.09        0.07        0.001       0.003       0.0002      4.80 
IC 2574     157.0970222 68.39512289  1.9         1.5         -28.495      15.035   0.088    5.27        0.05        0.001       0.002       0.0002      4.71 
IC 2574     157.09436   68.39817486  2.6         1.5         -89.399      21.074   0.077    6.32        0.06        0.001       0.002       0.0002      4.86 
IC 2574     157.0971445 68.39708406  4.3         2.2         83.897       49.606   0.049    17.52       0.16        0.001       0.002       0.0001      5.23 
IC 2574     157.0943598 68.39654888  3.1         2           52.08        32.763   0.058    11.63       0.11        0.001       0.002       0.0001      5.05 
IC 2574     157.0899885 68.39965185  3.2         1.7         25.671       28.318   0.078    7.27        0.07        0.001       0.002       0.0001      4.98 
IC 2574     157.0935736 68.3956043   1.7         1.2         -36.349      10.486   0.107    3.33        0.03        0.001       0.002       0.0002      4.55 
IC 2574     157.0987119 68.39802915  5.6         1.2         32.25        36.115   0.085    8.86        0.08        0.001       0.002       0.0001      5.09 
IC 2574     157.0964411 68.40237982  3.9         0.9         -79.407      19.255   0.103    5           0.05        0.001       0.002       0.0002      4.82 
IC 2574     157.0996312 68.4021144   3.6         1.3         -38.548      24.227   0.126    5.27        0.05        0.001       0.002       0.0002      4.92 
IC 2574     157.0926088 68.39863311  2.7         1.1         81.218       16.033   0.135    3.57        0.03        0.001       0.002       0.0002      4.74 
IC 2574     157.0694642 68.39538529  3.4         1.9         85.113       33.946   0.068    10.9        0.1         0.001       0.002       0.0002      5.06 
IC 2574     157.0670113 68.39517913  2.1         1.6         -33.276      17.256   0.102    4.51        0.04        0.001       0.002       0.0002      4.77 
IC 2574     157.0553928 68.39467217  1.2         0.7         71.952       4.193    0.196    1.28        0.01        0.001       0.002       0.0004      4.15 
IC 2574     157.2780846 68.39418843  1.5         0.8         -7.337       6.507    0.142    2.14        0.02        0.001       0.004       0.0005      3.74 
IC 2574     157.297224  68.39487076  4.5         3.2         -79.021      75.905   0.027    40.43       0.38        0.002       0.007       0.0002      4.90 
IC 2574     156.8941317 68.39291019  0.9         0.6         -4.085       2.921    0.173    1.31        0.01        0.002       0.004       0.0007      3.50 
IC 2574     156.9578204 68.39301867  1.3         0.9         -7.14        5.951    0.143    2.04        0.02        0.001       0.007       0.001       4.08 
IC 2574     157.1239796 68.39267528  0.9         0.7         -33.246      3.09     0.21     1.01        0.01        0.001       0.002       0.0005      4.02 
IC 2574     157.2998078 68.39292488  2.7         1.4         -33.54       19.31    0.061    9.26        0.09        0.002       0.006       0.0004      4.26 
IC 2574     157.3020784 68.39280896  2.4         1.9         -16.586      23.442   0.043    15          0.14        0.002       0.008       0.0004      4.33 
IC 2574     157.0812836 68.3918348   1.2         0.9         -86.712      6.017    0.169    1.81        0.02        0.001       0.002       0.0004      4.31 
IC 2574     157.0703043 68.39130105  1.4         1.1         13.676       8.122    0.148    2.28        0.02        0.001       0.002       0.0003      4.44 
IC 2574     157.0874011 68.39252832  3.7         1.9         40.82        37.812   0.047    16.31       0.15        0.001       0.003       0.0001      5.11 
IC 2574     157.0847894 68.39242149  2.2         2           -63.701      22.809   0.052    10.79       0.1         0.002       0.003       0.0002      4.89 
IC 2574     157.0878074 68.39148883  1.6         1           25.438       8.436    0.104    3.22        0.03        0.001       0.003       0.0003      4.46 
IC 2574     157.0933123 68.39355318  4.5         2.5         -59.563      59.785   0.033    27.65       0.26        0.002       0.003       0.0001      5.31 
IC 2574     157.0903154 68.39409548  1.4         0.8         85.493       5.53     0.137    1.98        0.02        0.001       0.002       0.0003      4.28 
IC 2574     157.0880361 68.39431199  3.7         2           -52.973      37.678   0.08     8.91        0.08        0.001       0.002       0.0001      5.11 
IC 2574     157.0844508 68.39118806  3.3         0.9         73.761       16.45    0.124    4.22        0.04        0.001       0.002       0.0002      4.75 
IC 2574     157.0636292 68.39166955  3.6         2.9         -60.719      54.225   0.024    44.77       0.42        0.003       0.006       0.0001      5.27 
IC 2574     157.066482  68.39079447  1.7         1.4         -84.333      12.327   0.089    4.37        0.04        0.001       0.002       0.0002      4.62 
IC 2574     157.0727699 68.39048895  1.9         1.7         -18.294      16.585   0.081    5.79        0.05        0.001       0.002       0.0002      4.75 
IC 2574     156.8472531 68.38939844  0.9         0.6         39.57        2.702    0.22     0.89        0.01        0.001       0.004       0.0009      3.45 
IC 2574     157.0890306 68.38971834  1.9         0.9         84.127       8.673    0.126    2.74        0.03        0.001       0.002       0.0003      4.47 
IC 2574     157.0387587 68.38940519  1.1         0.9         82.562       5.256    0.119    2.41        0.02        0.002       0.003       0.0004      4.25 
IC 2574     156.8911769 68.38885378  1.2         0.9         -36.203      5.186    0.154    1.77        0.02        0.001       0.003       0.0005      3.74 
IC 2574     157.0831662 68.38856859  1.6         0.8         -2.947       6.337    0.134    2.26        0.02        0.001       0.002       0.0003      4.33 
IC 2574     157.0903522 68.38870832  1.3         1.3         23.501       8.61     0.097    3.71        0.04        0.001       0.003       0.0003      4.47 
IC 2574     156.9403994 68.38783444  0.8         0.7         15.775       2.795    0.203    1.03        0.01        0.001       0.005       0.001       3.79 
IC 2574     156.9089547 68.38984101  2.9         1.7         1.833        25.939   0.015    47.91       0.45        0.006       0.013       0.0002      4.56 
IC 2574     156.9085595 68.38899209  5.5         3.8         9.642        109.364  0.012    143.23      1.34        0.005       0.009       0.0001      5.18 
IC 2574     156.9106386 68.39080947  2.6         2           35.426       27.378   0.031    21.19       0.2         0.003       0.005       0.0002      4.60 
IC 2574     156.9072856 68.39093579  2.4         2.1         -60.264      25.424   0.053    9.79        0.09        0.001       0.002       0.0001      4.52 
IC 2574     156.9137035 68.38792499  4.8         2.6         81.303       64.275   0.074    12.95       0.12        0.001       0.002       0.0001      5.02 
IC 2574     156.8835152 68.38698625  1.1         0.7         89.134       3.76     0.204    1.1         0.01        0.001       0.003       0.0007      3.56 
IC 2574     157.0531179 68.38664968  1.2         0.7         49.533       3.979    0.184    1.31        0.01        0.001       0.002       0.0004      4.13 
IC 2574     156.909704  68.38658253  1.5         0.9         -25.318      7.053    0.126    2.46        0.02        0.001       0.002       0.0003      4.01 
IC 2574     157.0137039 68.38641353  1.2         0.8         -24.402      5.052    0.172    1.58        0.02        0.001       0.002       0.0004      4.24 
IC 2574     156.9195378 68.38516798  1.7         1.5         29.926       12.858   0.1      4.04        0.04        0.001       0.003       0.0003      4.39 
IC 2574     156.9323909 68.38461898  1.5         1.2         -13.716      9.6      0.104    3.47        0.03        0.001       0.004       0.0004      4.35 
IC 2574     157.0436837 68.38465097  1.3         0.9         -41.822      5.966    0.141    2.07        0.02        0.001       0.002       0.0003      4.31 
IC 2574     157.2160698 68.38435278  3.1         1.8         -7.435       29.284   0.038    19.61       0.18        0.002       0.004       0.0002      4.57 
IC 2574     157.213356  68.38412992  1.4         0.9         45.793       6.214    0.106    2.9         0.03        0.002       0.003       0.0003      3.92 
IC 2574     157.0395137 68.3844025   2           1.3         -49.833      13.561   0.095    4.38        0.04        0.001       0.002       0.0002      4.66 
IC 2574     156.819964  68.38330351  0.8         0.6         -2.82        2.549    0.2      1.03        0.01        0.001       0.006       0.0011      3.30 
IC 2574     157.108994  68.38328163  1.2         0.6         18.076       3.799    0.212    1.1         0.01        0.001       0.003       0.0005      4.08 
IC 2574     156.9021977 68.38325832  1.2         0.8         -47.837      5.111    0.194    1.39        0.01        0.001       0.002       0.0004      3.80 
IC 2574     157.0398481 68.38315221  1.3         0.7         -21.439      4.845    0.173    1.48        0.02        0.001       0.002       0.0004      4.22 
IC 2574     157.1021062 68.38323871  1.4         1.1         -54.758      8.038    0.105    3.21        0.03        0.001       0.003       0.0003      4.43 
IC 2574     157.2679462 68.38222447  1.2         0.9         -48.017      5.306    0.149    1.84        0.02        0.001       0.004       0.0006      3.73 
IC 2574     157.0097458 68.38193492  1.7         1.5         64.584       13.318   0.062    7.43        0.07        0.002       0.005       0.0003      4.62 
IC 2574     156.8935448 68.38140506  1           0.7         31.174       3.756    0.183    1.27        0.01        0.001       0.003       0.0005      3.62 
IC 2574     157.0393001 68.38165497  1.3         0.8         -8.111       5.097    0.157    1.74        0.02        0.001       0.002       0.0004      4.24 
IC 2574     157.0060493 68.38124601  1.8         1.6         16.667       14.549   0.074    6.12        0.06        0.001       0.004       0.0003      4.65 
IC 2574     156.8418586 68.38020176  1.3         0.9         -27.516      6.256    0.107    2.82        0.03        0.002       0.006       0.0006      3.81 
IC 2574     157.0223821 68.38044287  2.3         1.1         44.473       13.201   0.095    4.58        0.04        0.001       0.003       0.0003      4.64 
IC 2574     156.9010246 68.38000558  1.2         0.7         -69.177      4.196    0.191    1.26        0.01        0.001       0.002       0.0004      3.71 
IC 2574     157.0636492 68.38039545  2.2         1.2         -12.885      13.38    0.081    5.8         0.05        0.001       0.003       0.0002      4.66 
IC 2574     157.0646237 68.37997734  2.8         2.5         -33.384      37.888   0.061    13.48       0.13        0.001       0.002       0.0002      5.11 
IC 2574     156.9025193 68.37891145  0.8         0.6         -18.117      2.717    0.184    1.15        0.01        0.001       0.003       0.0005      3.53 
IC 2574     157.021349  68.37901895  2.4         1.2         -35.76       14.688   0.107    4.18        0.04        0.001       0.003       0.0003      4.67 
IC 2574     156.9060238 68.37839215  0.9         0.7         -77.969      3.438    0.197    1.09        0.01        0.001       0.002       0.0004      3.66 
IC 2574     156.8982942 68.37888545  1.4         1           -77.362      7.317    0.179    1.8         0.02        0.001       0.002       0.0003      3.94 
IC 2574     156.9882873 68.37817209  1.8         1.3         -38.273      12.677   0.111    3.62        0.03        0.001       0.005       0.0005      4.49 
IC 2574     156.9014558 68.37788391  1.3         0.5         62.135       3.279    0.248    0.88        0.01        0.001       0.002       0.0005      3.60 
IC 2574     157.0585963 68.37762266  0.8         0.6         -0.441       2.547    0.195    1.04        0.01        0.001       0.004       0.0007      3.91 
IC 2574     157.0409843 68.37828931  1.6         1           -22.999      7.874    0.117    2.84        0.03        0.001       0.003       0.0003      4.41 
IC 2574     157.0392647 68.37779286  2.5         1.1         7.196        14.325   0.102    4.34        0.04        0.001       0.003       0.0003      4.66 
IC 2574     156.9890385 68.37682971  2.1         1.2         -30.057      13.626   0.112    3.89        0.04        0.001       0.005       0.0005      4.52 
IC 2574     157.0472494 68.37586276  2.1         1.5         -7.013       16.826   0.056    9.88        0.09        0.002       0.006       0.0003      4.71 
IC 2574     157.0448089 68.37578608  3           1.9         -13.698      28.752   0.042    17.09       0.16        0.002       0.006       0.0003      4.94 
IC 2574     157.1854189 68.37464916  1.9         1.4         26.579       13.792   0.057    8.26        0.08        0.002       0.004       0.0002      4.27 
IC 2574     156.9006914 68.37428195  2.9         1.9         -23.817      29.275   0.056    11.2        0.11        0.001       0.003       0.0002      4.55 
IC 2574     156.9047837 68.37436088  2.1         1.9         -52.62       20.282   0.07     7.55        0.07        0.001       0.002       0.0002      4.40 
IC 2574     156.9698215 68.37452042  3           2.1         58.484       31.968   0.061    10.74       0.1         0.001       0.007       0.0004      4.81 
IC 2574     157.3189589 68.37293036  0.9         0.7         -62.391      3.673    0.168    1.41        0.01        0.001       0.006       0.001       3.37 
IC 2574     157.003543  68.37691705  3.2         1.3         -2.189       21.03    0.016    34.72       0.33        0.006       0.022       0.0004      4.75 
IC 2574     157.001716  68.37567829  6.6         5.1         -71.603      175.285  0.012    199.65      1.87        0.004       0.017       0.0003      5.66 
IC 2574     157.0050684 68.37782334  3.2         2.2         -52.47       35.816   0.016    51          0.48        0.005       0.018       0.0003      5.00 
IC 2574     156.9992879 68.37568756  1           0.6         -46.796      2.879    0.043    4.5         0.04        0.005       0.024       0.001       3.86 
IC 2574     157.0049875 68.37468122  1.7         1.1         -17.034      10.018   0.034    11.41       0.11        0.004       0.017       0.0006      4.41 
IC 2574     157.0048362 68.37430329  1.6         1           48.635       8.947    0.05     9.69        0.09        0.004       0.016       0.0008      4.36 
IC 2574     157.0082546 68.37614204  6.3         4           -27.438      132.33   0.015    103.7       0.97        0.003       0.01        0.0002      5.56 
IC 2574     157.0106199 68.3795247   1.4         1           5.197        7.53     0.072    5.02        0.05        0.002       0.007       0.0005      4.36 
IC 2574     157.0130097 68.37975365  4.3         1.7         -38.068      38.034   0.035    22.99       0.22        0.002       0.006       0.0002      5.07 
IC 2574     157.0140637 68.3788945   6.7         2.9         3.852        102.141  0.03     48.58       0.46        0.002       0.005       0.0002      5.49 
IC 2574     157.0080157 68.37825803  1.6         1.3         61.717       10.679   0.054    6.53        0.06        0.002       0.007       0.0004      4.49 
IC 2574     157.011314  68.37726279  2.6         0.9         56.811       12.986   0.05     8.52        0.08        0.002       0.008       0.0004      4.57 
IC 2574     157.0088565 68.37722583  3.7         2.1         4.06         40.061   0.027    29.16       0.27        0.003       0.009       0.0003      5.05 
IC 2574     157.0112132 68.37833294  2.8         1.7         5.749        24.988   0.056    10.19       0.1         0.001       0.005       0.0003      4.87 
IC 2574     157.0043245 68.37899788  2.8         1.6         -21.205      22.632   0.071    7.46        0.07        0.001       0.004       0.0003      4.81 
IC 2574     156.9971699 68.37643822  4.2         2.8         -77.031      62.554   0.036    24.02       0.23        0.001       0.006       0.0002      5.20 
IC 2574     157.016034  68.37615501  4.1         3.1         40.319       67.902   0.028    35.75       0.34        0.002       0.006       0.0002      5.29 
IC 2574     157.0124093 68.3747703   5.1         2.4         -27.257      65.782   0.064    16.61       0.16        0.001       0.003       0.0002      5.25 
IC 2574     156.9016261 68.37291873  1.3         1.3         62.492       9.012    0.095    3.82        0.04        0.001       0.003       0.0003      4.04 
IC 2574     156.970675  68.37164874  1.2         1.1         -15.594      6.836    0.148    2.07        0.02        0.001       0.006       0.0008      4.15 
IC 2574     156.9958457 68.37134682  1.5         1.4         -43.079      11.024   0.092    4.2         0.04        0.001       0.007       0.0007      4.38 
IC 2574     157.0262365 68.37123127  1.6         0.7         43.523       5.824    0.156    1.83        0.02        0.001       0.005       0.0008      4.16 
IC 2574     156.9858135 68.37217012  2.9         2.4         -14.65       36.669   0.046    18.54       0.17        0.002       0.01        0.0005      4.87 
IC 2574     156.9838011 68.3717018   2.3         1.6         -20.746      19.332   0.055    10.61       0.1         0.002       0.011       0.0006      4.58 
IC 2574     156.9909629 68.37184727  3.1         1.5         -7.259       24.175   0.056    10.51       0.1         0.002       0.008       0.0005      4.71 
IC 2574     156.9911036 68.37132059  2.6         1.2         21.644       16.446   0.077    7.19        0.07        0.002       0.009       0.0007      4.54 
IC 2574     156.9806412 68.37345141  5.4         4.5         12.877       125.229  0.011    195.49      1.83        0.005       0.031       0.0005      5.40 
IC 2574     156.977707  68.37163327  2.2         1.3         -22.671      15.664   0.075    6.14        0.06        0.001       0.008       0.0006      4.50 
IC 2574     156.991693  68.37255654  3.2         1.3         -9.454       22.418   0.089    6.06        0.06        0.001       0.005       0.0004      4.69 
IC 2574     156.987327  68.37054551  1.7         1.1         -37.81       10.125   0.129    2.94        0.03        0.001       0.006       0.0008      4.30 
IC 2574     157.0149693 68.37045522  1.9         1           -17.672      9.846    0.134    2.61        0.03        0.001       0.005       0.0006      4.36 
IC 2574     156.8825021 68.37020648  2.2         1.7         -82.796      20.246   0.044    13.39       0.13        0.002       0.007       0.0003      4.29 
IC 2574     156.8696927 68.3688371   1           0.8         -13.621      4.122    0.154    1.59        0.02        0.001       0.004       0.0007      3.56 
IC 2574     156.8873232 68.36857625  1.3         1.1         -18.985      7.436    0.164    2.08        0.02        0.001       0.003       0.0005      3.87 
IC 2574     156.9273917 68.36844964  1.5         0.8         -0.579       6.271    0.181    1.61        0.02        0.001       0.002       0.0004      4.07 
IC 2574     156.8804156 68.36857341  1.7         1           -43.951      9.16     0.089    4.18        0.04        0.002       0.005       0.0004      3.94 
IC 2574     156.9752342 68.37040759  1.8         1           -65.643      9.089    0.113    3.09        0.03        0.001       0.006       0.0007      4.27 
IC 2574     156.9779409 68.37024011  1.9         1.3         81.539       12.956   0.107    4.15        0.04        0.001       0.006       0.0007      4.42 
IC 2574     156.9765959 68.37024895  3.1         1.1         -67.747      18.285   0.081    6.08        0.06        0.001       0.006       0.0005      4.57 
IC 2574     156.9724041 68.37041418  1.8         1.2         16.013       11.227   0.112    3.35        0.03        0.001       0.005       0.0006      4.36 
IC 2574     156.9780573 68.36912759  3.3         2           55.475       34.844   0.077    9.33        0.09        0.001       0.005       0.0004      4.85 
IC 2574     156.9225066 68.36939036  3.1         1.5         -53.679      25.099   0.06     11.15       0.1         0.002       0.004       0.0002      4.64 
IC 2574     156.9204345 68.36887082  2.4         1.5         -15.973      18.542   0.08     6.74        0.06        0.001       0.003       0.0002      4.48 
IC 2574     156.9251486 68.37024098  1.9         1.4         -17.387      14.3     0.097    4.31        0.04        0.001       0.003       0.0003      4.42 
IC 2574     156.9283701 68.36987229  2.1         1.3         33.31        14.296   0.137    3.44        0.03        0.001       0.002       0.0003      4.44 
IC 2574     156.9198073 68.37027822  3.8         1.9         -83.265      37.757   0.065    10.46       0.1         0.001       0.002       0.0001      4.80 
IC 2574     156.8412549 68.36808935  1.6         1.1         12.695       9.604    0.117    2.93        0.03        0.001       0.004       0.0004      4.00 
IC 2574     156.8498016 68.36771865  1.2         1.1         -42.648      6.456    0.138    2.14        0.02        0.001       0.004       0.0005      3.80 
IC 2574     156.891542  68.37190151  2.9         1.8         -23.491      26.587   0.031    22.66       0.21        0.003       0.008       0.0003      4.46 
IC 2574     156.8932876 68.37116232  5.3         2.4         -12.786      67.677   0.02     56.17       0.53        0.003       0.007       0.0002      4.87 
IC 2574     156.8921319 68.37008524  2           1.8         -20.06       18.869   0.035    13.99       0.13        0.003       0.007       0.0003      4.31 
IC 2574     156.8955726 68.36989382  2.7         1           -62.124      14.554   0.046    10.69       0.1         0.003       0.006       0.0003      4.21 
IC 2574     156.8942046 68.3699297   2.4         1.4         75.525       17.571   0.044    13.04       0.12        0.003       0.007       0.0003      4.28 
IC 2574     156.8906403 68.37048297  1.3         0.7         -28.372      4.862    0.087    2.89        0.03        0.002       0.006       0.0005      3.71 
IC 2574     156.8943954 68.37548094  1.8         1           80.354       9.057    0.089    4.32        0.04        0.002       0.004       0.0004      4.01 
IC 2574     156.8929192 68.37521661  2.8         1.7         56.573       24.661   0.056    10.66       0.1         0.001       0.004       0.0002      4.44 
IC 2574     156.8897476 68.37582821  2.4         1.5         36.622       19.483   0.061    9.27        0.09        0.002       0.004       0.0003      4.32 
IC 2574     156.8944561 68.37366506  3.1         1.1         33.846       18.101   0.084    6.5         0.06        0.001       0.003       0.0003      4.31 
IC 2574     156.8927591 68.37349257  2.6         2.2         -29.382      29.299   0.058    12.41       0.12        0.001       0.004       0.0002      4.51 
IC 2574     156.891753  68.3691063   4.8         2.4         38.71        59.734   0.039    23.8        0.22        0.001       0.004       0.0002      4.80 
IC 2574     156.8943506 68.37625055  2.2         1.7         -34.113      19.323   0.069    7.91        0.07        0.001       0.003       0.0002      4.34 
IC 2574     156.8891298 68.37132848  3.2         2.1         -81.157      35.184   0.043    15.49       0.15        0.002       0.004       0.0002      4.56 
IC 2574     156.8896782 68.3730182   3.6         3.2         72.845       60.097   0.036    24.87       0.23        0.001       0.004       0.0001      4.80 
IC 2574     156.8983755 68.36930139  3.3         2.8         -42.995      48.837   0.05     16.17       0.15        0.001       0.003       0.0001      4.75 
IC 2574     156.8974441 68.37657215  3.7         1.4         18.406       27.808   0.066    9.17        0.09        0.001       0.003       0.0002      4.51 
IC 2574     156.8969504 68.36814714  1.6         0.9         -34.808      7.156    0.12     2.72        0.03        0.001       0.003       0.0004      3.90 
IC 2574     156.8981185 68.3709201   2.1         0.8         61.859       8.663    0.128    2.73        0.03        0.001       0.003       0.0003      4.00 
IC 2574     156.8972151 68.37562009  3.1         1.3         -17.934      20.802   0.084    6.13        0.06        0.001       0.002       0.0002      4.38 
IC 2574     156.9009079 68.3684001   3.2         2           -61.218      34       0.073    9.18        0.09        0.001       0.002       0.0002      4.60 
IC 2574     156.8885664 68.37468152  5           1.7         -65.095      43.469   0.077    12.17       0.11        0.001       0.003       0.0002      4.66 
IC 2574     156.8766461 68.3674376   1           0.9         64.116       4.887    0.157    1.73        0.02        0.001       0.004       0.0006      3.65 
IC 2574     157.0056777 68.36732068  1           0.6         -4.952       3.523    0.163    1.44        0.02        0.001       0.008       0.0014      3.84 
IC 2574     156.9753991 68.36738691  1.8         1.3         -10.115      11.71    0.086    4.57        0.04        0.001       0.007       0.0006      4.39 
IC 2574     156.9623746 68.36844066  1.8         1.5         5.812        13.43    0.052    11.41       0.11        0.003       0.013       0.0007      4.47 
IC 2574     156.9628417 68.36780528  2.9         2.2         0.096        34.209   0.029    30.54       0.29        0.003       0.013       0.0004      4.87 
IC 2574     157.2577966 68.36692862  1.1         0.8         -44.4        4.867    0.146    1.8         0.02        0.001       0.005       0.0008      3.58 
IC 2574     156.8462952 68.36664429  1.5         0.9         -42.323      6.606    0.174    1.77        0.02        0.001       0.003       0.0006      3.83 
IC 2574     156.9682987 68.36685256  1.4         1.3         54.113       9.432    0.074    5.16        0.05        0.002       0.008       0.0006      4.31 
IC 2574     156.925638  68.36686257  1.7         1.3         -89.259      11.29    0.092    4.26        0.04        0.001       0.003       0.0003      4.29 
IC 2574     156.8613949 68.36658078  1.5         1.2         42.239       9.172    0.092    3.92        0.04        0.001       0.005       0.0004      3.90 
IC 2574     156.8500656 68.36652547  1.5         1.3         -0.141       9.88     0.126    2.83        0.03        0.001       0.003       0.0004      3.98 
IC 2574     156.8394457 68.3662624   1.3         0.6         -50.294      4.283    0.243    1.07        0.01        0.001       0.003       0.0008      3.63 
IC 2574     157.0604102 68.36763402  2.8         1.7         -73.8        23.865   0.076    7.49        0.07        0.001       0.006       0.0005      4.69 
IC 2574     157.0589731 68.36743389  1.6         0.7         -88.666      5.994    0.112    2.56        0.02        0.001       0.008       0.001       4.09 
IC 2574     157.0573056 68.36694432  2.3         2.1         -66.582      24.595   0.061    9.59        0.09        0.001       0.008       0.0005      4.69 
IC 2574     156.9076548 68.36752411  3.1         1.9         -30.186      31.167   0.046    15.1        0.14        0.002       0.003       0.0002      4.58 
IC 2574     156.9102968 68.367004    2.7         2           -64.206      27.907   0.048    13.36       0.13        0.002       0.003       0.0002      4.54 
IC 2574     156.9472467 68.36652064  1.6         1.3         -19.864      10.765   0.092    4.32        0.04        0.001       0.004       0.0004      4.40 
IC 2574     156.8687489 68.36670984  3.5         2.9         -27.293      53.74    0.021    50.1        0.47        0.003       0.01        0.0002      4.67 
IC 2574     156.8301613 68.36561217  2.1         1.3         64.365       14.02    0.085    5.12        0.05        0.001       0.005       0.0004      4.09 
IC 2574     156.9313117 68.36548221  2           1.7         -64.63       17.267   0.059    8.66        0.08        0.002       0.004       0.0003      4.50 
IC 2574     156.834025  68.365127    2.6         1.8         -31.428      24.499   0.067    8.55        0.08        0.001       0.005       0.0003      4.36 
IC 2574     156.8235404 68.36474378  1.8         1.3         -48.134      12.05    0.062    7.4         0.07        0.002       0.008       0.0005      3.98 
IC 2574     156.8506553 68.36411884  2.2         1.4         -36.652      16.441   0.074    6.4         0.06        0.001       0.005       0.0003      4.21 
IC 2574     157.0643114 68.36359427  1.4         1.3         17.875       9.168    0.096    3.77        0.04        0.001       0.007       0.0007      4.28 
IC 2574     157.0527999 68.36476233  2.8         1.7         -16.997      25.298   0.05     14.05       0.13        0.002       0.011       0.0005      4.71 
IC 2574     157.052796  68.36390502  3           2.1         13.568       34.066   0.034    23.74       0.22        0.002       0.013       0.0005      4.84 
IC 2574     156.8673605 68.36341495  1.5         1.3         -47.553      10.12    0.073    5.67        0.05        0.002       0.006       0.0005      3.94 
IC 2574     157.0357176 68.36370503  3.4         2.5         -67.15       43.507   0.044    18.12       0.17        0.001       0.008       0.0004      4.95 
IC 2574     156.8448078 68.36464992  1.5         0.8         13.799       6.303    0.06     5.29        0.05        0.003       0.01        0.0006      3.81 
IC 2574     156.844181  68.36429615  3.6         1.7         45.595       31.501   0.036    20.36       0.19        0.002       0.008       0.0003      4.52 
IC 2574     156.8449627 68.36511332  1.6         1.3         -7.981       10.6     0.062    6.2         0.06        0.002       0.007       0.0005      4.04 
IC 2574     156.8369453 68.36344296  4.1         2           18.451       43.928   0.038    21.76       0.2         0.002       0.006       0.0002      4.62 
IC 2574     156.8367678 68.36264933  1.8         1.3         -19.897      12.379   0.075    5.93        0.06        0.002       0.006       0.0005      4.07 
IC 2574     156.8385446 68.36290042  0.8         0.7         77.48        3.023    0.15     1.5         0.02        0.002       0.006       0.001       3.47 
IC 2574     156.8473605 68.36492084  2.8         1.4         -67.956      20.911   0.069    8.07        0.08        0.001       0.005       0.0003      4.32 
IC 2574     156.8405056 68.3638317   6.7         2.6         -4.67        90.571   0.045    39.94       0.37        0.002       0.006       0.0003      4.96 
IC 2574     156.8436091 68.36617927  3.9         1.9         43.78        38.637   0.063    11.02       0.1         0.001       0.004       0.0002      4.60 
IC 2574     156.9572513 68.36241735  1.2         0.9         26.422       5.742    0.112    2.63        0.03        0.002       0.005       0.0005      4.13 
IC 2574     156.8922725 68.36203354  1.2         0.8         -76.908      4.803    0.166    1.62        0.02        0.001       0.004       0.0006      3.68 
IC 2574     156.9131881 68.36192916  1.6         1.4         36.553       11.875   0.095    4.13        0.04        0.001       0.002       0.0002      4.16 
IC 2574     156.9102213 68.36156204  1.4         1           -20.551      7.162    0.102    3.27        0.03        0.002       0.004       0.0004      3.93 
IC 2574     156.8510297 68.36171652  2.4         1.3         15.639       16.767   0.126    4.13        0.04        0.001       0.003       0.0004      4.22 
IC 2574     156.9694936 68.36201034  2.7         2.4         -81.983      33.973   0.043    17.05       0.16        0.002       0.006       0.0003      4.89 
IC 2574     156.9743724 68.36223573  4.7         2.4         -34.786      59.339   0.036    24.52       0.23        0.001       0.005       0.0002      5.12 
IC 2574     156.9747447 68.3610235   1.8         1.1         35.45        10.135   0.104    3.62        0.03        0.001       0.004       0.0005      4.36 
IC 2574     156.8443586 68.36068211  2.2         1.6         -72.918      17.872   0.075    6.59        0.06        0.001       0.005       0.0003      4.27 
IC 2574     156.8484291 68.36067606  2           1.4         -82.722      14.309   0.093    4.79        0.05        0.001       0.004       0.0004      4.16 
IC 2574     156.8499371 68.36016275  1.1         0.6         25.272       3.475    0.243    0.89        0.01        0.001       0.003       0.0008      3.54 
IC 2574     156.8258379 68.3590704   1           0.8         -62.951      4.482    0.147    1.73        0.02        0.001       0.005       0.0008      3.55 
IC 2574     157.0393057 68.35895073  1           0.5         61.35        2.767    0.212    1.02        0.01        0.001       0.005       0.0011      3.79 
IC 2574     156.8210541 68.3581933   0.9         0.8         38.577       3.99     0.177    1.3         0.01        0.001       0.005       0.0008      3.50 
IC 2574     156.9768895 68.35859758  1.7         1.5         -27.518      13.031   0.045    11.68       0.11        0.003       0.01        0.0004      4.48 
IC 2574     156.8899987 68.35880359  1.7         1.4         -30.692      12.31    0.088    4.49        0.04        0.001       0.004       0.0004      4.07 
IC 2574     157.0458372 68.35763736  1.2         0.7         -48.924      4.493    0.177    1.38        0.01        0.001       0.004       0.0007      4.01 
IC 2574     156.8313454 68.35776241  1.5         1.1         83.004       8.869    0.14     2.42        0.02        0.001       0.004       0.0005      3.88 
IC 2574     156.8614003 68.35693033  0.8         0.6         77.632       2.727    0.175    1.19        0.01        0.002       0.005       0.0009      3.40 
IC 2574     156.8737009 68.35671191  1           0.5         12.263       2.937    0.242    0.87        0.01        0.001       0.003       0.0008      3.40 
IC 2574     157.0171574 68.35693118  1.7         1.3         -1.477       11.732   0.105    3.78        0.04        0.001       0.004       0.0004      4.43 
IC 2574     156.8762078 68.35641762  1.1         0.5         14.605       2.998    0.245    0.9         0.01        0.001       0.003       0.0008      3.42 
IC 2574     156.9980035 68.35626234  1.5         1.1         2.604        8.848    0.08     4.71        0.04        0.002       0.006       0.0005      4.31 
IC 2574     156.9030369 68.35595863  1.2         0.9         14.739       5.936    0.13     2.29        0.02        0.001       0.004       0.0005      3.78 
IC 2574     157.022938  68.35589155  1.1         0.9         -24.278      5.492    0.161    1.74        0.02        0.001       0.004       0.0006      4.11 
IC 2574     156.8449179 68.35557794  1           0.9         -53.554      4.492    0.141    1.84        0.02        0.001       0.005       0.0007      3.66 
IC 2574     157.2162566 68.35520972  0.9         0.8         -44.92       3.607    0.142    1.7         0.02        0.002       0.007       0.0009      3.45 
IC 2574     156.9903973 68.35519892  1.9         1.2         -22.751      11.725   0.094    4.16        0.04        0.001       0.004       0.0003      4.41 
IC 2574     156.8670008 68.355124    1.6         1.1         -19.608      9.411    0.083    4.51        0.04        0.002       0.005       0.0005      3.92 
IC 2574     156.8878177 68.35470224  1.1         0.8         49.445       4.726    0.159    1.53        0.02        0.001       0.004       0.0006      3.64 
IC 2574     156.8465665 68.35471074  1.1         0.5         -67.305      3.035    0.234    0.86        0.01        0.001       0.004       0.0008      3.49 
IC 2574     156.9262608 68.35372442  1.2         0.9         -79.771      5.308    0.164    1.69        0.02        0.001       0.002       0.0004      3.79 
IC 2574     156.8853746 68.35332624  1.7         1.2         -25.218      10.428   0.123    2.88        0.03        0.001       0.003       0.0004      3.97 
IC 2574     156.9014145 68.35300339  1           0.7         14.006       3.769    0.215    1.07        0.01        0.001       0.003       0.0007      3.56 
IC 2574     156.9869832 68.35281699  1.3         0.8         -24.79       5.428    0.135    2.18        0.02        0.001       0.004       0.0005      4.02 
IC 2574     156.9952425 68.35301858  2.3         1           -71.462      12.196   0.152    2.67        0.03        0.001       0.002       0.0003      4.39 
IC 2574     156.9187191 68.35161392  1.1         0.7         -50.965      4.224    0.161    1.56        0.02        0.001       0.003       0.0006      3.65 
IC 2574     156.895082  68.35214311  2.1         1.5         70.797       16.206   0.077    6.23        0.06        0.001       0.004       0.0003      4.18 
IC 2574     156.8825709 68.35133341  1.7         1           -47.842      9.157    0.129    2.73        0.03        0.001       0.003       0.0004      3.90 
IC 2574     156.88245   68.35909068  4.5         3.6         -38.642      85.508   0.023    63.68       0.6         0.003       0.008       0.0002      4.89 
IC 2574     156.8828211 68.35825175  3.1         2.1         74.735       34.424   0.036    30.83       0.29        0.003       0.01        0.0004      4.50 
IC 2574     156.8796865 68.35949269  2.4         1.9         -85.638      24.682   0.036    17.15       0.16        0.002       0.008       0.0003      4.35 
IC 2574     156.8773784 68.3580135   1.9         1.1         -41.195      10.698   0.081    5.63        0.05        0.002       0.006       0.0005      3.98 
IC 2574     156.8784166 68.35784906  1           0.9         -79.973      4.862    0.088    2.97        0.03        0.002       0.007       0.0006      3.64 
IC 2574     156.8797449 68.35752705  3.7         2.4         -32.304      46.213   0.044    22.1        0.21        0.002       0.005       0.0002      4.62 
IC 2574     156.8780322 68.35873738  2.4         1.3         57.833       15.993   0.065    7.01        0.07        0.002       0.005       0.0003      4.16 
IC 2574     156.8762632 68.35946862  3.9         1.7         87.334       34.222   0.06     11.46       0.11        0.001       0.004       0.0002      4.48 
IC 2574     156.8760391 68.35368291  3.7         1.6         -28.377      30.844   0.064    11.33       0.11        0.001       0.004       0.0003      4.42 
IC 2574     156.8764066 68.35320128  2           0.9         -21.814      9.957    0.094    4.07        0.04        0.001       0.005       0.0004      3.93 
IC 2574     156.8823394 68.35559093  2.9         1.4         -89.346      21.934   0.076    7.53        0.07        0.001       0.004       0.0003      4.29 
IC 2574     156.8810963 68.35496027  3.9         1.5         -84.213      31.272   0.08     10.52       0.1         0.001       0.004       0.0003      4.44 
IC 2574     156.8725943 68.35350301  2           1           31.119       10.873   0.102    3.79        0.04        0.001       0.004       0.0004      3.97 
IC 2574     156.8701819 68.35311958  3.2         2.3         55.075       39.333   0.044    16.35       0.15        0.001       0.005       0.0002      4.54 
IC 2574     156.874376  68.35415805  2.4         1.6         4.134        19.689   0.079    6.68        0.06        0.001       0.004       0.0003      4.22 
IC 2574     156.8743626 68.35253501  2.2         1.6         -8.506       18.469   0.072    6.55        0.06        0.001       0.004       0.0003      4.20 
IC 2574     156.8802684 68.35628787  1.9         1.6         56.293       15.534   0.096    5.03        0.05        0.001       0.004       0.0003      4.14 
IC 2574     156.8780275 68.35577438  2.3         1.1         -80.289      12.817   0.116    3.51        0.03        0.001       0.003       0.0004      4.05 
IC 2574     156.8851617 68.35569726  3.5         1.7         -53.766      31.915   0.084    7.92        0.07        0.001       0.003       0.0002      4.46 
IC 2574     156.8801888 68.35361372  3.3         2.1         -27.551      35.098   0.079    9.16        0.09        0.001       0.003       0.0002      4.49 
IC 2574     156.8736713 68.35157175  1.6         1.4         -3.936       11.424   0.148    2.77        0.03        0.001       0.003       0.0004      4.00 
IC 2574     156.8728108 68.35093814  1.7         1.1         56.889       9.946    0.105    3.5         0.03        0.001       0.004       0.0004      3.95 
IC 2574     156.9881487 68.3507598   1.9         1.3         -32.974      12.614   0.068    6.36        0.06        0.002       0.004       0.0003      4.33 
IC 2574     156.9084159 68.3508391   2.1         1.1         -44.187      12.743   0.088    4.92        0.05        0.001       0.004       0.0004      4.09 
IC 2574     157.0026969 68.35007419  1.6         1.3         -27.574      11.389   0.082    4.97        0.05        0.002       0.003       0.0003      4.29 
IC 2574     156.8886187 68.35006164  1.7         1.2         47.404       10.531   0.106    3.48        0.03        0.001       0.004       0.0004      3.97 
IC 2574     156.8844521 68.35012844  2.2         0.8         83.452       9.523    0.167    2.3         0.02        0.001       0.003       0.0005      3.92 
IC 2574     156.8789193 68.34991321  1.7         0.7         -51.704      6.408    0.167    1.8         0.02        0.001       0.003       0.0005      3.74 
IC 2574     157.0176476 68.34942662  1.6         1.1         -9.112       9.224    0.099    3.59        0.03        0.001       0.003       0.0003      4.18 
IC 2574     157.0152173 68.34921361  1.1         1.1         87.008       6.172    0.136    2.17        0.02        0.001       0.003       0.0004      4.00 
IC 2574     156.8720664 68.34940695  2.2         1.7         74.058       19.176   0.07     7.87        0.07        0.001       0.005       0.0003      4.24 
IC 2574     156.8739262 68.34923376  1.7         0.9         -63.011      7.799    0.122    2.76        0.03        0.001       0.004       0.0005      3.85 
IC 2574     157.009732  68.34872301  0.9         0.7         -50.455      3.242    0.21     1.02        0.01        0.001       0.002       0.0005      3.70 
IC 2574     156.9863272 68.34798298  1.5         0.5         -13.215      4.08     0.194    1.31        0.01        0.001       0.002       0.0004      3.75 
IC 2574     156.8906402 68.34897378  2.6         2           -33.883      26.957   0.039    16.7        0.16        0.002       0.007       0.0003      4.38 
IC 2574     156.8914341 68.3485093   1.2         1.1         57.56        6.975    0.066    5.2         0.05        0.003       0.008       0.0006      3.79 
IC 2574     156.8934133 68.34894145  2.1         0.8         -45.455      8.235    0.08     4           0.04        0.002       0.005       0.0004      3.87 
IC 2574     156.897909  68.34935593  2.1         1.4         7.385        14.929   0.082    5.47        0.05        0.001       0.004       0.0003      4.13 
IC 2574     156.8965944 68.3485502   2.9         1.1         -30.125      17.121   0.083    5.93        0.06        0.001       0.004       0.0003      4.19 
IC 2574     156.8924298 68.35035628  3.3         1.6         -79.43       28.187   0.08     7.97        0.08        0.001       0.003       0.0003      4.40 
IC 2574     156.8943454 68.34809019  2.8         2           69.301       29.845   0.08     7.71        0.07        0.001       0.003       0.0002      4.42 
IC 2574     156.8952497 68.34910698  2.6         1.1         28.586       15.704   0.114    4.51        0.04        0.001       0.003       0.0004      4.15 
IC 2574     156.898187  68.34807446  2           1.4         -56.837      14.512   0.105    4.16        0.04        0.001       0.003       0.0003      4.12 
IC 2574     156.8893566 68.34724777  4.8         1.7         -47.388      42.991   0.066    10.29       0.1         0.001       0.003       0.0002      4.57 
IC 2574     156.9879566 68.34662794  1.2         0.9         -66.63       5.188    0.15     1.76        0.02        0.001       0.002       0.0003      3.81 
IC 2574     157.1691057 68.34651961  1           0.9         6.252        4.638    0.171    1.47        0.02        0.001       0.004       0.0007      3.63 
IC 2574     156.9757572 68.34611434  1.2         1           -66.739      5.952    0.127    2.21        0.02        0.001       0.003       0.0003      3.86 
IC 2574     156.8963759 68.34537297  1.9         0.9         41.86        8.466    0.114    3.09        0.03        0.001       0.004       0.0005      3.87 
IC 2574     156.9735459 68.34492255  1.6         1.2         6.174        9.603    0.087    4.29        0.04        0.002       0.004       0.0003      4.05 
IC 2574     156.9854355 68.34468705  1.3         1           -1.03        6.726    0.161    1.9         0.02        0.001       0.002       0.0003      3.90 
IC 2574     156.9819304 68.34518278  1.8         1.5         5.465        14.164   0.088    4.91        0.05        0.001       0.003       0.0002      4.23 
IC 2574     156.985633  68.34200042  1.6         1.5         -41.635      12.22    0.067    6.59        0.06        0.002       0.005       0.0003      4.12 
IC 2574     156.9734041 68.33887513  1.2         1.1         49.49        6.975    0.071    4.98        0.05        0.002       0.008       0.0006      3.83 
IC 2574     157.4376716 68.33049891  0.9         0.6         -25.823      2.763    0.254    0.83        0.01        0.001       0.006       0.0015      3.28 
IC 2574     156.8437512 68.31250884  1.6         1.5         79.043       12.793   0.036    15.33       0.14        0.004       0.018       0.0007      3.85 
IC 2574     156.9454939 68.29340999  2.2         0.8         19.196       9.013    0.124    2.82        0.03        0.001       0.005       0.0007      3.79 
IC 2574     156.8933044 68.2771299   1.5         1.1         -73.324      9.018    0.079    4.95        0.05        0.002       0.011       0.0009      3.79 
NGC 3738    173.9451535 54.5251801   3.6         3.4         -82.528      44.604   0.006    981.37      24.62       0.076       0.272       0.0071      6.62 
NGC 3738    173.9475967 54.52569412  5.2         5.6         -116.872     106.119  0.006    2277        33.79       0.074       0.325       0.0051      7.14 
NGC 3738    173.9474171 54.52677464  1.6         1.3         -200.208     7.449    0.009    140.4       22.05       0.065       0.243       0.0382      5.92 
NGC 3738    173.9487652 54.52671149  1.4         0.8         -81.659      3.901    0.013    75.63       22.01       0.067       0.291       0.0849      5.70 
NGC 3738    173.9487929 54.5236313   2.6         2.5         -199.098     24.713   0.006    385.08      22.42       0.054       0.26        0.0152      6.54 
NGC 3738    173.949998  54.52661929  1.2         0.9         -238.409     3.888    0.015    67.52       22.01       0.06        0.29        0.0945      5.74 
NGC 3738    173.9507966 54.52515875  1.2         1.1         -241.661     4.864    0.017    60.32       22.01       0.043       0.207       0.0755      5.84 
NGC 3738    173.9516538 54.52285389  2.5         1.9         -171.892     18.005   0.01     171.7       22.08       0.033       0.159       0.0205      6.41 
NGC 3738    173.9538766 54.52303437  2.8         1.1         -245.82      11.366   0.014    109         22.03       0.033       0.16        0.0324      6.21 
NGC 3738    173.9529213 54.5237184   2.6         2.2         -140.136     20.959   0.012    200.62      22.11       0.033       0.16        0.0177      6.47 
NGC 3738    173.9503231 54.52178894  4.8         3.2         -172.116     56.347   0.01     447.89      22.57       0.027       0.133       0.0068      6.90 
NGC 3738    173.955835  54.52260283  4.4         3.2         -191.649     51.172   0.012    416.63      22.49       0.028       0.136       0.0075      6.86 
NGC 3738    173.9517956 54.52591064  4.3         3           -94.648      46.973   0.013    342.4       22.33       0.025       0.122       0.0081      6.82 
NGC 3738    173.9528908 54.52214621  1.5         1.2         -105.282     6.818    0.022    56.29       22          0.029       0.138       0.0539      5.98 
NGC 3738    173.9436873 54.52647876  2.6         1.5         -131.989     14.846   0.022    112.17      22.03       0.026       0.115       0.0228      5.98 
NGC 3738    173.9582134 54.5222669   1.3         1.4         -80.179      6.57     0.029    42.73       22          0.022       0.105       0.0541      5.95 
NGC 3738    173.9561605 54.52053574  3.9         3.3         -173.12      46.854   0.014    241.02      22.16       0.018       0.078       0.0072      6.78 
NGC 3738    173.958828  54.52057524  2.9         2.8         -207.42      30.118   0.023    120.02      22.04       0.014       0.048       0.0088      6.50 
NGC 3738    173.9588626 54.52578705  2.7         1.7         -131.872     16.852   0.029    80.8        22.01       0.017       0.06        0.0164      6.26 
NGC 3738    173.9413955 54.52430715  1.5         1.7         -115.453     9.302    0.045    29.97       22          0.011       0.062       0.0459      5.63 
NGC 3738    173.9566027 54.52520173  4.9         4           -145.127     70.714   0.017    250.82      22.18       0.012       0.059       0.0053      7.00 
NGC 3738    173.9450181 54.52953992  7.1         2.6         -141.156     68.688   0.015    179.2       22.09       0.009       0.05        0.0062      6.51 
NGC 3738    173.9441855 54.52155304  3.1         2.4         -216.611     27.246   0.041    56.76       22          0.007       0.034       0.0131      6.22 
NGC 3738    173.9606913 54.5183601   2.5         1.6         -100.568     14.017   0.061    30.35       22          0.007       0.039       0.0284      5.87 
NGC 3738    173.9625456 54.5182355   2.2         2           -100.62      15.631   0.05     40.11       22          0.009       0.05        0.0278      5.80 
NGC 3738    173.9593749 54.51919509  2           1.3         -246.417     9.733    0.067    21.37       22          0.008       0.03        0.0313      5.84 
NGC 3738    173.9531784 54.51851125  7           3.5         -138.94      90.527   0.033    152.5       22.06       0.006       0.022       0.0033      6.84 
VIIZW403    171.9754099 78.99825064  1           0.6         -89.663      3.709    0.242    4.99        0.06        0.005       0.032       0.0076      4.15 
VIIZW403    171.9861307 78.99015346  1.5         0.9         -78.315      7.724    0.161    10.1        0.11        0.005       0.021       0.0035      4.58 
VIIZW403    172.0046065 78.99184392  1.8         1.1         -21.762      11.002   0.029    68.95       0.78        0.022       0.065       0.0021      4.98 
VIIZW403    172.0058231 78.99132214  2.2         2.1         8.048        25.039   0.028    143.04      1.61        0.02        0.07        0.0021      5.32 
VIIZW403    172.0042532 78.99424638  4.9         2.6         -64.582      72.606   0.012    445.54      5.02        0.021       0.064       0.001       5.80 
VIIZW403    172.0040835 78.99352428  2.9         1           -79.961      15.703   0.024    116.48      1.31        0.026       0.077       0.0021      5.13 
VIIZW403    172.0041383 78.99251301  1.9         1.1         -45.37       11.402   0.032    55.89       0.63        0.017       0.051       0.0018      4.99 
VIIZW403    171.9967648 78.99496865  5.5         3.5         -98.956      108.884  0.014    449.44      5.06        0.014       0.043       0.0008      5.97 
VIIZW403    172.0055698 78.99558043  3           1.5         -71.8        24.867   0.026    111.52      1.26        0.015       0.047       0.0013      5.33 
VIIZW403    171.9903559 78.99427435  4.2         3           -92.513      69.792   0.022    254.46      2.87        0.013       0.038       0.0009      5.78 
VIIZW403    172.0089452 78.99806731  2.1         1.3         60.221       15.321   0.051    46.19       0.52        0.01        0.051       0.0027      5.03 
VIIZW403    172.0075488 78.99771838  1.8         0.7         58.914       6.435    0.066    22.66       0.26        0.012       0.053       0.0035      4.69 
VIIZW403    172.0045546 78.99743632  2.3         1.9         -102.478     24.028   0.042    69.98       0.79        0.01        0.033       0.0014      5.31 
VIIZW403    172.0101678 78.99724772  1.4         1.1         -99.019      8.911    0.062    27.35       0.31        0.011       0.05        0.0032      4.82 
VIIZW403    172.0080994 78.99697102  2.5         1.2         -103.685     17.688   0.044    58.72       0.66        0.011       0.042       0.0019      5.16 
VIIZW403    172.0090849 78.99300331  2.2         1.9         -48.585      23.806   0.037    67.76       0.76        0.01        0.032       0.0012      5.30 
VIIZW403    172.000809  78.99604572  1.5         1           -24.427      8.089    0.067    22.75       0.26        0.01        0.029       0.002       4.85 
VIIZW403    172.0095987 78.99881881  2.1         1.1         54.597       13.172   0.076    26.47       0.3         0.007       0.032       0.0025      4.89 
VIIZW403    172.0085702 78.99204846  2.2         0.8         35.54        9.569    0.064    25.2        0.28        0.009       0.034       0.0022      4.89 
VIIZW403    171.994073  78.9959556   1.5         0.8         59.167       6.971    0.087    16.97       0.19        0.008       0.025       0.0022      4.78 
VIIZW403    172.0111912 78.9921496   2.5         2.1         -72.17       28.775   0.064    56.4        0.64        0.007       0.032       0.0021      5.32 
VIIZW403    172.0129467 78.99476871  4.7         4.5         64.282       115.933  0.024    230.14      2.59        0.007       0.031       0.0008      5.94 
VIIZW403    171.9911996 78.9962488   1.2         1           -92.216      6.336    0.115    11.7        0.13        0.006       0.02        0.0023      4.73 
VIIZW403    171.9949808 78.9932934   1.8         0.8         12.075       7.626    0.1      13.96       0.16        0.006       0.019       0.0019      4.82 
VIIZW403    171.9954965 78.99271356  2.6         1.4         30.603       20.193   0.076    31.12       0.35        0.005       0.016       0.0012      5.24 
VIIZW403    171.9890471 78.99608558  1           0.6         38.16        3.795    0.207    6.41        0.07        0.006       0.023       0.0048      4.48 
VIIZW403    171.9961306 78.98993976  3           1.1         -1.66        18.949   0.116    25.16       0.28        0.005       0.022       0.0025      5.14 
VIIZW403    172.0029709 78.99848394  2.9         1.7         -3.729       28.485   0.078    37.82       0.43        0.005       0.02        0.0016      5.34 
VIIZW403    171.9882451 78.99685713  3.2         2.1         -80.558      37.338   0.06     59.2        0.67        0.005       0.026       0.0016      5.43 
VIIZW403    171.9928661 78.99111085  9.1         4           -13.136      203.449  0.031    303.79      3.42        0.005       0.02        0.0007      6.21 
VIIZW403    172.0151237 78.996135    4           2.2         36.333       48.408   0.057    59.6        0.67        0.004       0.02        0.0012      5.47 
VIIZW403    172.0146981 78.99814093  2.5         1.8         63.294       25.181   0.101    32.43       0.37        0.004       0.021       0.0021      5.10 
VIIZW403    172.014133  78.99762515  2.2         1.9         26.33        24.037   0.093    32.57       0.37        0.005       0.021       0.002       5.12 
VIIZW403    171.9985165 78.9970041   5.9         1.8         30.51        59.396   0.052    76.74       0.86        0.004       0.013       0.0007      5.71 
VIIZW403    171.9992626 78.99881255  2.6         0.9         -102.875     13.857   0.167    11.73       0.13        0.003       0.014       0.0023      5.01 
VIIZW403    171.9829141 78.99567824  2.9         1.8         -9.359       29.368   0.124    23.98       0.27        0.003       0.013       0.0016      5.20 
VIIZW403    172.0190719 78.99704411  3.6         1.4         -99.255      28.715   0.156    19.65       0.22        0.002       0.013       0.0021      5.09 
VIIZW403    172.0081944 78.98994227  1           0.8         3.58         4.353    0.26     4.75        0.05        0.004       0.018       0.0046      4.43 
VIIZW403    172.0017242 78.98948568  2           0.9         -51.942      10.184   0.168    10.79       0.12        0.004       0.018       0.003       4.84 
Haro 36     191.7314395 51.61288257  1.3         0.7         -111.335     3.641    0.052    30.15       0.34        0.029       0.048       0.0025      5.79 
Haro 36     191.7327309 51.61237377  5.3         3           -151.17      68.727   0.019    456.39      5.14        0.023       0.038       0.0008      7.07 
Haro 36     191.7380148 51.61257236  1.3         0.7         -164.534     3.986    0.06     29.22       0.33        0.025       0.042       0.0026      5.83 
Haro 36     191.738406  51.61293784  3.3         2.1         -125.774     30.526   0.045    193.52      2.18        0.022       0.037       0.0017      6.72 
Haro 36     191.7360435 51.61349756  4.4         3.5         -115.275     66.839   0.026    381.64      4.3         0.02        0.033       0.0009      7.06 
Haro 36     191.7375774 51.61323392  2.3         0.7         -62.197      7.018    0.048    46.24       0.52        0.023       0.038       0.0019      6.08 
Haro 36     191.7359571 51.61245906  1.1         0.5         -136.61      2.286    0.068    15.28       0.17        0.023       0.038       0.0026      5.59 
Haro 36     191.7352215 51.61410536  1.1         0.5         -92.987      2.586    0.086    17.78       0.2         0.024       0.04        0.0034      5.64 
Haro 36     191.7350767 51.61253613  1.3         0.6         -3.879       3.47     0.065    20.48       0.23        0.02        0.034       0.0022      5.77 
Haro 36     191.734907  51.61298138  1.3         0.6         -18.392      3.632    0.07     19.74       0.22        0.019       0.031       0.0022      5.79 
Haro 36     191.7353054 51.61194638  2.2         1.7         -94.975      15.821   0.05     84.1        0.95        0.018       0.031       0.0016      6.43 
Haro 36     191.7317211 51.61359833  1.2         0.7         -141.406     3.689    0.075    18.43       0.21        0.017       0.029       0.0022      5.80 
Haro 36     191.7344152 51.61390937  2           1.4         -39.67       12.323   0.05     57.98       0.65        0.016       0.027       0.0014      6.32 
Haro 36     191.7318626 51.61437773  2.5         1.4         -181.343     15.026   0.073    42.94       0.48        0.01        0.016       0.0012      6.41 
Haro 36     191.7397756 51.61356583  1.4         1.2         -117.093     7.377    0.097    21          0.24        0.01        0.016       0.0016      6.10 
Haro 36     191.7302975 51.61206572  1.6         1.2         -20.798      8.571    0.092    23.5        0.26        0.009       0.016       0.0015      6.16 
Haro 36     191.7277542 51.61227153  3.2         2.8         -6.613       39.552   0.057    81.15       0.91        0.007       0.017       0.001       6.60 
Haro 36     191.7316767 51.61546785  2.3         1.5         -98.875      15.166   0.184    16.96       0.19        0.004       0.009       0.0016      6.26 
Haro 36     191.733484  51.6107322   2.5         1.4         -173.203     14.973   0.135    18.63       0.21        0.004       0.007       0.001       6.41 
Haro 36     191.7267804 51.6132779   3.5         1           -7.716       14.996   0.149    16.18       0.18        0.004       0.011       0.0016      6.05 
Haro 36     191.7271906 51.6138463   3.6         1.5         -9.683       23.698   0.173    20.96       0.24        0.003       0.009       0.0015      6.25 
Haro 36     191.7382441 51.61490106  2           1.8         -46.771      15.561   0.144    17.21       0.19        0.004       0.006       0.0009      6.42 
Haro 36     191.7428038 51.61536046  2.1         0.9         -165.374     7.983    0.236    10.18       0.11        0.004       0.013       0.003       5.74 
Haro 36     191.7436599 51.61458502  2.2         1.5         -8.398       14.171   0.142    24.79       0.28        0.006       0.018       0.0026      5.97 
Haro 36     191.741667  51.61319523  2.8         1.9         -35.281      22.738   0.133    24.41       0.28        0.004       0.008       0.0011      6.45 
Haro 36     191.7260235 51.61247063  3.5         0.9         -115.367     12.938   0.248    11.46       0.13        0.003       0.009       0.0023      5.91 
Haro 36     191.7296273 51.61436511  1.8         0.9         -59.227      7.357    0.223    7.68        0.09        0.004       0.008       0.0017      5.96 
Haro 36     191.7383691 51.61569968  3.4         2           -173.268     29.618   0.186    21.22       0.24        0.002       0.005       0.001       6.60 
Haro 36     191.7350861 51.61562744  4.3         1.4         -55.454      25.223   0.144    20.31       0.23        0.003       0.005       0.0007      6.60 
Haro 36     191.724997  51.61229558  1.3         0.7         -72.507      3.858    0.369    4.49        0.05        0.004       0.013       0.0048      5.29 
Haro 36     191.7431451 51.61627509  1.9         1.3         -173.805     10.572   0.237    10.57       0.12        0.003       0.011       0.0027      5.73 
Haro 36     191.744308  51.61565467  1.8         0.8         -36.86       6.434    0.374    5.48        0.06        0.003       0.01        0.0037      5.49 
Haro 36     191.7328133 51.61005927  3.3         0.7         -172.47      10.577   0.376    6.71        0.08        0.002       0.005       0.0017      6.15 
Haro 36     191.7299703 51.61016306  4.2         2           -137.75      35.925   0.248    15.77       0.18        0.002       0.004       0.0009      6.56 
Haro 36     191.7343005 51.61603242  2.8         1.1         -35.684      13.249   0.386    7.86        0.09        0.002       0.004       0.0017      6.21 
Haro 36     191.7363144 51.61045332  3.9         1.7         -51.996      28.069   0.163    18.58       0.21        0.002       0.004       0.0007      6.62 
Haro 36     191.7382293 51.61036504  3.3         1.1         -74.115      16.328   0.333    7.52        0.08        0.002       0.004       0.0012      6.25 
Haro 36     191.7411625 51.61463014  3.4         1.2         -27.966      18.254   0.253    12.71       0.14        0.002       0.005       0.0013      6.35 
Haro 36     191.7415158 51.61652208  2.5         1           -95.987      10.616   0.359    6.1         0.07        0.002       0.006       0.0022      5.79 
Haro 36     191.7475873 51.6147218   1.7         1.2         -99.355      9.027    0.151    19.2        0.22        0.007       0.028       0.0043      5.47 
UGCA 130    100.5640597 75.62958146  3.4         1.9         -93.05902957 29.573   0.09     17.6        0.17        0.002       0.035       0.0003      -    
UGCA 130    100.5644679 75.62508342  10.3        8.5         -76.16       407.222  0.007    426.64      4           0.004       0.061       0.0006      -    

